OGLE-2017-BLG-0373Lb: A Jovian Mass-Ratio Planet Exposes A New Accidental Microlensing Degeneracy

We report the discovery of microlensing planet OGLE-2017-BLG-0373Lb. We show that while the planet-host system has an unambiguous microlens topology, there are two geometries within this topology that fit the data equally well, which leads to a factor 2.5 difference in planet-host mass ratio, i.e., $q=1.5\times 10^{-3}$ vs. $q=0.6\times 10^{-3}$. We show that this is an "accidental degeneracy" in the sense that it is due to a gap in the data. We dub it "the caustic-chirality degeneracy". We trace the mathematical origins of this degeneracy, which should enable similar degenerate solutions to be easily located in the future. A Bayesian estimate, based on a Galactic model, yields a host mass $M=0.25^{+0.30}_{-0.15} M_\odot$ at a distance $D_L=5.9^{+1.3}_{-1.95}$ kpc. The lens-source relative proper motion is relatively fast, $\mu=9$ mas/yr, which implies that the host mass and distance can be determined by high-resolution imaging after about 10 years. The same observations could in principle resolve the discrete degeneracy in $q$, but this will be more challenging.

==> anc/KMT-CTIO-BLG01-I.txt <==
\EVENT_NAME = 'OGLE-2017-BLG-0373'
\FILTER = 'I (KMT CTIO)'
\FIELD = 'BLG01'
\ERR_SCALE_K = 1.9707
\ERR_MIN = 0.001
\COLUMN_HJD          = "Heliocentric Julian date at mid exposure"
\COLUMN_INSTR_MAG    = "Magnitudes model-aligned to the OGLE-IV light curve"
\COLUMN_UNCERT_MAG   = "Uncertainty of Instr_Mag from pySIS"
\COLUMN_UNCERT_MAG_C = "Corrected Uncertainty of Instr_Mag with presctiption quoted in the paper"
\
\
|          HJD | Instr_Mag | Uncert_Mag | Unert_Mag_C |
|       double |      real |       real |        real |
|         days |       mag |        mag |         mag |
 2457805.84412     17.6970       0.0154       0.03041
 2457805.87895     17.6434       0.0145       0.02864
 2457806.84857     17.6547       0.0134       0.02648
 2457806.86605     17.6547       0.0161       0.03179
 2457806.88313     17.6846       0.0196       0.03868
 2457807.82885     17.6671       0.0132       0.02609
 2457807.84772     17.6671       0.0175       0.03454
 2457807.86583     17.6836       0.0124       0.02452
 2457808.84121     17.6537       0.0152       0.03002
 2457808.86492     17.6774       0.0141       0.02786
 2457809.82975     17.6887       0.0174       0.03435
 2457809.84988     17.6970       0.0176       0.03474
 2457809.86834     17.6073       0.0132       0.02609
 2457809.88857     17.6444       0.0147       0.02904
 2457810.82695     17.7187       0.0146       0.02884
 2457810.85755     17.7032       0.0147       0.02904
 2457810.87805     17.6743       0.0148       0.02923
 2457811.84482     17.7135       0.0161       0.03179
 2457811.86528     17.6691       0.0116       0.02294
 2457811.88780     17.6537       0.0133       0.02628
 2457812.84603     17.6444       0.0135       0.02668
 2457812.86611     17.6784       0.0122       0.02412
 2457812.88717     17.6743       0.0169       0.03336
 2457813.83228     17.6867       0.0128       0.02530
 2457813.85120     17.6496       0.0117       0.02314
 2457813.86933     17.7104       0.0129       0.02550
 2457814.82539     17.6733       0.0133       0.02628
 2457814.85353     17.6712       0.0136       0.02687
 2457814.87255     17.6702       0.0239       0.04714
 2457814.89212     17.6691       0.0194       0.03828
 2457815.82423     17.6712       0.0150       0.02963
 2457815.84297     17.6279       0.0146       0.02884
 2457815.87236     17.6527       0.0127       0.02511
 2457815.89087     17.6960       0.0161       0.03179
 2457816.82594     17.6960       0.0139       0.02746
 2457816.84951     17.6795       0.0120       0.02373
 2457816.86699     17.6321       0.0131       0.02589
 2457816.88528     17.7042       0.0121       0.02393
 2457817.84525     17.6743       0.0140       0.02766
 2457817.86363     17.7310       0.0149       0.02943
 2457817.88044     17.6681       0.0125       0.02471
 2457819.82227     17.6661       0.0128       0.02530
 2457819.84594     17.6454       0.0136       0.02687
 2457819.87503     17.6805       0.0181       0.03572
 2457819.89410     17.6609       0.0108       0.02137
 2457820.81120     17.6650       0.0130       0.02569
 2457820.82833     17.6259       0.0157       0.03100
 2457820.84590     17.6784       0.0130       0.02569
 2457820.86683     17.6743       0.0121       0.02393
 2457820.88468     17.6980       0.0116       0.02294
 2457821.79998     17.6197       0.0141       0.02786
 2457821.82978     17.6609       0.0115       0.02275
 2457821.84959     17.7042       0.0143       0.02825
 2457821.87151     17.6599       0.0124       0.02452
 2457821.89080     17.6382       0.0120       0.02373
 2457822.79715     17.6279       0.0139       0.02746
 2457822.81787     17.6115       0.0130       0.02569
 2457822.85164     17.6774       0.0135       0.02668
 2457822.87028     17.6516       0.0140       0.02766
 2457822.88831     17.6691       0.0182       0.03592
 2457823.80245     17.6599       0.0140       0.02766
 2457823.85277     17.6527       0.0150       0.02963
 2457823.87430     17.6825       0.0130       0.02569
 2457823.89228     17.6465       0.0120       0.02373
 2457824.79757     17.6238       0.0172       0.03395
 2457824.81807     17.7145       0.0145       0.02864
 2457824.84934     17.6413       0.0158       0.03120
 2457824.86876     17.7249       0.0145       0.02864
 2457824.88717     17.7207       0.0177       0.03494
 2457826.78654     17.6331       0.0171       0.03376
 2457826.80837     17.6764       0.0135       0.02668
 2457826.80999     17.6444       0.0151       0.02982
 2457826.82901     17.6228       0.0129       0.02550
 2457826.86122     17.6094       0.0143       0.02825
 2457826.90172     17.6372       0.0153       0.03022
 2457827.77249     17.5888       0.0182       0.03592
 2457827.79109     17.6465       0.0153       0.03022
 2457827.80932     17.5775       0.0111       0.02196
 2457827.83930     17.6146       0.0122       0.02412
 2457827.85941     17.6506       0.0170       0.03356
 2457827.89775     17.5899       0.0103       0.02039
 2457828.78272     17.6362       0.0125       0.02471
 2457828.81281     17.5960       0.0127       0.02511
 2457828.83342     17.6084       0.0123       0.02432
 2457828.85186     17.6207       0.0110       0.02177
 2457828.86950     17.6063       0.0115       0.02275
 2457828.88944     17.5960       0.0119       0.02353
 2457829.78979     17.5940       0.0173       0.03415
 2457829.80869     17.6599       0.0175       0.03454
 2457829.82711     17.6104       0.0121       0.02393
 2457829.84439     17.5940       0.0142       0.02805
 2457829.86186     17.6146       0.0165       0.03258
 2457829.87971     17.6022       0.0180       0.03553
 2457830.77206     17.5796       0.0156       0.03081
 2457830.78908     17.5837       0.0143       0.02825
 2457830.80654     17.5940       0.0117       0.02314
 2457830.82749     17.5847       0.0118       0.02334
 2457830.84534     17.6269       0.0140       0.02766
 2457830.87700     17.5837       0.0124       0.02452
 2457830.89451     17.6053       0.0198       0.03907
 2457831.76363     17.6403       0.0236       0.04655
 2457831.78827     17.4984       0.0153       0.03022
 2457831.80719     17.5333       0.0151       0.02982
 2457831.82456     17.5888       0.0158       0.03120
 2457831.85620     17.6073       0.0195       0.03848
 2457831.89561     17.5539       0.0131       0.02589
 2457832.76033     17.5806       0.0214       0.04222
 2457832.78972     17.5426       0.0171       0.03376
 2457832.80891     17.6269       0.0197       0.03887
 2457832.83945     17.5374       0.0178       0.03513
 2457832.84273     17.6362       0.0178       0.03513
 2457832.89270     17.5796       0.0131       0.02589
 2457833.76914     17.5251       0.0151       0.02982
 2457833.78826     17.5570       0.0116       0.02294
 2457833.81163     17.5302       0.0132       0.02609
 2457833.84179     17.5888       0.0166       0.03277
 2457833.85932     17.5775       0.0148       0.02923
 2457833.87803     17.5395       0.0132       0.02609
 2457833.89536     17.5600       0.0153       0.03022
 2457834.76648     17.0988       0.0082       0.01628
 2457834.79884     17.1966       0.0090       0.01785
 2457834.82158     17.4389       0.0127       0.02511
 2457834.84288     17.5549       0.0104       0.02059
 2457834.86150     17.5169       0.0114       0.02255
 2457834.87940     17.5313       0.0109       0.02157
 2457835.77232     17.5056       0.0094       0.01863
 2457835.79213     17.5343       0.0137       0.02707
 2457835.81432     17.5169       0.0123       0.02432
 2457835.83326     17.5292       0.0107       0.02118
 2457835.85485     17.5231       0.0123       0.02432
 2457835.87495     17.5179       0.0101       0.02000
 2457835.90882     17.5046       0.0142       0.02805
 2457836.76952     17.4512       0.0155       0.03061
 2457836.79167     17.4256       0.0098       0.01941
 2457836.81149     17.4707       0.0142       0.02805
 2457836.83091     17.5189       0.0154       0.03041
 2457836.88459     17.5189       0.0117       0.02314
 2457836.90948     17.4266       0.0101       0.02000
 2457837.76511     17.4338       0.0157       0.03100
 2457837.84183     17.4635       0.0120       0.02373
 2457837.88631     17.4031       0.0126       0.02491
 2457837.90564     17.4482       0.0100       0.01981
 2457838.76110     17.3713       0.0091       0.01804
 2457838.79395     17.3683       0.0106       0.02098
 2457838.84038     17.3846       0.0096       0.01902
 2457838.86158     17.3652       0.0098       0.01941
 2457838.88138     17.3826       0.0104       0.02059
 2457838.91410     17.4031       0.0106       0.02098
 2457839.77341     17.3703       0.0082       0.01628
 2457839.78502     17.3611       0.0132       0.02609
 2457839.80415     17.3805       0.0152       0.03002
 2457839.82223     17.3785       0.0241       0.04753
 2457839.84181     17.4082       0.0451       0.08890
 2457839.86102     17.3764       0.0234       0.04616
 2457839.89131     17.3764       0.0205       0.04045
 2457839.91063     17.3611       0.0155       0.03061
 2457840.74795     17.3488       0.0088       0.01745
 2457840.76898     17.3785       0.0090       0.01785
 2457840.79005     17.3979       0.0142       0.02805
 2457840.82243     17.3867       0.0158       0.03120
 2457840.84367     17.4164       0.0139       0.02746
 2457840.86434     17.3672       0.0090       0.01785
 2457840.88578     17.3734       0.0107       0.02118
 2457840.90806     17.3713       0.0088       0.01745
 2457841.73515     17.3580       0.0143       0.02825
 2457841.77182     17.3560       0.0129       0.02550
 2457841.79536     17.3631       0.0095       0.01883
 2457841.81835     17.4123       0.0098       0.01941
 2457841.83931     17.4328       0.0100       0.01981
 2457841.87627     17.3652       0.0158       0.03120
 2457841.89529     17.4307       0.0092       0.01824
 2457842.74773     17.3724       0.0129       0.02550
 2457842.76809     17.4492       0.0102       0.02020
 2457842.79032     17.4041       0.0124       0.02452
 2457842.80857     17.3949       0.0119       0.02353
 2457842.82699     17.4297       0.0099       0.01961
 2457842.85849     17.4102       0.0092       0.01824
 2457842.88537     17.3805       0.0087       0.01726
 2457842.90317     17.4266       0.0090       0.01785
 2457843.73827     17.4461       0.0108       0.02137
 2457843.75718     17.4205       0.0098       0.01941
 2457843.77886     17.4430       0.0096       0.01902
 2457843.80941     17.4369       0.0088       0.01745
 2457843.82678     17.4051       0.0117       0.02314
 2457843.85055     17.4738       0.0096       0.01902
 2457843.86876     17.4482       0.0106       0.02098
 2457843.88705     17.4605       0.0084       0.01667
 2457844.75592     17.4707       0.0114       0.02255
 2457844.77528     17.4964       0.0123       0.02432
 2457844.79981     17.4820       0.0100       0.01981
 2457844.81691     17.4471       0.0133       0.02628
 2457844.88402     17.4656       0.0106       0.02098
 2457844.90488     17.4625       0.0093       0.01843
 2457845.72649     17.4748       0.0137       0.02707
 2457845.76973     17.4974       0.0098       0.01941
 2457845.78806     17.5169       0.0095       0.01883
 2457845.83839     17.4779       0.0096       0.01902
 2457845.85651     17.4871       0.0093       0.01843
 2457845.88530     17.5107       0.0095       0.01883
 2457846.73528     17.4840       0.0111       0.02196
 2457846.75356     17.5046       0.0153       0.03022
 2457846.78383     17.4953       0.0115       0.02275
 2457846.82214     17.5734       0.0134       0.02648
 2457846.84204     17.5436       0.0142       0.02805
 2457846.86651     17.5385       0.0097       0.01922
 2457846.88854     17.5107       0.0092       0.01824
 2457847.74207     17.6012       0.0195       0.03848
 2457847.77488     17.5549       0.0116       0.02294
 2457847.79328     17.5436       0.0110       0.02177
 2457847.81529     17.5734       0.0105       0.02079
 2457847.85859     17.5857       0.0108       0.02137
 2457847.88812     17.5395       0.0093       0.01843
 2457847.90728     17.5261       0.0099       0.01961
 2457848.72198     17.5868       0.0127       0.02511
 2457848.74194     17.5806       0.0108       0.02137
 2457848.75966     17.5518       0.0113       0.02236
 2457848.77798     17.5364       0.0094       0.01863
 2457848.80725     17.5827       0.0117       0.02314
 2457848.82673     17.5518       0.0120       0.02373
 2457848.85696     17.5991       0.0099       0.01961
 2457848.87442     17.5590       0.0092       0.01824
 2457848.89178     17.5467       0.0096       0.01902
 2457849.77271     17.5827       0.0122       0.02412
 2457849.79113     17.6073       0.0134       0.02648
 2457849.81352     17.5888       0.0114       0.02255
 2457849.84852     17.6063       0.0118       0.02334
 2457849.86912     17.5991       0.0100       0.01981
 2457849.90080     17.5672       0.0138       0.02727
 2457850.72095     17.5960       0.0142       0.02805
 2457850.73962     17.5899       0.0116       0.02294
 2457850.75839     17.5827       0.0122       0.02412
 2457850.77769     17.6207       0.0130       0.02569
 2457850.82684     17.5693       0.0107       0.02118
 2457850.84537     17.5641       0.0101       0.02000
 2457850.86647     17.5888       0.0115       0.02275
 2457850.88760     17.5775       0.0100       0.01981
 2457851.73419     17.6207       0.0164       0.03238
 2457851.75575     17.5878       0.0149       0.02943
 2457851.77635     17.6063       0.0124       0.02452
 2457851.79638     17.5878       0.0138       0.02727
 2457851.81821     17.6444       0.0164       0.03238
 2457851.85504     17.5559       0.0111       0.02196
 2457851.87644     17.5950       0.0114       0.02255
 2457851.89716     17.5785       0.0102       0.02020
 2457852.70663     17.5796       0.0179       0.03533
 2457852.72815     17.6733       0.0181       0.03572
 2457852.74928     17.5477       0.0204       0.04025
 2457852.77290     17.6351       0.0181       0.03572
 2457852.80620     17.6331       0.0146       0.02884
 2457852.82697     17.6372       0.0130       0.02569
 2457852.84682     17.6681       0.0157       0.03100
 2457852.86779     17.6084       0.0125       0.02471
 2457852.89027     17.6279       0.0136       0.02687
 2457853.70387     17.6991       0.0232       0.04576
 2457853.73479     17.6465       0.0215       0.04242
 2457853.77203     17.6537       0.0209       0.04123
 2457853.79021     17.6403       0.0149       0.02943
 2457853.81186     17.6197       0.0140       0.02766
 2457853.85019     17.6454       0.0139       0.02746
 2457853.87619     17.6475       0.0140       0.02766
 2457853.92040     17.6784       0.0244       0.04813
 2457854.72050     17.6434       0.0146       0.02884
 2457854.72975     17.6444       0.0148       0.02923
 2457854.77794     17.6382       0.0132       0.02609
 2457854.77963     17.6207       0.0130       0.02569
 2457854.82117     17.6187       0.0117       0.02314
 2457854.84333     17.6362       0.0115       0.02275
 2457854.86314     17.6094       0.0110       0.02177
 2457854.90002     17.6218       0.0103       0.02039
 2457854.92193     17.6197       0.0133       0.02628
 2457855.69588     17.6022       0.0185       0.03651
 2457855.71866     17.6084       0.0144       0.02845
 2457855.73834     17.6609       0.0146       0.02884
 2457855.75852     17.6012       0.0187       0.03690
 2457855.78889     17.6259       0.0124       0.02452
 2457855.80725     17.6321       0.0111       0.02196
 2457855.82633     17.6135       0.0148       0.02923
 2457855.84480     17.6393       0.0147       0.02904
 2457855.86359     17.5919       0.0300       0.05915
 2457855.88865     17.6218       0.0146       0.02884
 2457855.92136     17.6084       0.0118       0.02334
 2457856.71552     17.6238       0.0169       0.03336
 2457856.73408     17.6032       0.0182       0.03592
 2457856.75181     17.5899       0.0210       0.04143
 2457856.78112     17.6640       0.0184       0.03631
 2457856.79916     17.6362       0.0143       0.02825
 2457856.83524     17.6568       0.0161       0.03179
 2457856.85323     17.6465       0.0142       0.02805
 2457856.88457     17.6012       0.0126       0.02491
 2457856.90374     17.6609       0.0135       0.02668
 2457856.92179     17.6454       0.0142       0.02805
 2457858.71168     17.5816       0.0188       0.03710
 2457858.72948     17.6599       0.0184       0.03631
 2457858.75797     17.7403       0.0189       0.03730
 2457858.77519     17.6568       0.0664       0.13087
 2457858.79227     17.5508       0.0970       0.19117
 2457858.81155     17.6259       0.0159       0.03140
 2457858.82916     17.6362       0.0156       0.03081
 2457858.84655     17.6918       0.0175       0.03454
 2457858.87538     17.6527       0.0167       0.03297
 2457858.89303     17.6465       0.0205       0.04045
 2457862.68193     17.6805       0.0174       0.03435
 2457862.72315     17.6805       0.0153       0.03022
 2457862.75251     17.6197       0.0118       0.02334
 2457862.77188     17.7156       0.0141       0.02786
 2457862.78966     17.6681       0.0184       0.03631
 2457862.80681     17.6630       0.0131       0.02589
 2457862.82406     17.6485       0.0122       0.02412
 2457862.85422     17.6084       0.0152       0.03002
 2457862.89019     17.6722       0.0201       0.03966
 2457862.90833     17.6588       0.0113       0.02236
 2457862.92564     17.6722       0.0114       0.02255
 2457863.70147     17.6197       0.0118       0.02334
 2457863.73449     17.6259       0.0103       0.02039
 2457863.75307     17.6825       0.0122       0.02412
 2457863.77253     17.6599       0.0238       0.04694
 2457863.79116     17.6650       0.0178       0.03513
 2457863.84416     17.6485       0.0104       0.02059
 2457863.86546     17.6434       0.0196       0.03868
 2457863.88660     17.6187       0.0221       0.04360
 2457863.91406     17.6279       0.0349       0.06881
 2457864.68427     17.6640       0.0144       0.02845
 2457864.70320     17.6032       0.0121       0.02393
 2457864.73628     17.6496       0.0095       0.01883
 2457864.75715     17.6372       0.0106       0.02098
 2457864.77930     17.6465       0.0099       0.01961
 2457864.80295     17.6444       0.0121       0.02393
 2457864.82339     17.6640       0.0097       0.01922
 2457864.84405     17.6393       0.0150       0.02963
 2457864.87784     17.6228       0.0155       0.03061
 2457864.89695     17.6640       0.0147       0.02904
 2457864.91975     17.6722       0.0140       0.02766
 2457865.70432     17.6197       0.0121       0.02393
 2457865.72588     17.6382       0.0106       0.02098
 2457865.76189     17.6619       0.0166       0.03277
 2457865.78346     17.6630       0.0205       0.04045
 2457865.80433     17.6300       0.0352       0.06940
 2457865.82439     17.6321       0.0118       0.02334
 2457865.84578     17.6516       0.0146       0.02884
 2457865.88018     17.6599       0.0100       0.01981
 2457865.91476     17.6702       0.0147       0.02904
 2457866.66975     17.6661       0.0121       0.02393
 2457866.69738     17.6599       0.0152       0.03002
 2457866.72092     17.6640       0.0108       0.02137
 2457866.74628     17.6599       0.0141       0.02786
 2457866.79819     17.6351       0.0105       0.02079
 2457866.83408     17.6650       0.0113       0.02236
 2457866.85706     17.6836       0.0125       0.02471
 2457866.87744     17.6413       0.0207       0.04084
 2457866.89723     17.6578       0.0146       0.02884
 2457866.91567     17.6537       0.0153       0.03022
 2457867.68293     17.6949       0.0127       0.02511
 2457867.72257     17.6908       0.0138       0.02727
 2457867.74383     17.6691       0.0140       0.02766
 2457867.76941     17.6568       0.0116       0.02294
 2457867.79443     17.6393       0.0107       0.02118
 2457867.81494     17.6537       0.0109       0.02157
 2457867.83710     17.6444       0.0102       0.02020
 2457867.86035     17.6557       0.0127       0.02511
 2457867.89403     17.6650       0.0137       0.02707
 2457867.91254     17.6640       0.0130       0.02569
 2457867.93085     17.6722       0.0128       0.02530
 2457868.77619     17.6485       0.0127       0.02511
 2457868.79758     17.5693       0.0169       0.03336
 2457868.82582     17.6218       0.0157       0.03100
 2457868.82749     17.5765       0.0186       0.03671
 2457868.86115     17.6012       0.0165       0.03258
 2457868.91460     17.7094       0.0134       0.02648
 2457869.67514     17.6825       0.0128       0.02530
 2457869.72792     17.6557       0.0117       0.02314
 2457869.77135     17.6650       0.0118       0.02334
 2457869.79515     17.6599       0.0144       0.02845
 2457869.81939     17.6619       0.0100       0.01981
 2457869.84251     17.6496       0.0170       0.03356
 2457869.86619     17.6506       0.0118       0.02334
 2457869.91932     17.6475       0.0107       0.02118
 2457870.66867     17.6207       0.0133       0.02628
 2457870.68731     17.6413       0.0110       0.02177
 2457870.70580     17.6681       0.0104       0.02059
 2457870.72342     17.6537       0.0119       0.02353
 2457870.75188     17.6805       0.0107       0.02118
 2457870.76919     17.6485       0.0124       0.02452
 2457870.78729     17.6331       0.0127       0.02511
 2457870.80482     17.6578       0.0103       0.02039
 2457870.82728     17.6485       0.0169       0.03336
 2457870.85929     17.6321       0.0097       0.01922
 2457870.87726     17.6557       0.0124       0.02452
 2457870.89808     17.6640       0.0134       0.02648
 2457870.91818     17.6341       0.0153       0.03022
 2457870.93580     17.6187       0.0163       0.03218
 2457871.68517     17.6691       0.0107       0.02118
 2457871.70331     17.6805       0.0111       0.02196
 2457871.72300     17.6661       0.0121       0.02393
 2457871.73914     17.6939       0.0113       0.02236
 2457871.75759     17.6681       0.0127       0.02511
 2457871.80512     17.6681       0.0125       0.02471
 2457871.84243     17.6846       0.0125       0.02471
 2457871.86089     17.6321       0.0130       0.02569
 2457871.88098     17.6588       0.0143       0.02825
 2457871.91168     17.6578       0.0103       0.02039
 2457873.66885     17.6722       0.0112       0.02216
 2457873.69883     17.6929       0.0139       0.02746
 2457873.71635     17.6722       0.0163       0.03218
 2457873.73341     17.6331       0.0111       0.02196
 2457873.75231     17.6929       0.0138       0.02727
 2457873.77146     17.6506       0.0109       0.02157
 2457873.80092     17.6805       0.0115       0.02275
 2457873.81935     17.6702       0.0122       0.02412
 2457873.83710     17.6722       0.0100       0.01981
 2457873.85532     17.6774       0.0116       0.02294
 2457873.87272     17.6867       0.0101       0.02000
 2457873.90251     17.6403       0.0103       0.02039
 2457873.92767     17.6898       0.0132       0.02609
 2457874.66051     17.6485       0.0124       0.02452
 2457874.67762     17.6856       0.0131       0.02589
 2457874.69488     17.7600       0.0196       0.03868
 2457874.72459     17.6640       0.0115       0.02275
 2457874.74237     17.7094       0.0141       0.02786
 2457874.75986     17.6929       0.0138       0.02727
 2457874.79627     17.7393       0.0151       0.02982
 2457874.81480     17.6867       0.0118       0.02334
 2457874.84677     17.6547       0.0119       0.02353
 2457874.86450     17.7156       0.0154       0.03041
 2457874.88218     17.6619       0.0120       0.02373
 2457874.89944     17.7496       0.0134       0.02648
 2457874.91663     17.6918       0.0186       0.03671
 2457875.67600     17.6537       0.0576       0.11353
 2457875.69375     17.6609       0.0455       0.08969
 2457875.71275     17.6094       0.0652       0.12850
 2457875.78155     17.6279       0.0269       0.05305
 2457875.80714     17.6475       0.0323       0.06368
 2457876.68161     17.6588       0.0149       0.02943
 2457876.70008     17.6774       0.0121       0.02393
 2457876.73250     17.7063       0.0115       0.02275
 2457876.75051     17.6702       0.0136       0.02687
 2457876.76781     17.6887       0.0110       0.02177
 2457876.78571     17.6413       0.0110       0.02177
 2457876.80455     17.6733       0.0149       0.02943
 2457876.83305     17.6362       0.0161       0.03179
 2457876.85142     17.6506       0.0172       0.03395
 2457876.86993     17.6578       0.0201       0.03966
 2457876.88827     17.6867       0.0109       0.02157
 2457876.90835     17.6485       0.0132       0.02609
 2457876.93701     17.6815       0.0178       0.03513
 2457877.66143     17.6413       0.0152       0.03002
 2457877.67508     17.6661       0.0124       0.02452
 2457877.71377     17.6753       0.0115       0.02275
 2457877.74967     17.6743       0.0240       0.04734
 2457877.78906     17.6733       0.0111       0.02196
 2457877.80877     17.6877       0.0104       0.02059
 2457877.83064     17.6496       0.0173       0.03415
 2457877.89143     17.6980       0.0122       0.02412
 2457877.93435     17.6825       0.0145       0.02864
 2457878.63630     17.6331       0.0179       0.03533
 2457878.66104     17.6640       0.0156       0.03081
 2457878.73044     17.6960       0.0124       0.02452
 2457878.75029     17.6867       0.0144       0.02845
 2457878.76929     17.6929       0.0123       0.02432
 2457878.80792     17.6939       0.0105       0.02079
 2457878.83887     17.6650       0.0104       0.02059
 2457878.85971     17.6846       0.0114       0.02255
 2457878.87835     17.7032       0.0113       0.02236
 2457878.89717     17.6733       0.0151       0.02982
 2457878.91638     17.6568       0.0115       0.02275
 2457878.93534     17.6568       0.0154       0.03041
 2457879.63186     17.6671       0.0256       0.05049
 2457879.68727     17.6774       0.0142       0.02805
 2457879.70690     17.6650       0.0157       0.03100
 2457879.72652     17.6310       0.0150       0.02963
 2457879.74537     17.6908       0.0127       0.02511
 2457879.76467     17.6681       0.0119       0.02353
 2457879.79845     17.6640       0.0118       0.02334
 2457879.82255     17.6557       0.0117       0.02314
 2457879.84939     17.6661       0.0105       0.02079
 2457879.86928     17.6970       0.0136       0.02687
 2457879.89080     17.6609       0.0130       0.02569
 2457879.90987     17.7166       0.0129       0.02550
 2457880.66149     17.6609       0.0226       0.04458
 2457880.68248     17.6609       0.0194       0.03828
 2457880.75139     17.7094       0.0177       0.03494
 2457882.62555     17.6733       0.0208       0.04104
 2457882.64752     17.6382       0.0147       0.02904
 2457882.67052     17.6856       0.0172       0.03395
 2457882.69388     17.7166       0.0146       0.02884
 2457882.80727     17.6506       0.0234       0.04616
 2457882.82867     17.6774       0.0123       0.02432
 2457882.84952     17.6805       0.0156       0.03081
 2457882.88328     17.6908       0.0123       0.02432
 2457882.90441     17.6784       0.0106       0.02098
 2457882.92614     17.6815       0.0132       0.02609
 2457888.61406     17.6279       0.0208       0.04104
 2457888.63219     17.5796       0.0218       0.04301
 2457888.64935     17.5929       0.0180       0.03553
 2457888.68165     17.6146       0.0170       0.03356
 2457888.69883     17.6691       0.0181       0.03572
 2457888.71616     17.6774       0.0187       0.03690
 2457888.73383     17.6722       0.0174       0.03435
 2457888.75159     17.6599       0.0156       0.03081
 2457888.78416     17.6382       0.0162       0.03199
 2457888.80258     17.6691       0.0141       0.02786
 2457888.82117     17.6547       0.0186       0.03671
 2457888.83858     17.6681       0.0136       0.02687
 2457888.85569     17.6248       0.0135       0.02668
 2457888.89171     17.6702       0.0174       0.03435
 2457888.92006     17.6475       0.0170       0.03356
 2457888.93828     17.6588       0.0180       0.03553
 2457889.60829     17.6063       0.0200       0.03946
 2457889.62555     17.7187       0.0169       0.03336
 2457889.64334     17.7352       0.0166       0.03277
 2457889.66228     17.6702       0.0151       0.02982
 2457889.69277     17.6238       0.0172       0.03395
 2457889.70987     17.6671       0.0140       0.02766
 2457889.72771     17.6970       0.0158       0.03120
 2457889.74509     17.6413       0.0126       0.02491
 2457889.76250     17.6403       0.0127       0.02511
 2457889.79061     17.7197       0.0488       0.09619
 2457889.80821     17.6825       0.0146       0.02884
 2457889.82606     17.6764       0.0127       0.02511
 2457889.84398     17.6733       0.0119       0.02353
 2457889.89535     17.6496       0.0147       0.02904
 2457889.91355     17.6939       0.0155       0.03061
 2457889.93211     17.6702       0.0187       0.03690
 2457890.63064     17.7279       0.0139       0.02746
 2457890.64793     17.6908       0.0138       0.02727
 2457890.66557     17.6681       0.0140       0.02766
 2457890.69374     17.7114       0.0135       0.02668
 2457890.71280     17.7187       0.0138       0.02727
 2457890.73026     17.6815       0.0138       0.02727
 2457890.74950     17.7021       0.0143       0.02825
 2457890.77151     17.6248       0.0138       0.02727
 2457890.80437     17.6537       0.0116       0.02294
 2457890.82187     17.6774       0.0116       0.02294
 2457890.84017     17.6475       0.0132       0.02609
 2457890.85861     17.7238       0.0140       0.02766
 2457890.87553     17.6475       0.0135       0.02668
 2457890.90605     17.6939       0.0147       0.02904
 2457890.92701     17.6898       0.0175       0.03454
 2457890.94517     17.7331       0.0268       0.05285
 2457893.59525     17.6259       0.0206       0.04064
 2457893.61553     17.6929       0.0140       0.02766
 2457893.63506     17.7290       0.0142       0.02805
 2457893.66961     17.6506       0.0126       0.02491
 2457893.68927     17.6825       0.0127       0.02511
 2457893.70791     17.7073       0.0121       0.02393
 2457893.72925     17.6403       0.0136       0.02687
 2457893.74978     17.6918       0.0142       0.02805
 2457893.77148     17.6485       0.0121       0.02393
 2457893.80631     17.6784       0.0163       0.03218
 2457893.82590     17.6908       0.0133       0.02628
 2457893.86215     17.6403       0.0114       0.02255
 2457893.88197     17.7218       0.0156       0.03081
 2457893.90272     17.6702       0.0126       0.02491
 2457893.92379     17.6619       0.0168       0.03317
 2457894.60608     17.7001       0.0161       0.03179
 2457894.63814     17.6949       0.0147       0.02904
 2457894.65903     17.6825       0.0113       0.02236
 2457894.70056     17.6506       0.0102       0.02020
 2457894.72024     17.6372       0.0103       0.02039
 2457894.75783     17.6588       0.0101       0.02000
 2457894.79214     17.6867       0.0131       0.02589
 2457894.81417     17.6444       0.0108       0.02137
 2457894.83597     17.6887       0.0112       0.02216
 2457894.85551     17.6908       0.0110       0.02177
 2457894.87306     17.6156       0.0122       0.02412
 2457894.90918     17.6991       0.0122       0.02412
 2457894.93831     17.6362       0.0139       0.02746
 2457895.58986     17.6125       0.0200       0.03946
 2457895.61221     17.6702       0.0161       0.03179
 2457895.63249     17.6949       0.0152       0.03002
 2457895.65326     17.6970       0.0141       0.02786
 2457895.68427     17.6702       0.0130       0.02569
 2457895.70424     17.6856       0.0161       0.03179
 2457895.72402     17.6908       0.0147       0.02904
 2457895.74424     17.6661       0.0131       0.02589
 2457895.76466     17.6619       0.0230       0.04537
 2457895.79970     17.6691       0.0656       0.12929
 2457895.81938     17.6351       0.0397       0.07826
 2457895.85774     17.6485       0.0265       0.05226
 2457895.87692     17.6650       0.0202       0.03986
 2457895.89785     17.6166       0.0405       0.07984


==> anc/KMT-CTIO-BLG41-I.txt <==
\EVENT_NAME = 'OGLE-2017-BLG-0373'
\FILTER = 'I (KMT CTIO)'
\FIELD = 'BLG41'
\ERR_SCALE_K = 1.8887
\ERR_MIN = 0.001
\COLUMN_HJD          = "Heliocentric Julian date at mid exposure"
\COLUMN_INSTR_MAG    = "Magnitudes model-aligned to the OGLE-IV light curve"
\COLUMN_UNCERT_MAG   = "Uncertainty of Instr_Mag from pySIS"
\COLUMN_UNCERT_MAG_C = "Corrected Uncertainty of Instr_Mag with presctiption quoted in the paper"
\
\
|          HJD | Instr_Mag | Uncert_Mag | Unert_Mag_C |
|       double |      real |       real |        real |
|         days |       mag |        mag |         mag |
 2457805.87008     17.7331       0.0204       0.03858
 2457805.88764     17.6734       0.0157       0.02971
 2457806.85739     17.6385       0.0158       0.02990
 2457806.87459     17.6629       0.0179       0.03386
 2457807.83809     17.6757       0.0157       0.02971
 2457807.85698     17.6164       0.0144       0.02726
 2457807.88592     17.7131       0.0168       0.03179
 2457808.83196     17.6606       0.0149       0.02820
 2457808.85549     17.6967       0.0174       0.03292
 2457809.85898     17.6745       0.0194       0.03669
 2457809.87774     17.6687       0.0126       0.02387
 2457810.83614     17.6839       0.0139       0.02632
 2457810.86705     17.6130       0.0118       0.02237
 2457810.88745     17.6757       0.0115       0.02180
 2457811.83012     17.6804       0.0175       0.03311
 2457811.85562     17.6385       0.0140       0.02651
 2457811.87412     17.7284       0.0176       0.03329
 2457811.89690     17.6664       0.0126       0.02387
 2457812.82226     17.7625       0.0196       0.03707
 2457812.85689     17.7108       0.0137       0.02594
 2457812.87720     17.6606       0.0161       0.03047
 2457812.89806     17.6897       0.0174       0.03292
 2457813.81302     17.6594       0.0156       0.02952
 2457813.84192     17.6815       0.0146       0.02764
 2457813.86011     17.6478       0.0144       0.02726
 2457813.89229     17.6141       0.0136       0.02576
 2457814.84337     17.6909       0.0167       0.03160
 2457814.86273     17.6780       0.0282       0.05329
 2457814.88228     17.6734       0.0191       0.03612
 2457815.83271     17.6489       0.0144       0.02726
 2457815.86311     17.6524       0.0181       0.03424
 2457815.88108     17.6431       0.0142       0.02689
 2457816.84121     17.6478       0.0134       0.02538
 2457816.85811     17.6431       0.0198       0.03744
 2457816.87641     17.6396       0.0137       0.02594
 2457816.89399     17.6675       0.0132       0.02500
 2457817.85478     17.6862       0.0166       0.03141
 2457817.87208     17.6687       0.0169       0.03197
 2457817.89064     17.6489       0.0131       0.02481
 2457819.80456     17.6489       0.0115       0.02180
 2457819.83563     17.6269       0.0115       0.02180
 2457819.85485     17.6431       0.0164       0.03103
 2457819.88372     17.6454       0.0162       0.03066
 2457820.81991     17.6664       0.0191       0.03612
 2457820.83713     17.6501       0.0146       0.02764
 2457820.85743     17.6606       0.0110       0.02086
 2457820.87431     17.6745       0.0131       0.02481
 2457821.82049     17.6512       0.0154       0.02915
 2457821.83947     17.6419       0.0186       0.03518
 2457821.85965     17.6862       0.0130       0.02463
 2457821.88084     17.7049       0.0157       0.02971
 2457822.80688     17.6757       0.0164       0.03103
 2457822.83936     17.6373       0.0188       0.03556
 2457822.86099     17.6815       0.0164       0.03103
 2457822.87914     17.7202       0.0152       0.02877
 2457822.89836     17.6327       0.0110       0.02086
 2457823.79291     17.6234       0.0157       0.02971
 2457823.81209     17.5956       0.0140       0.02651
 2457823.83108     17.6850       0.0149       0.02820
 2457823.86407     17.6396       0.0161       0.03047
 2457823.88349     17.6327       0.0114       0.02161
 2457823.90136     17.6571       0.0123       0.02331
 2457824.78776     17.6153       0.0182       0.03443
 2457824.80807     17.6176       0.0178       0.03367
 2457824.82791     17.6512       0.0197       0.03726
 2457824.85880     17.6559       0.0166       0.03141
 2457824.87807     17.6944       0.0142       0.02689
 2457824.89643     17.6827       0.0127       0.02406
 2457826.77588     17.5968       0.0198       0.03744
 2457826.79882     17.6571       0.0146       0.02764
 2457826.81932     17.5714       0.0163       0.03084
 2457826.85177     17.6141       0.0150       0.02839
 2457826.87167     17.6269       0.0193       0.03650
 2457826.89265     17.6396       0.0152       0.02877
 2457827.78159     17.6176       0.0178       0.03367
 2457827.80019     17.5933       0.0137       0.02594
 2457827.83011     17.6478       0.0129       0.02444
 2457827.85019     17.6280       0.0121       0.02293
 2457827.86905     17.6188       0.0180       0.03405
 2457827.88789     17.6199       0.0139       0.02632
 2457827.90769     17.6107       0.0113       0.02143
 2457828.77371     17.6396       0.0168       0.03179
 2457828.79144     17.5922       0.0141       0.02670
 2457828.82437     17.6303       0.0140       0.02651
 2457828.84229     17.6083       0.0123       0.02331
 2457828.86064     17.5703       0.0109       0.02067
 2457828.88042     17.6002       0.0103       0.01955
 2457828.89823     17.6199       0.0106       0.02011
 2457829.81800     17.5818       0.0203       0.03839
 2457829.83580     17.5852       0.0161       0.03047
 2457829.85304     17.6083       0.0115       0.02180
 2457829.87059     17.6037       0.0132       0.02500
 2457829.90090     17.6443       0.0221       0.04178
 2457830.76369     17.6303       0.0154       0.02915
 2457830.78061     17.5852       0.0167       0.03160
 2457830.79799     17.6396       0.0144       0.02726
 2457830.81885     17.5519       0.0168       0.03179
 2457830.86744     17.5634       0.0131       0.02481
 2457830.88589     17.5760       0.0129       0.02444
 2457830.90342     17.5473       0.0117       0.02218
 2457831.77403     17.5922       0.0207       0.03914
 2457831.79698     17.6130       0.0173       0.03273
 2457831.81548     17.5956       0.0168       0.03179
 2457831.83373     17.6130       0.0212       0.04008
 2457831.86516     17.6153       0.0192       0.03631
 2457831.88721     17.5714       0.0148       0.02802
 2457831.90493     17.5783       0.0193       0.03650
 2457832.78140     17.5542       0.0191       0.03612
 2457832.80014     17.5163       0.0150       0.02839
 2457832.86649     17.5232       0.0140       0.02651
 2457832.88403     17.5691       0.0141       0.02670
 2457832.90147     17.5324       0.0132       0.02500
 2457833.76048     17.5553       0.0127       0.02406
 2457833.77973     17.4981       0.0125       0.02368
 2457833.83321     17.5106       0.0126       0.02387
 2457833.85027     17.5232       0.0125       0.02368
 2457833.86820     17.5335       0.0123       0.02331
 2457833.88686     17.5484       0.0115       0.02180
 2457833.90426     17.5347       0.0134       0.02538
 2457834.75735     17.1033       0.0089       0.01692
 2457834.77861     17.0376       0.0083       0.01579
 2457834.81038     17.2659       0.0089       0.01692
 2457834.83421     17.5301       0.0116       0.02199
 2457834.85200     17.5622       0.0111       0.02105
 2457834.88817     17.5061       0.0117       0.02218
 2457835.78228     17.4468       0.0119       0.02255
 2457835.80390     17.5049       0.0143       0.02707
 2457835.82391     17.5141       0.0106       0.02011
 2457835.84414     17.5427       0.0109       0.02067
 2457835.86546     17.5118       0.0118       0.02237
 2457835.89929     17.4662       0.0097       0.01842
 2457836.75872     17.4366       0.0127       0.02406
 2457836.78114     17.4491       0.0156       0.02952
 2457836.82192     17.4310       0.0121       0.02293
 2457836.85314     17.4821       0.0099       0.01879
 2457836.87393     17.4992       0.0117       0.02218
 2457836.89749     17.4662       0.0115       0.02180
 2457837.79644     17.4242       0.0127       0.02406
 2457837.85249     17.4219       0.0120       0.02274
 2457837.87515     17.4140       0.0162       0.03066
 2457837.89596     17.4027       0.0102       0.01936
 2457838.77120     17.3959       0.0118       0.02237
 2457838.80939     17.4016       0.0091       0.01729
 2457838.82975     17.4106       0.0104       0.01973
 2457838.85137     17.3734       0.0134       0.02538
 2457838.87145     17.4106       0.0109       0.02067
 2457838.89186     17.3903       0.0106       0.02011
 2457838.90303     17.3824       0.0089       0.01692
 2457839.76381     17.3779       0.0081       0.01541
 2457839.79477     17.3959       0.0308       0.05820
 2457839.81223     17.3385       0.0720       0.13600
 2457839.83262     17.3666       0.0134       0.02538
 2457839.85131     17.4129       0.0449       0.08482
 2457839.88193     17.3689       0.0175       0.03311
 2457839.90052     17.3576       0.0157       0.02971
 2457840.73840     17.3543       0.0119       0.02255
 2457840.75910     17.3745       0.0110       0.02086
 2457840.77936     17.3835       0.0122       0.02312
 2457840.80072     17.3543       0.0084       0.01598
 2457840.83285     17.3869       0.0129       0.02444
 2457840.85374     17.3734       0.0148       0.02802
 2457840.87369     17.3869       0.0091       0.01729
 2457840.89669     17.3408       0.0080       0.01523
 2457841.74996     17.3587       0.0124       0.02350
 2457841.78414     17.3734       0.0100       0.01898
 2457841.80543     17.3745       0.0119       0.02255
 2457841.82883     17.3621       0.0099       0.01879
 2457841.85073     17.4061       0.0095       0.01804
 2457841.85959     17.4004       0.0100       0.01898
 2457841.88626     17.3554       0.0128       0.02425
 2457841.91714     17.3824       0.0099       0.01879
 2457842.73548     17.3599       0.0142       0.02689
 2457842.75806     17.4287       0.0133       0.02519
 2457842.78055     17.4355       0.0101       0.01917
 2457842.79908     17.4129       0.0147       0.02783
 2457842.84872     17.3892       0.0126       0.02387
 2457842.87490     17.3768       0.0098       0.01861
 2457842.89426     17.4083       0.0094       0.01785
 2457843.74714     17.4276       0.0105       0.01992
 2457843.76658     17.4185       0.0086       0.01635
 2457843.78945     17.4151       0.0103       0.01955
 2457843.81799     17.4718       0.0119       0.02255
 2457843.83705     17.4480       0.0101       0.01917
 2457843.85946     17.4684       0.0116       0.02199
 2457843.87792     17.4344       0.0091       0.01729
 2457843.90553     17.4264       0.0096       0.01823
 2457844.73397     17.4253       0.0115       0.02180
 2457844.76486     17.4559       0.0131       0.02481
 2457844.79021     17.4095       0.0129       0.02444
 2457844.80854     17.4548       0.0126       0.02387
 2457844.82550     17.4434       0.0125       0.02368
 2457844.84540     17.4753       0.0106       0.02011
 2457844.87445     17.4753       0.0105       0.01992
 2457844.89416     17.4197       0.0096       0.01823
 2457845.75904     17.4981       0.0116       0.02199
 2457845.77926     17.5244       0.0103       0.01955
 2457845.79722     17.5186       0.0146       0.02764
 2457845.82935     17.5244       0.0144       0.02726
 2457845.84753     17.5015       0.0096       0.01823
 2457845.87399     17.5175       0.0130       0.02463
 2457845.89851     17.4821       0.0104       0.01973
 2457846.72659     17.5427       0.0122       0.02312
 2457846.74389     17.5049       0.0118       0.02237
 2457846.76318     17.4718       0.0144       0.02726
 2457846.79331     17.5680       0.0162       0.03066
 2457846.81380     17.5415       0.0119       0.02255
 2457846.83066     17.5680       0.0128       0.02425
 2457846.85352     17.5347       0.0113       0.02143
 2457846.87938     17.4798       0.0122       0.02312
 2457846.89951     17.5129       0.0106       0.02011
 2457847.76594     17.5061       0.0111       0.02105
 2457847.78389     17.5691       0.0120       0.02274
 2457847.80292     17.5438       0.0131       0.02481
 2457847.84909     17.5841       0.0124       0.02350
 2457847.87906     17.5255       0.0098       0.01861
 2457847.89739     17.5404       0.0105       0.01992
 2457848.73121     17.5381       0.0108       0.02049
 2457848.75051     17.5484       0.0117       0.02218
 2457848.76836     17.5381       0.0188       0.03556
 2457848.78783     17.5496       0.0127       0.02406
 2457848.81605     17.5415       0.0111       0.02105
 2457848.84368     17.5852       0.0129       0.02444
 2457848.86569     17.5427       0.0120       0.02274
 2457848.88295     17.5542       0.0100       0.01898
 2457848.90118     17.5530       0.0114       0.02161
 2457849.76381     17.5599       0.0121       0.02293
 2457849.78210     17.5496       0.0105       0.01992
 2457849.80201     17.6037       0.0109       0.02067
 2457849.83705     17.5945       0.0095       0.01804
 2457849.85990     17.6060       0.0132       0.02500
 2457849.89031     17.5703       0.0113       0.02143
 2457849.91043     17.5358       0.0274       0.05178
 2457850.71134     17.5553       0.0180       0.03405
 2457850.73027     17.5381       0.0189       0.03575
 2457850.74894     17.6176       0.0138       0.02613
 2457850.76833     17.6060       0.0144       0.02726
 2457850.79865     17.5530       0.0111       0.02105
 2457850.81757     17.5726       0.0102       0.01936
 2457850.83613     17.5645       0.0121       0.02293
 2457850.85546     17.5599       0.0098       0.01861
 2457850.87703     17.6385       0.0113       0.02143
 2457850.89858     17.5841       0.0102       0.01936
 2457851.74533     17.5760       0.0176       0.03329
 2457851.76542     17.5922       0.0137       0.02594
 2457851.78696     17.6107       0.0138       0.02613
 2457851.80740     17.6269       0.0138       0.02613
 2457851.82962     17.6489       0.0127       0.02406
 2457851.86574     17.5795       0.0118       0.02237
 2457851.88660     17.5979       0.0128       0.02425
 2457851.90858     17.5749       0.0103       0.01955
 2457851.91959     17.6245       0.0113       0.02143
 2457852.71741     17.5450       0.0201       0.03801
 2457852.73862     17.5783       0.0244       0.04612
 2457852.81695     17.5519       0.0127       0.02406
 2457852.83713     17.6269       0.0154       0.02915
 2457852.85726     17.5876       0.0127       0.02406
 2457852.87864     17.5576       0.0123       0.02331
 2457853.76273     17.5922       0.0190       0.03593
 2457853.78108     17.6431       0.0186       0.03518
 2457853.80033     17.6967       0.0161       0.03047
 2457853.86137     17.6373       0.0149       0.02820
 2457853.88679     17.6060       0.0140       0.02651
 2457853.91050     17.6699       0.0151       0.02858
 2457854.73132     17.6118       0.0143       0.02707
 2457854.75345     17.6757       0.0171       0.03235
 2457854.79009     17.6454       0.0167       0.03160
 2457854.81094     17.5806       0.0166       0.03141
 2457854.83153     17.6431       0.0141       0.02670
 2457854.85325     17.6315       0.0127       0.02406
 2457854.88793     17.6396       0.0129       0.02444
 2457854.91135     17.6037       0.0191       0.03612
 2457855.70763     17.6559       0.0152       0.02877
 2457855.72840     17.6839       0.0153       0.02896
 2457855.74836     17.6049       0.0162       0.03066
 2457855.77938     17.6466       0.0136       0.02576
 2457855.79824     17.6350       0.0152       0.02877
 2457855.81715     17.6501       0.0211       0.03990
 2457855.83536     17.6315       0.0188       0.03556
 2457855.85383     17.6373       0.0139       0.02632
 2457855.87651     17.6234       0.0123       0.02331
 2457855.89997     17.6478       0.0125       0.02368
 2457856.72544     17.6431       0.0209       0.03952
 2457856.74285     17.5968       0.0199       0.03763
 2457856.77203     17.6176       0.0182       0.03443
 2457856.79042     17.6315       0.0154       0.02915
 2457856.80776     17.6408       0.0138       0.02613
 2457856.82663     17.6617       0.0133       0.02519
 2457856.84448     17.6303       0.0129       0.02444
 2457856.86283     17.6303       0.0120       0.02274
 2457856.89463     17.6130       0.0148       0.02802
 2457856.91270     17.6222       0.0136       0.02576
 2457858.70283     17.6489       0.0196       0.03707
 2457858.73818     17.6303       0.0178       0.03367
 2457858.76659     17.7484       0.0248       0.04688
 2457858.80170     17.6141       0.0210       0.03971
 2457858.82048     17.6118       0.0146       0.02764
 2457858.83780     17.6617       0.0156       0.02952
 2457858.86633     17.6850       0.0136       0.02576
 2457858.88439     17.7237       0.0163       0.03084
 2457858.90353     17.6675       0.0203       0.03839
 2457862.71395     17.6745       0.0142       0.02689
 2457862.74392     17.6956       0.0127       0.02406
 2457862.76133     17.6979       0.0132       0.02500
 2457862.78070     17.6443       0.0163       0.03084
 2457862.79804     17.6652       0.0119       0.02255
 2457862.81550     17.6815       0.0121       0.02293
 2457862.83333     17.6897       0.0125       0.02368
 2457862.89943     17.6967       0.0193       0.03650
 2457862.91705     17.7119       0.0197       0.03726
 2457862.93285     17.7014       0.0131       0.02481
 2457863.67880     17.6699       0.0131       0.02481
 2457863.72508     17.6582       0.0134       0.02538
 2457863.74384     17.6512       0.0149       0.02820
 2457863.76251     17.6804       0.0312       0.05896
 2457863.83331     17.6489       0.0258       0.04877
 2457863.85453     17.6571       0.0124       0.02350
 2457863.87623     17.7084       0.0184       0.03480
 2457863.89630     17.6675       0.1682       0.31768
 2457863.92376     17.6512       0.0184       0.03480
 2457864.67176     17.6734       0.0126       0.02387
 2457864.69396     17.6419       0.0119       0.02255
 2457864.71503     17.6956       0.0149       0.02820
 2457864.74677     17.6431       0.0145       0.02745
 2457864.76790     17.6734       0.0132       0.02500
 2457864.79218     17.6350       0.0108       0.02049
 2457864.81336     17.6536       0.0263       0.04971
 2457864.83334     17.6839       0.0162       0.03066
 2457864.85473     17.6885       0.0146       0.02764
 2457864.88718     17.6617       0.0176       0.03329
 2457864.90869     17.6547       0.0148       0.02802
 2457864.92919     17.6582       0.0246       0.04650
 2457865.66992     17.6710       0.0155       0.02934
 2457865.69333     17.6699       0.0128       0.02425
 2457865.71485     17.6083       0.0103       0.01955
 2457865.74917     17.6617       0.0131       0.02481
 2457865.81354     17.6571       0.0221       0.04178
 2457865.83505     17.6897       0.0142       0.02689
 2457865.87033     17.6373       0.0263       0.04971
 2457865.90323     17.6710       0.0103       0.01955
 2457865.92715     17.6862       0.0128       0.02425
 2457866.68546     17.6675       0.0140       0.02651
 2457866.70916     17.6757       0.0131       0.02481
 2457866.73312     17.7143       0.0232       0.04386
 2457866.75730     17.6745       0.0157       0.02971
 2457866.77801     17.6571       0.0158       0.02990
 2457866.78757     17.6757       0.0224       0.04235
 2457866.84579     17.6606       0.0130       0.02463
 2457866.86800     17.6780       0.0107       0.02030
 2457866.88666     17.6489       0.0272       0.05141
 2457866.90640     17.6652       0.0145       0.02745
 2457866.92506     17.6489       0.0124       0.02350
 2457867.66650     17.6932       0.0123       0.02331
 2457867.69425     17.6909       0.0135       0.02557
 2457867.73345     17.6652       0.0122       0.02312
 2457867.75891     17.6839       0.0118       0.02237
 2457867.78393     17.6769       0.0114       0.02161
 2457867.82500     17.6571       0.0109       0.02067
 2457867.84690     17.6757       0.0099       0.01879
 2457867.88387     17.6827       0.0120       0.02274
 2457867.92186     17.6408       0.0127       0.02406
 2457868.84276     17.6594       0.0176       0.03329
 2457868.88566     17.6769       0.0135       0.02557
 2457868.90501     17.6338       0.0185       0.03499
 2457869.68589     17.6921       0.0131       0.02481
 2457869.71413     17.6850       0.0123       0.02331
 2457869.74053     17.6874       0.0130       0.02463
 2457869.74691     17.6629       0.0109       0.02067
 2457869.78478     17.7119       0.0161       0.03047
 2457869.80899     17.6524       0.0156       0.02952
 2457869.82986     17.6780       0.0106       0.02011
 2457869.85520     17.7096       0.0212       0.04008
 2457869.87748     17.6652       0.0151       0.02858
 2457869.92842     17.6757       0.0121       0.02293
 2457870.65713     17.6419       0.0125       0.02368
 2457870.67828     17.6629       0.0125       0.02368
 2457870.69585     17.6582       0.0112       0.02124
 2457870.71492     17.7354       0.0137       0.02594
 2457870.76095     17.6536       0.0114       0.02161
 2457870.77828     17.6419       0.0104       0.01973
 2457870.79584     17.6640       0.0122       0.02312
 2457870.81577     17.6478       0.0163       0.03084
 2457870.85021     17.6373       0.0305       0.05764
 2457870.86843     17.6675       0.0127       0.02406
 2457870.88892     17.6594       0.0112       0.02124
 2457870.90931     17.6559       0.0102       0.01936
 2457870.92696     17.7073       0.0117       0.02218
 2457871.66461     17.6897       0.0153       0.02896
 2457871.69455     17.6991       0.0135       0.02557
 2457871.71252     17.7119       0.0126       0.02387
 2457871.73051     17.6921       0.0118       0.02237
 2457871.74876     17.6652       0.0114       0.02161
 2457871.76651     17.6792       0.0123       0.02331
 2457871.79646     17.6664       0.0114       0.02161
 2457871.81403     17.6664       0.0102       0.01936
 2457871.83227     17.6839       0.0108       0.02049
 2457871.85209     17.6594       0.0219       0.04141
 2457871.86981     17.6582       0.0127       0.02406
 2457871.90110     17.6443       0.0108       0.02049
 2457871.93844     17.7166       0.0253       0.04782
 2457873.69020     17.6652       0.0122       0.02312
 2457873.70747     17.7002       0.0157       0.02971
 2457873.72462     17.6885       0.0119       0.02255
 2457873.74331     17.6629       0.0121       0.02293
 2457873.76290     17.6885       0.0127       0.02406
 2457873.79214     17.6687       0.0137       0.02594
 2457873.81047     17.6967       0.0112       0.02124
 2457873.82824     17.6699       0.0106       0.02011
 2457873.84676     17.6687       0.0125       0.02368
 2457873.86421     17.6827       0.0133       0.02519
 2457873.88182     17.6594       0.0138       0.02613
 2457873.91617     17.6699       0.0158       0.02990
 2457873.93617     17.7202       0.0181       0.03424
 2457874.65048     17.6780       0.0150       0.02839
 2457874.66914     17.6815       0.0143       0.02707
 2457874.68616     17.7613       0.0164       0.03103
 2457874.70348     17.6512       0.0143       0.02707
 2457874.73343     17.6897       0.0130       0.02463
 2457874.75095     17.6967       0.0148       0.02802
 2457874.76878     17.6804       0.0119       0.02255
 2457874.78739     17.7131       0.0171       0.03235
 2457874.80633     17.7284       0.0134       0.02538
 2457874.83806     17.6629       0.0159       0.03009
 2457874.85554     17.6269       0.0136       0.02576
 2457874.87376     17.6792       0.0144       0.02726
 2457874.89069     17.6967       0.0137       0.02594
 2457874.94084     17.6141       0.0406       0.07670
 2457875.65027     17.6780       0.0352       0.06651
 2457875.66748     17.6454       0.0218       0.04122
 2457875.68469     17.6350       0.0305       0.05764
 2457875.73955     17.5668       0.0517       0.09766
 2457875.81670     17.5806       0.0607       0.11466
 2457875.85376     17.5922       0.0868       0.16395
 2457876.65448     17.6443       0.0157       0.02971
 2457876.67311     17.6327       0.0130       0.02463
 2457876.71964     17.6991       0.0125       0.02368
 2457876.74148     17.6804       0.0131       0.02481
 2457876.75935     17.6944       0.0153       0.02896
 2457876.77704     17.6699       0.0116       0.02199
 2457876.79468     17.6792       0.0114       0.02161
 2457876.82401     17.6559       0.0127       0.02406
 2457876.84248     17.6745       0.0118       0.02237
 2457876.86090     17.6734       0.0186       0.03518
 2457876.87917     17.6839       0.0147       0.02783
 2457876.89833     17.6617       0.0183       0.03461
 2457876.91733     17.7166       0.0210       0.03971
 2457877.70288     17.6769       0.0122       0.02312
 2457877.75952     17.6652       0.0124       0.02350
 2457877.79871     17.6652       0.0130       0.02463
 2457877.81977     17.6338       0.0112       0.02124
 2457877.84526     17.6687       0.0142       0.02689
 2457877.88077     17.6991       0.0175       0.03311
 2457877.90246     17.6687       0.0154       0.02915
 2457877.92387     17.7202       0.0131       0.02481
 2457878.64886     17.7049       0.0158       0.02990
 2457878.67096     17.7413       0.0151       0.02858
 2457878.69049     17.7131       0.0170       0.03216
 2457878.72077     17.7225       0.0166       0.03141
 2457878.74031     17.6478       0.0169       0.03197
 2457878.75970     17.6478       0.0187       0.03537
 2457878.79873     17.6839       0.0118       0.02237
 2457878.81787     17.6582       0.0109       0.02067
 2457878.85035     17.6512       0.0127       0.02406
 2457878.86884     17.6664       0.0121       0.02293
 2457878.88766     17.7202       0.0129       0.02444
 2457878.90696     17.6734       0.0137       0.02594
 2457878.92563     17.6524       0.0114       0.02161
 2457879.64373     17.6664       0.0178       0.03367
 2457879.67673     17.6652       0.0177       0.03348
 2457879.69725     17.6699       0.0142       0.02689
 2457879.71684     17.7049       0.0150       0.02839
 2457879.73576     17.6606       0.0159       0.03009
 2457879.75500     17.6699       0.0130       0.02463
 2457879.78769     17.6909       0.0131       0.02481
 2457879.80898     17.6652       0.0117       0.02218
 2457879.83748     17.6745       0.0118       0.02237
 2457879.85952     17.6745       0.0141       0.02670
 2457879.88043     17.6804       0.0128       0.02425
 2457879.90047     17.6582       0.0122       0.02312
 2457879.93287     17.6780       0.0130       0.02463
 2457882.63750     17.6815       0.0177       0.03348
 2457882.66010     17.6269       0.0160       0.03028
 2457882.68181     17.6594       0.0148       0.02802
 2457882.75241     17.7026       0.0286       0.05405
 2457882.79436     17.6664       0.0805       0.15205
 2457882.81759     17.6687       0.0127       0.02406
 2457882.83897     17.6979       0.0156       0.02952
 2457882.87151     17.7143       0.0132       0.02500
 2457882.91449     17.6745       0.0173       0.03273
 2457883.62174     17.6885       0.0234       0.04424
 2457883.69896     17.7378       0.0241       0.04556
 2457883.72014     17.6956       0.0184       0.03480
 2457883.74108     17.7413       0.0187       0.03537
 2457883.76176     17.7566       0.0210       0.03971
 2457883.78333     17.6199       0.0155       0.02934
 2457883.85980     17.6478       0.0177       0.03348
 2457883.87975     17.6792       0.0601       0.11353
 2457887.78844     17.6722       0.0306       0.05783
 2457887.80690     17.7390       0.0395       0.07463
 2457887.82469     17.7096       0.0397       0.07501
 2457887.84215     17.6629       0.0319       0.06028
 2457887.87005     17.6211       0.0313       0.05915
 2457887.88842     17.6141       0.0310       0.05858
 2457887.90901     17.7108       0.0348       0.06575
 2457887.92687     17.6164       0.0317       0.05990
 2457888.62294     17.6489       0.0213       0.04027
 2457888.64072     17.6049       0.0179       0.03386
 2457888.69014     17.6652       0.0186       0.03518
 2457888.70749     17.6640       0.0179       0.03386
 2457888.72505     17.6757       0.0169       0.03197
 2457888.74273     17.6722       0.0190       0.03593
 2457888.76152     17.6687       0.0156       0.02952
 2457888.79323     17.6466       0.0150       0.02839
 2457888.81192     17.6443       0.0154       0.02915
 2457888.83003     17.6932       0.0151       0.02858
 2457888.84700     17.6617       0.0141       0.02670
 2457888.86484     17.6885       0.0145       0.02745
 2457888.92935     17.6536       0.0170       0.03216
 2457889.61685     17.7049       0.0204       0.03858
 2457889.63485     17.6815       0.0180       0.03405
 2457889.65350     17.6303       0.0181       0.03424
 2457889.68424     17.6909       0.0150       0.02839
 2457889.70123     17.6385       0.0176       0.03329
 2457889.71858     17.6489       0.0133       0.02519
 2457889.73648     17.6991       0.0176       0.03329
 2457889.75374     17.6606       0.0132       0.02500
 2457889.77109     17.6571       0.0126       0.02387
 2457889.79936     17.7049       0.0320       0.06047
 2457889.81700     17.6617       0.0169       0.03197
 2457889.83508     17.6547       0.0133       0.02519
 2457889.85307     17.6478       0.0124       0.02350
 2457889.87503     17.6606       0.0149       0.02820
 2457889.90404     17.6559       0.0143       0.02707
 2457889.92284     17.7366       0.0208       0.03933
 2457889.94071     17.6373       0.0185       0.03499
 2457890.61815     17.6571       0.0179       0.03386
 2457890.63952     17.7437       0.0160       0.03028
 2457890.65663     17.7319       0.0139       0.02632
 2457890.68512     17.6606       0.0124       0.02350
 2457890.70362     17.6687       0.0131       0.02481
 2457890.72152     17.7331       0.0202       0.03820
 2457890.74047     17.6571       0.0144       0.02726
 2457890.76308     17.6967       0.0132       0.02500
 2457890.79273     17.6757       0.0115       0.02180
 2457890.81297     17.6675       0.0125       0.02368
 2457890.83111     17.6629       0.0130       0.02463
 2457890.84990     17.6850       0.0150       0.02839
 2457890.86650     17.6734       0.0136       0.02576
 2457890.88442     17.6454       0.0135       0.02557
 2457890.91748     17.6722       0.0149       0.02820
 2457890.93582     17.7155       0.0198       0.03744
 2457893.60634     17.6431       0.0214       0.04046
 2457893.62509     17.6909       0.0184       0.03480
 2457893.64621     17.6874       0.0142       0.02689
 2457893.69824     17.6606       0.0130       0.02463
 2457893.71743     17.6176       0.0136       0.02576
 2457893.74016     17.6874       0.0133       0.02519
 2457893.75986     17.6524       0.0119       0.02255
 2457893.79399     17.6734       0.0126       0.02387
 2457893.81592     17.6606       0.0139       0.02632
 2457893.85183     17.7249       0.0173       0.03273
 2457893.87269     17.6850       0.0131       0.02481
 2457893.89203     17.6885       0.0125       0.02368
 2457893.91227     17.7202       0.0134       0.02538
 2457893.93943     17.6745       0.0196       0.03707
 2457894.59476     17.6489       0.0148       0.02802
 2457894.61601     17.6153       0.0142       0.02689
 2457894.64824     17.6617       0.0122       0.02312
 2457894.66936     17.6629       0.0115       0.02180
 2457894.69074     17.6501       0.0129       0.02444
 2457894.71042     17.6431       0.0110       0.02086
 2457894.72987     17.6373       0.0151       0.02858
 2457894.78037     17.6839       0.0155       0.02934
 2457894.80217     17.6547       0.0109       0.02067
 2457894.82447     17.7014       0.0138       0.02613
 2457894.84583     17.6804       0.0113       0.02143
 2457894.86361     17.6629       0.0108       0.02049
 2457894.89439     17.6234       0.0116       0.02199
 2457894.92070     17.6664       0.0129       0.02444
 2457895.60204     17.6652       0.0184       0.03480
 2457895.62210     17.6501       0.0173       0.03273
 2457895.64357     17.6944       0.0140       0.02651
 2457895.66257     17.7272       0.0174       0.03292
 2457895.69439     17.6083       0.0149       0.02820
 2457895.71393     17.6245       0.0289       0.05462
 2457895.73423     17.6245       0.0130       0.02463
 2457895.75476     17.6234       0.0339       0.06405
 2457895.77432     17.6675       0.0153       0.02896
 2457895.80978     17.6827       0.0229       0.04329
 2457895.82927     17.6130       0.0398       0.07519
 2457895.84872     17.7119       0.0460       0.08690
 2457895.86739     17.6780       0.0191       0.03612
 2457895.88698     17.6664       0.0238       0.04499
 2457896.68167     17.8063       0.0396       0.07482
 2457896.70321     17.6026       0.0155       0.02934
 2457896.72634     17.6710       0.0496       0.09370
 2457896.74668     17.7260       0.0201       0.03801
 2457896.76989     17.6385       0.0542       0.10238
 2457896.80602     17.7602       0.0725       0.13694


==> anc/KMT-SAAO-BLG01-I.txt <==
\EVENT_NAME = 'OGLE-2017-BLG-0373'
\FILTER = 'I (KMT SAAO)'
\FIELD = 'BLG01'
\ERR_SCALE_K = 2.0110
\ERR_MIN = 0.001
\COLUMN_HJD          = "Heliocentric Julian date at mid exposure"
\COLUMN_INSTR_MAG    = "Magnitudes model-aligned to the OGLE-IV light curve"
\COLUMN_UNCERT_MAG   = "Uncertainty of Instr_Mag from pySIS"
\COLUMN_UNCERT_MAG_C = "Corrected Uncertainty of Instr_Mag with presctiption quoted in the paper"
\
\
|          HJD | Instr_Mag | Uncert_Mag | Unert_Mag_C |
|       double |      real |       real |        real |
|         days |       mag |        mag |         mag |
 2457814.56655     17.7111       0.0151       0.03043
 2457814.59030     17.6748       0.0132       0.02662
 2457814.61732     17.6949       0.0111       0.02241
 2457815.56721     17.6962       0.0154       0.03103
 2457815.59831     17.6681       0.0129       0.02602
 2457815.62564     17.6548       0.0122       0.02462
 2457815.62868     17.6721       0.0133       0.02682
 2457816.55284     17.7152       0.0136       0.02742
 2457816.57695     17.6349       0.0124       0.02502
 2457816.60195     17.6362       0.0134       0.02702
 2457816.63633     17.6882       0.0132       0.02662
 2457817.54674     17.7219       0.0136       0.02742
 2457817.57533     17.6255       0.0138       0.02782
 2457817.60274     17.6977       0.0141       0.02843
 2457817.62766     17.6842       0.0108       0.02181
 2457818.59160     17.6869       0.0134       0.02702
 2457818.61689     17.6869       0.0109       0.02201
 2457818.64133     17.6455       0.0114       0.02301
 2457819.54433     17.6255       0.0130       0.02622
 2457819.54569     17.6654       0.0190       0.03826
 2457819.57179     17.6734       0.0139       0.02803
 2457819.59507     17.6242       0.0115       0.02321
 2457820.56369     17.6521       0.0148       0.02983
 2457820.59034     17.6654       0.0129       0.02602
 2457820.61523     17.6601       0.0141       0.02843
 2457820.63867     17.6734       0.0151       0.03043
 2457821.56884     17.6949       0.0196       0.03947
 2457821.59315     17.7178       0.0152       0.03063
 2457821.61772     17.7246       0.0145       0.02923
 2457823.54371     17.6548       0.0167       0.03364
 2457823.56872     17.5886       0.0158       0.03184
 2457823.59904     17.6615       0.0137       0.02762
 2457823.62838     17.6561       0.0134       0.02702
 2457824.53987     17.6721       0.0228       0.04589
 2457824.56532     17.6442       0.0178       0.03585
 2457824.59062     17.6481       0.0156       0.03144
 2457824.61946     17.7260       0.0148       0.02983
 2457825.56338     17.6829       0.0179       0.03605
 2457825.59392     17.6428       0.0167       0.03364
 2457825.61808     17.6070       0.0268       0.05393
 2457825.64615     17.6269       0.0115       0.02321
 2457828.51617     17.5690       0.0150       0.03023
 2457828.54860     17.6548       0.0144       0.02903
 2457828.57271     17.5886       0.0131       0.02642
 2457828.60155     17.6176       0.0131       0.02642
 2457828.62679     17.6335       0.0178       0.03585
 2457829.52621     17.6150       0.0141       0.02843
 2457829.55751     17.6388       0.0135       0.02722
 2457829.58356     17.6137       0.0122       0.02462
 2457829.60876     17.6150       0.0113       0.02281
 2457829.63311     17.6031       0.0119       0.02402
 2457830.52461     17.5925       0.0223       0.04489
 2457830.55667     17.5508       0.0203       0.04087
 2457830.58101     17.5234       0.0239       0.04810
 2457830.58399     17.6083       0.0214       0.04308
 2457830.59649     17.6628       0.0289       0.05815
 2457830.62110     17.6375       0.0162       0.03264
 2457830.64763     17.6349       0.0110       0.02221
 2457832.50672     17.6203       0.0236       0.04750
 2457832.50835     17.5508       0.0210       0.04228
 2457832.54164     17.6481       0.0215       0.04328
 2457832.56621     17.6481       0.0194       0.03907
 2457832.59108     17.6668       0.0207       0.04168
 2457832.61583     17.5339       0.0143       0.02883
 2457832.64039     17.5468       0.0159       0.03204
 2457834.51947     17.2919       0.0120       0.02422
 2457834.55411     17.2895       0.0096       0.01941
 2457834.57776     17.3142       0.0089       0.01801
 2457834.60209     17.2610       0.0178       0.03585
 2457834.62760     17.2685       0.0130       0.02622
 2457834.65345     17.2820       0.0091       0.01841
 2457838.50988     17.3944       0.0120       0.02422
 2457838.53781     17.3755       0.0113       0.02281
 2457838.58562     17.4362       0.0106       0.02141
 2457838.61166     17.3768       0.0174       0.03505
 2457838.63518     17.4134       0.0112       0.02261
 2457839.53529     17.3805       0.0084       0.01701
 2457839.55880     17.3592       0.0106       0.02141
 2457839.58282     17.3932       0.0086       0.01741
 2457839.60576     17.3542       0.0103       0.02081
 2457839.63925     17.3592       0.0216       0.04348
 2457839.50212     17.3667       0.0090       0.01821
 2457840.60811     17.3994       0.0106       0.02141
 2457840.63158     17.3919       0.0089       0.01801
 2457840.65679     17.4020       0.0113       0.02281
 2457841.48490     17.3856       0.0104       0.02101
 2457841.51264     17.4007       0.0109       0.02201
 2457841.59981     17.3906       0.0101       0.02041
 2457842.51739     17.3919       0.0104       0.02101
 2457842.54082     17.4083       0.0099       0.02001
 2457842.57133     17.4337       0.0090       0.01821
 2457842.59702     17.4387       0.0097       0.01961
 2457842.62138     17.4209       0.0103       0.02081
 2457843.55408     17.4159       0.0178       0.03585
 2457844.52720     17.4375       0.0129       0.02602
 2457844.55169     17.4540       0.0117       0.02361
 2457844.57486     17.4591       0.0105       0.02121
 2457844.62555     17.4784       0.0096       0.01941
 2457844.65431     17.4515       0.0091       0.01841
 2457845.47588     17.4553       0.0101       0.02041
 2457845.49970     17.4655       0.0104       0.02101
 2457846.48495     17.4848       0.0116       0.02341
 2457846.50921     17.5364       0.0106       0.02141
 2457846.53298     17.4912       0.0101       0.02041
 2457846.56738     17.5092       0.0112       0.02261
 2457846.59263     17.5533       0.0108       0.02181
 2457846.61684     17.5299       0.0107       0.02161
 2457846.64199     17.4925       0.0115       0.02321
 2457847.48920     17.5105       0.0118       0.02381
 2457847.52383     17.5390       0.0100       0.02021
 2457847.55211     17.5196       0.0093       0.01881
 2457848.47961     17.5015       0.0204       0.04107
 2457848.50946     17.5170       0.0121       0.02442
 2457848.53588     17.5873       0.0110       0.02221
 2457848.56153     17.5209       0.0146       0.02943
 2457848.58518     17.5873       0.0134       0.02702
 2457848.61632     17.5716       0.0162       0.03264
 2457848.64066     17.5521       0.0147       0.02963
 2457853.46424     17.6216       0.0148       0.02983
 2457853.48894     17.6455       0.0144       0.02903
 2457853.51405     17.6695       0.0135       0.02722
 2457853.54680     17.6721       0.0168       0.03384
 2457853.57238     17.6574       0.0176       0.03545
 2457853.59683     17.6388       0.0127       0.02562
 2457853.62311     17.6788       0.0135       0.02722
 2457853.64894     17.5978       0.0141       0.02843
 2457854.46875     17.6229       0.0148       0.02983
 2457854.49363     17.5729       0.0130       0.02622
 2457854.52033     17.5886       0.0173       0.03485
 2457854.54511     17.6190       0.0133       0.02682
 2457854.57005     17.6548       0.0182       0.03666
 2457854.59814     17.6190       0.0140       0.02823
 2457854.62658     17.6137       0.0119       0.02402
 2457854.65280     17.6548       0.0115       0.02321
 2457855.46215     17.6111       0.0171       0.03445
 2457855.48676     17.6255       0.0151       0.03043
 2457855.54521     17.6124       0.0138       0.02782
 2457855.57421     17.5899       0.0156       0.03144
 2457855.59927     17.6721       0.0134       0.02702
 2457855.65069     17.6349       0.0131       0.02642
 2457859.43811     17.6949       0.0259       0.05212
 2457859.46680     17.7165       0.0233       0.04690
 2457859.49105     17.5912       0.0217       0.04369
 2457859.54573     17.7314       0.0220       0.04429
 2457859.57477     17.6882       0.0212       0.04268
 2457859.62755     17.6628       0.0195       0.03927
 2457859.65915     17.6018       0.0188       0.03786
 2457860.46810     17.6216       0.0211       0.04248
 2457860.52024     17.6242       0.0183       0.03686
 2457860.57245     17.6962       0.0195       0.03927
 2457860.60886     17.6896       0.0207       0.04168
 2457860.63482     17.7233       0.0203       0.04087
 2457860.65867     17.6762       0.0236       0.04750
 2457861.43345     17.7030       0.0247       0.04971
 2457861.43501     17.6962       0.0174       0.03505
 2457861.43636     17.6150       0.0179       0.03605
 2457861.48616     17.7138       0.0168       0.03384
 2457861.57294     17.6308       0.0142       0.02863
 2457861.59672     17.6295       0.0125       0.02522
 2457861.62210     17.6748       0.0124       0.02502
 2457861.64570     17.6349       0.0134       0.02702
 2457862.43800     17.6401       0.0153       0.03083
 2457862.46627     17.6468       0.0131       0.02642
 2457862.48940     17.6788       0.0117       0.02361
 2457862.51926     17.7111       0.0176       0.03545
 2457862.54658     17.6229       0.0121       0.02442
 2457862.57467     17.7301       0.0173       0.03485
 2457862.60352     17.6521       0.0122       0.02462
 2457862.63116     17.6855       0.0116       0.02341
 2457862.65472     17.6481       0.0106       0.02141
 2457863.43998     17.6083       0.0130       0.02622
 2457863.46437     17.6508       0.0132       0.02662
 2457863.49626     17.6816       0.0107       0.02161
 2457863.52641     17.6111       0.0140       0.02823
 2457863.54963     17.6481       0.0105       0.02121
 2457863.57327     17.6762       0.0114       0.02301
 2457863.59675     17.6442       0.0163       0.03284
 2457863.63752     17.6124       0.0186       0.03746
 2457863.66111     17.6481       0.0167       0.03364
 2457864.44572     17.6295       0.0147       0.02963
 2457864.47899     17.6721       0.0134       0.02702
 2457864.50238     17.6721       0.0159       0.03204
 2457864.53284     17.6508       0.0100       0.02021
 2457864.55621     17.6388       0.0149       0.03003
 2457864.57890     17.6295       0.0096       0.01941
 2457864.60502     17.6681       0.0108       0.02181
 2457864.62971     17.6561       0.0125       0.02522
 2457864.66079     17.6548       0.0099       0.02001
 2457865.42633     17.6242       0.0116       0.02341
 2457865.42781     17.6044       0.0136       0.02742
 2457865.45267     17.6508       0.0125       0.02522
 2457865.47624     17.6521       0.0115       0.02321
 2457865.50095     17.6681       0.0139       0.02803
 2457865.52664     17.7423       0.0158       0.03184
 2457865.56171     17.7030       0.0172       0.03465
 2457865.58606     17.6349       0.0102       0.02061
 2457865.61184     17.6721       0.0116       0.02341
 2457865.63834     17.6762       0.0126       0.02542
 2457865.66194     17.6601       0.0109       0.02201
 2457866.44283     17.6962       0.0131       0.02642
 2457866.46703     17.6842       0.0134       0.02702
 2457866.49070     17.6414       0.0116       0.02341
 2457866.51377     17.6455       0.0099       0.02001
 2457866.53975     17.6428       0.0105       0.02121
 2457866.56749     17.6574       0.0149       0.03003
 2457866.59791     17.6708       0.0191       0.03846
 2457866.62592     17.6574       0.0131       0.02642
 2457866.67279     17.6748       0.0115       0.02321
 2457868.46570     17.6628       0.0161       0.03244
 2457868.49174     17.6282       0.0158       0.03184
 2457868.51614     17.7017       0.0122       0.02462
 2457868.54597     17.6628       0.0108       0.02181
 2457868.56894     17.6494       0.0124       0.02502
 2457868.59329     17.6990       0.0112       0.02261
 2457868.62398     17.6269       0.0121       0.02442
 2457868.64866     17.6816       0.0134       0.02702
 2457869.48601     17.6869       0.0137       0.02762
 2457869.50938     17.7084       0.0123       0.02482
 2457869.61528     17.7219       0.0141       0.02843
 2457869.63893     17.6628       0.0113       0.02281
 2457871.47261     17.7125       0.0138       0.02782
 2457871.62337     17.6842       0.0161       0.03244
 2457872.41227     17.6855       0.0167       0.03364
 2457872.44418     17.6428       0.0161       0.03244
 2457872.46859     17.7192       0.0176       0.03545
 2457872.49297     17.6654       0.0113       0.02281
 2457872.54307     17.6508       0.0127       0.02562
 2457872.57512     17.6708       0.0098       0.01981
 2457872.60403     17.7030       0.0116       0.02341
 2457872.62987     17.6721       0.0100       0.02021
 2457872.65436     17.7044       0.0117       0.02361
 2457873.41005     17.7058       0.0176       0.03545
 2457873.54662     17.6949       0.0119       0.02402
 2457873.57477     17.6990       0.0144       0.02903
 2457873.60379     17.6962       0.0153       0.03083
 2457873.62822     17.6734       0.0145       0.02923
 2457873.65655     17.6734       0.0132       0.02662
 2457874.41888     17.7152       0.0139       0.02803
 2457874.44387     17.7219       0.0144       0.02903
 2457874.53898     17.6801       0.0565       0.11364
 2457874.57121     17.6990       0.0326       0.06559
 2457875.41110     17.6855       0.0173       0.03485
 2457875.43701     17.6668       0.0119       0.02402
 2457875.48926     17.6775       0.0122       0.02462
 2457875.54836     17.6977       0.0122       0.02462
 2457875.57406     17.6641       0.0103       0.02081
 2457875.60123     17.6990       0.0123       0.02482
 2457875.63073     17.6442       0.0113       0.02281
 2457875.66306     17.6494       0.0149       0.03003
 2457876.47442     17.7165       0.0152       0.03063
 2457876.49851     17.6588       0.0136       0.02742
 2457876.57431     17.7084       0.0109       0.02201
 2457876.59937     17.6734       0.0109       0.02201
 2457876.63156     17.6508       0.0100       0.02021
 2457876.66188     17.6923       0.0127       0.02562
 2457878.39768     17.6721       0.0126       0.02542
 2457878.42135     17.6949       0.0138       0.02782
 2457878.44619     17.6481       0.0135       0.02722
 2457878.47939     17.6721       0.0139       0.02803
 2457878.50368     17.6508       0.0126       0.02542
 2457878.52770     17.6615       0.0102       0.02061
 2457878.55743     17.6641       0.0097       0.01961
 2457878.58222     17.6388       0.0094       0.01901
 2457878.61460     17.6977       0.0115       0.02321
 2457878.63905     17.6748       0.0118       0.02381
 2457878.66374     17.7125       0.0125       0.02522
 2457879.39825     17.7017       0.0182       0.03666
 2457879.42281     17.7111       0.0161       0.03244
 2457879.45415     17.6816       0.0136       0.02742
 2457879.48277     17.7138       0.0126       0.02542
 2457879.54044     17.7274       0.0150       0.03023
 2457879.56962     17.6681       0.0122       0.02462
 2457879.60166     17.6762       0.0169       0.03405
 2457879.63124     17.6949       0.0127       0.02562
 2457879.65845     17.6882       0.0169       0.03405
 2457880.41749     17.6601       0.0122       0.02462
 2457880.44312     17.6561       0.0124       0.02502
 2457880.47876     17.6748       0.0131       0.02642
 2457880.50383     17.7058       0.0118       0.02381
 2457880.52909     17.6695       0.0123       0.02482
 2457880.55831     17.6816       0.0111       0.02241
 2457880.58574     17.6494       0.0134       0.02702
 2457880.62096     17.6615       0.0105       0.02121
 2457880.64770     17.6816       0.0133       0.02682
 2457880.67461     17.6375       0.0195       0.03927
 2457881.37811     17.6668       0.0141       0.02843
 2457881.40719     17.6788       0.0134       0.02702
 2457881.46725     17.6762       0.0117       0.02361
 2457881.49381     17.6923       0.0109       0.02201
 2457881.52186     17.6816       0.0110       0.02221
 2457881.54681     17.6962       0.0111       0.02241
 2457881.57243     17.7165       0.0125       0.02522
 2457881.60937     17.6896       0.0145       0.02923
 2457881.63548     17.6990       0.0129       0.02602
 2457881.66000     17.6574       0.0138       0.02782
 2457882.49307     17.7044       0.0130       0.02622
 2457882.51920     17.6641       0.0126       0.02542
 2457882.55353     17.6936       0.0124       0.02502
 2457882.58005     17.6816       0.0141       0.02843
 2457882.60480     17.6801       0.0112       0.02261
 2457882.63157     17.6788       0.0111       0.02241
 2457882.65686     17.6896       0.0132       0.02662
 2457883.40023     17.6641       0.0177       0.03565
 2457883.42511     17.6442       0.0138       0.02782
 2457883.45219     17.6748       0.0145       0.02923
 2457883.47528     17.6349       0.0143       0.02883
 2457883.50171     17.6748       0.0124       0.02502
 2457883.52993     17.6668       0.0119       0.02402
 2457883.56322     17.6816       0.0128       0.02582
 2457883.59069     17.6734       0.0129       0.02602
 2457883.61606     17.6574       0.0135       0.02722
 2457883.63962     17.6990       0.0129       0.02602
 2457883.67056     17.6896       0.0146       0.02943
 2457884.42414     17.6882       0.0158       0.03184
 2457884.47259     17.6748       0.0161       0.03244
 2457884.49581     17.6628       0.0168       0.03384
 2457884.52747     17.6936       0.0167       0.03364
 2457884.55367     17.7246       0.0181       0.03645
 2457884.58121     17.7165       0.0155       0.03124
 2457884.60935     17.6481       0.0144       0.02903
 2457884.63506     17.6949       0.0189       0.03806
 2457884.66591     17.7327       0.0161       0.03244
 2457887.36435     17.7192       0.0247       0.04971
 2457887.39684     17.6388       0.0234       0.04710
 2457887.44498     17.6641       0.0242       0.04871
 2457887.47764     17.7369       0.0214       0.04308
 2457887.50357     17.6494       0.0215       0.04328
 2457887.52759     17.6548       0.0256       0.05152
 2457887.56539     17.7178       0.0204       0.04107
 2457887.59191     17.7532       0.0229       0.04610
 2457887.62354     17.7219       0.0231       0.04650
 2457887.64706     17.6388       0.0245       0.04931
 2457888.36250     17.7327       0.0211       0.04248
 2457888.38888     17.6229       0.0220       0.04429
 2457888.42101     17.6601       0.0172       0.03465
 2457888.45279     17.6362       0.0164       0.03304
 2457888.47635     17.6308       0.0179       0.03605
 2457888.50038     17.6816       0.0191       0.03846
 2457888.52524     17.6494       0.0169       0.03405
 2457888.55407     17.6882       0.0154       0.03103
 2457888.59363     17.6561       0.0144       0.02903
 2457888.62753     17.7369       0.0177       0.03565
 2457888.65144     17.6896       0.0158       0.03184
 2457888.67576     17.6455       0.0165       0.03324
 2457889.40197     17.6668       0.0135       0.02722
 2457889.45294     17.6548       0.0127       0.02562
 2457889.51953     17.7097       0.0246       0.04951
 2457889.54336     17.6668       0.0112       0.02261
 2457889.57380     17.6668       0.0115       0.02321
 2457889.60127     17.6775       0.0179       0.03605
 2457889.62413     17.6508       0.0136       0.02742
 2457889.65494     17.6721       0.0127       0.02562
 2457889.67829     17.6561       0.0180       0.03625
 2457890.35758     17.7017       0.0175       0.03525
 2457890.37984     17.6681       0.0150       0.03023
 2457890.40506     17.6641       0.0132       0.02662
 2457890.43010     17.6668       0.0119       0.02402
 2457890.46230     17.6601       0.0105       0.02121
 2457890.48712     17.6481       0.0112       0.02261
 2457890.51054     17.7165       0.0196       0.03947
 2457890.53703     17.6762       0.0142       0.02863
 2457890.56523     17.6762       0.0121       0.02442
 2457890.59749     17.6962       0.0122       0.02462
 2457890.62126     17.6535       0.0116       0.02341
 2457890.64742     17.6708       0.0135       0.02722
 2457890.67390     17.6628       0.0149       0.03003
 2457891.34998     17.6842       0.0175       0.03525
 2457891.35160     17.7178       0.0141       0.02843
 2457891.35324     17.6654       0.0176       0.03545
 2457891.35487     17.6468       0.0124       0.02502
 2457891.37958     17.6855       0.0124       0.02502
 2457891.41199     17.6615       0.0120       0.02422
 2457891.43711     17.6962       0.0131       0.02642
 2457891.46223     17.7246       0.0134       0.02702
 2457891.48763     17.6561       0.0123       0.02482
 2457891.51420     17.6494       0.0115       0.02321
 2457891.54849     17.6628       0.0129       0.02602
 2457891.57504     17.6455       0.0131       0.02642
 2457891.60376     17.7287       0.0173       0.03485
 2457891.62886     17.6695       0.0106       0.02141
 2457891.65908     17.6734       0.0160       0.03224
 2457892.39509     17.6468       0.0138       0.02782
 2457892.42022     17.6775       0.0148       0.02983
 2457892.44563     17.6855       0.0132       0.02662
 2457892.47134     17.6641       0.0106       0.02141
 2457892.50232     17.6574       0.0111       0.02241
 2457892.53784     17.6882       0.0123       0.02482
 2457892.56476     17.6574       0.0101       0.02041
 2457892.60068     17.6442       0.0111       0.02241
 2457892.62746     17.6748       0.0115       0.02321
 2457892.66102     17.6962       0.0138       0.02782
 2457892.68948     17.6990       0.0162       0.03264
 2457893.34589     17.6909       0.0174       0.03505
 2457893.37517     17.6734       0.0124       0.02502
 2457893.40211     17.6601       0.0149       0.03003
 2457893.42701     17.6548       0.0102       0.02061
 2457893.45239     17.6748       0.0108       0.02181
 2457893.48759     17.6721       0.0116       0.02341
 2457893.51291     17.6615       0.0107       0.02161
 2457893.53877     17.6816       0.0100       0.02021
 2457893.56398     17.6801       0.0111       0.02241
 2457893.59130     17.6681       0.0102       0.02061
 2457893.62330     17.6548       0.0106       0.02141
 2457893.64783     17.6708       0.0116       0.02341
 2457894.35612     17.6308       0.0126       0.02542
 2457894.38219     17.6588       0.0121       0.02442
 2457894.43897     17.6494       0.0365       0.07343
 2457894.46590     17.6494       0.0155       0.03124
 2457894.49203     17.6788       0.0130       0.02622
 2457894.51675     17.6615       0.0128       0.02582
 2457894.55209     17.6508       0.0100       0.02021
 2457894.58587     17.6896       0.0111       0.02241
 2457894.61228     17.6681       0.0145       0.02923
 2457894.63974     17.7138       0.0123       0.02482
 2457894.66491     17.6801       0.0121       0.02442
 2457895.37276     17.6990       0.0156       0.03144
 2457895.39812     17.6775       0.0125       0.02522
 2457895.42209     17.6124       0.0144       0.02903
 2457895.47360     17.7260       0.0143       0.02883
 2457895.50581     17.6295       0.0114       0.02301
 2457895.53044     17.7301       0.0169       0.03405
 2457895.55728     17.6335       0.0116       0.02341
 2457895.58475     17.7017       0.0132       0.02662
 2457895.61213     17.7178       0.0136       0.02742
 2457895.64132     17.7287       0.0206       0.04148
 2457895.67093     17.6962       0.0241       0.04851
 2457896.34970     17.6788       0.0125       0.02522
 2457896.37641     17.6977       0.0125       0.02522
 2457896.40055     17.6855       0.0145       0.02923
 2457896.43401     17.6414       0.0156       0.03144
 2457896.46259     17.7044       0.0102       0.02061
 2457896.48849     17.6990       0.0135       0.02722
 2457896.51728     17.6481       0.0138       0.02782
 2457896.54187     17.6615       0.0095       0.01921
 2457896.56697     17.7044       0.0137       0.02762
 2457896.60087     17.6668       0.0174       0.03505
 2457896.62537     17.6137       0.0259       0.05212
 2457896.65049     17.6962       0.0184       0.03706
 2457896.67772     17.7382       0.0213       0.04288
 2457897.33770     17.6229       0.0155       0.03124
 2457897.36358     17.6255       0.0148       0.02983


==> anc/KMT-SAAO-BLG41-I.txt <==
\EVENT_NAME = 'OGLE-2017-BLG-0373'
\FILTER = 'I (KMT SAAO)'
\FIELD = 'BLG41'
\ERR_SCALE_K = 2.0875
\ERR_MIN = 0.001
\COLUMN_HJD          = "Heliocentric Julian date at mid exposure"
\COLUMN_INSTR_MAG    = "Magnitudes model-aligned to the OGLE-IV light curve"
\COLUMN_UNCERT_MAG   = "Uncertainty of Instr_Mag from pySIS"
\COLUMN_UNCERT_MAG_C = "Corrected Uncertainty of Instr_Mag with presctiption quoted in the paper"
\
\
|          HJD | Instr_Mag | Uncert_Mag | Unert_Mag_C |
|       double |      real |       real |        real |
|         days |       mag |        mag |         mag |
 2457808.60044     17.7201       0.0163       0.03409
 2457808.62705     17.6355       0.0143       0.02992
 2457809.58707     17.6930       0.0201       0.04201
 2457809.61270     17.6495       0.0165       0.03451
 2457809.63849     17.7226       0.0193       0.04034
 2457810.61007     17.6878       0.0176       0.03680
 2457811.58568     17.7369       0.0203       0.04243
 2457811.63692     17.6878       0.0201       0.04201
 2457812.55888     17.6699       0.0136       0.02847
 2457812.61606     17.6546       0.0121       0.02534
 2457812.64042     17.6981       0.0167       0.03492
 2457814.55505     17.7239       0.0143       0.02992
 2457814.57824     17.6177       0.0149       0.03117
 2457814.60600     17.6801       0.0129       0.02701
 2457814.63587     17.6520       0.0120       0.02514
 2457815.58366     17.6507       0.0133       0.02784
 2457815.61162     17.6853       0.0135       0.02826
 2457816.56503     17.6571       0.0134       0.02805
 2457816.59028     17.7110       0.0150       0.03138
 2457816.61895     17.6699       0.0126       0.02639
 2457817.56342     17.6584       0.0131       0.02743
 2457817.58725     17.6393       0.0145       0.03034
 2457817.61552     17.6584       0.0117       0.02451
 2457817.63945     17.6533       0.0119       0.02493
 2457818.54510     17.7084       0.0214       0.04472
 2457818.57259     17.6776       0.0218       0.04556
 2457818.60546     17.7317       0.0170       0.03555
 2457818.62852     17.6827       0.0107       0.02243
 2457819.55733     17.6089       0.0122       0.02555
 2457819.58338     17.6444       0.0124       0.02597
 2457819.60696     17.6101       0.0160       0.03347
 2457819.63884     17.6215       0.0139       0.02909
 2457820.53943     17.6814       0.0174       0.03638
 2457820.54092     17.6367       0.0173       0.03617
 2457820.54243     17.6789       0.0139       0.02909
 2457820.54390     17.6431       0.0136       0.02847
 2457820.54552     17.6956       0.0150       0.03138
 2457820.54690     17.6038       0.0146       0.03055
 2457820.54830     17.6431       0.0133       0.02784
 2457820.55040     17.6801       0.0159       0.03326
 2457820.55202     17.6866       0.0146       0.03055
 2457820.57560     17.6930       0.0142       0.02972
 2457820.60265     17.6597       0.0116       0.02430
 2457820.62684     17.6789       0.0128       0.02680
 2457821.54743     17.6038       0.0216       0.04514
 2457821.60548     17.6533       0.0173       0.03617
 2457821.62990     17.6597       0.0145       0.03034
 2457823.52946     17.6686       0.0161       0.03367
 2457823.55643     17.6507       0.0179       0.03742
 2457823.58292     17.6190       0.0145       0.03034
 2457823.61555     17.6139       0.0133       0.02784
 2457823.64096     17.6597       0.0126       0.02639
 2457824.57792     17.6840       0.0180       0.03763
 2457824.60345     17.6304       0.0145       0.03034
 2457824.63545     17.6699       0.0176       0.03680
 2457825.55089     17.5598       0.0233       0.04868
 2457825.60610     17.5473       0.0167       0.03492
 2457828.53635     17.6152       0.0163       0.03409
 2457828.56071     17.5585       0.0140       0.02930
 2457828.58479     17.6203       0.0138       0.02888
 2457828.61408     17.5711       0.0168       0.03513
 2457828.63961     17.6279       0.0151       0.03159
 2457829.51412     17.5925       0.0151       0.03159
 2457829.54554     17.5560       0.0147       0.03076
 2457829.57154     17.5585       0.0120       0.02514
 2457829.59545     17.6000       0.0122       0.02555
 2457829.59844     17.6127       0.0126       0.02639
 2457829.62102     17.6177       0.0130       0.02722
 2457829.64575     17.5962       0.0135       0.02826
 2457830.54053     17.5937       0.0239       0.04993
 2457830.56899     17.6000       0.0192       0.04013
 2457830.60886     17.6139       0.0177       0.03701
 2457830.63494     17.6367       0.0178       0.03722
 2457832.52567     17.6127       0.0218       0.04556
 2457832.55382     17.5311       0.0167       0.03492
 2457832.57869     17.6000       0.0226       0.04722
 2457832.60325     17.5523       0.0156       0.03263
 2457832.62812     17.6139       0.0173       0.03617
 2457832.65291     17.6076       0.0168       0.03513
 2457834.50436     17.3050       0.0111       0.02327
 2457834.53088     17.2715       0.0097       0.02036
 2457834.56597     17.2074       0.0156       0.03263
 2457834.59009     17.2632       0.0111       0.02327
 2457834.61548     17.2406       0.0106       0.02223
 2457834.64000     17.2382       0.0089       0.01870
 2457838.55033     17.4017       0.0117       0.02451
 2457838.57384     17.4151       0.0156       0.03263
 2457838.59995     17.3689       0.0092       0.01932
 2457838.62347     17.4188       0.0111       0.02327
 2457838.65534     17.3508       0.0265       0.05536
 2457839.49044     17.3871       0.0101       0.02119
 2457839.54756     17.3387       0.0175       0.03659
 2457839.57045     17.3423       0.0119       0.02493
 2457839.59414     17.3423       0.0114       0.02389
 2457839.62664     17.3592       0.0088       0.01849
 2457839.65084     17.3146       0.0198       0.04139
 2457839.51387     17.3375       0.0113       0.02368
 2457840.59700     17.3604       0.0093       0.01953
 2457840.61961     17.3883       0.0104       0.02181
 2457840.64287     17.3859       0.0098       0.02056
 2457840.64588     17.3823       0.0104       0.02181
 2457841.49947     17.3883       0.0117       0.02451
 2457841.58774     17.3871       0.0122       0.02555
 2457841.61187     17.3896       0.0171       0.03576
 2457842.50239     17.4605       0.0115       0.02410
 2457842.52931     17.4029       0.0119       0.02493
 2457842.58345     17.3956       0.0112       0.02347
 2457842.60937     17.4029       0.0098       0.02056
 2457842.63397     17.4396       0.0109       0.02285
 2457843.49117     17.4078       0.0123       0.02576
 2457843.64509     17.4335       0.0113       0.02368
 2457844.47694     17.4839       0.0132       0.02763
 2457844.47863     17.4839       0.0126       0.02639
 2457844.48557     17.4286       0.0139       0.02909
 2457844.51578     17.4335       0.0119       0.02493
 2457844.53897     17.5062       0.0124       0.02597
 2457844.56341     17.4519       0.0108       0.02264
 2457844.58642     17.4617       0.0108       0.02264
 2457844.61050     17.4372       0.0107       0.02243
 2457844.64055     17.4605       0.0117       0.02451
 2457845.48801     17.4901       0.0129       0.02701
 2457846.47258     17.5050       0.0109       0.02285
 2457846.49703     17.5435       0.0138       0.02888
 2457846.52074     17.4975       0.0110       0.02306
 2457846.55355     17.5025       0.0109       0.02285
 2457846.58054     17.4728       0.0103       0.02160
 2457846.60407     17.4975       0.0105       0.02202
 2457846.62876     17.5186       0.0113       0.02368
 2457846.65386     17.5074       0.0107       0.02243
 2457847.46769     17.5373       0.0119       0.02493
 2457847.46924     17.5323       0.0128       0.02680
 2457847.47082     17.5223       0.0115       0.02410
 2457847.47220     17.5398       0.0138       0.02888
 2457847.47397     17.5149       0.0118       0.02472
 2457847.47545     17.5887       0.0118       0.02472
 2457847.47681     17.5585       0.0123       0.02576
 2457847.51153     17.5311       0.0104       0.02181
 2457847.54025     17.5199       0.0100       0.02098
 2457847.56473     17.5498       0.0106       0.02223
 2457848.49546     17.5124       0.0133       0.02784
 2457848.52149     17.5648       0.0119       0.02493
 2457848.54920     17.5774       0.0186       0.03888
 2457848.57340     17.5510       0.0163       0.03409
 2457848.60058     17.5273       0.0237       0.04952
 2457848.62874     17.5248       0.0213       0.04451
 2457848.65410     17.5723       0.0151       0.03159
 2457853.45153     17.5711       0.0152       0.03180
 2457853.47666     17.5748       0.0162       0.03388
 2457853.50131     17.6878       0.0159       0.03326
 2457853.52679     17.6673       0.0145       0.03034
 2457853.55913     17.6152       0.0151       0.03159
 2457853.58463     17.5723       0.0137       0.02867
 2457853.61039     17.6203       0.0134       0.02805
 2457853.63557     17.6304       0.0131       0.02743
 2457853.66144     17.5648       0.0124       0.02597
 2457854.44877     17.5623       0.0163       0.03409
 2457854.48121     17.6228       0.0178       0.03722
 2457854.50752     17.6673       0.0143       0.02992
 2457854.58220     17.7046       0.0154       0.03222
 2457854.61437     17.6367       0.0130       0.02722
 2457854.64026     17.6279       0.0120       0.02514
 2457854.66507     17.6610       0.0119       0.02493
 2457855.44612     17.7007       0.0244       0.05098
 2457855.47450     17.6469       0.0175       0.03659
 2457855.49924     17.6304       0.0161       0.03367
 2457855.53211     17.5635       0.0143       0.02992
 2457855.55802     17.6355       0.0146       0.03055
 2457855.58651     17.5950       0.0142       0.02972
 2457855.61127     17.6063       0.0146       0.03055
 2457855.63683     17.6355       0.0157       0.03284
 2457859.45502     17.6317       0.0245       0.05119
 2457859.47885     17.6482       0.0230       0.04806
 2457859.50304     17.6994       0.0231       0.04827
 2457859.56292     17.6279       0.0215       0.04493
 2457859.58692     17.6610       0.0211       0.04410
 2457859.61521     17.7123       0.0219       0.04576
 2457859.64162     17.6943       0.0232       0.04847
 2457860.50890     17.6956       0.0250       0.05223
 2457860.55904     17.6994       0.0239       0.04993
 2457860.58805     17.7097       0.0217       0.04535
 2457860.64644     17.6597       0.0210       0.04389
 2457861.49771     17.6558       0.0150       0.03138
 2457861.55860     17.6342       0.0150       0.03138
 2457861.58503     17.6444       0.0145       0.03034
 2457861.60856     17.6750       0.0134       0.02805
 2457861.63416     17.6635       0.0157       0.03284
 2457861.65709     17.6546       0.0126       0.02639
 2457862.45383     17.6520       0.0165       0.03451
 2457862.50135     17.6712       0.0145       0.03034
 2457862.53106     17.7123       0.0141       0.02951
 2457862.55989     17.6380       0.0132       0.02763
 2457862.58999     17.6981       0.0136       0.02847
 2457862.61791     17.6571       0.0121       0.02534
 2457862.62113     17.6406       0.0118       0.02472
 2457862.64282     17.6469       0.0143       0.02992
 2457863.42890     17.6866       0.0145       0.03034
 2457863.45216     17.6533       0.0129       0.02701
 2457863.48409     17.6725       0.0111       0.02327
 2457863.50812     17.6648       0.0120       0.02514
 2457863.53842     17.6367       0.0143       0.02992
 2457863.56139     17.6533       0.0124       0.02597
 2457863.58525     17.6495       0.0116       0.02430
 2457863.61831     17.6342       0.0119       0.02493
 2457863.64916     17.6840       0.0155       0.03242
 2457863.67240     17.6127       0.0149       0.03117
 2457864.42832     17.6853       0.0122       0.02555
 2457864.42980     17.6840       0.0120       0.02514
 2457864.43127     17.6789       0.0146       0.03055
 2457864.43286     17.6317       0.0108       0.02264
 2457864.46681     17.6380       0.0121       0.02534
 2457864.49039     17.6304       0.0109       0.02285
 2457864.51749     17.6469       0.0109       0.02285
 2457864.54407     17.6571       0.0108       0.02264
 2457864.56767     17.6558       0.0111       0.02327
 2457864.59063     17.6763       0.0114       0.02389
 2457864.61819     17.6380       0.0188       0.03930
 2457864.64525     17.6520       0.0118       0.02472
 2457865.43939     17.6380       0.0126       0.02639
 2457865.46482     17.7071       0.0136       0.02847
 2457865.48871     17.6317       0.0118       0.02472
 2457865.51302     17.6279       0.0125       0.02618
 2457865.54277     17.6661       0.0119       0.02493
 2457865.57414     17.6827       0.0127       0.02659
 2457865.59930     17.6840       0.0127       0.02659
 2457865.62541     17.6597       0.0116       0.02430
 2457865.65023     17.6814       0.0172       0.03597
 2457865.67360     17.6127       0.0133       0.02784
 2457866.42337     17.6177       0.0116       0.02430
 2457866.45472     17.6981       0.0135       0.02826
 2457866.47899     17.6558       0.0117       0.02451
 2457866.50226     17.6584       0.0122       0.02555
 2457866.52579     17.6546       0.0144       0.03013
 2457866.55168     17.6317       0.0116       0.02430
 2457866.58352     17.6469       0.0103       0.02160
 2457866.61284     17.6520       0.0109       0.02285
 2457866.63811     17.6571       0.0108       0.02264
 2457866.66069     17.6763       0.0193       0.04034
 2457867.48702     17.6956       0.0194       0.04055
 2457868.43096     17.7278       0.0138       0.02888
 2457868.45457     17.6801       0.0130       0.02722
 2457868.47886     17.6712       0.0120       0.02514
 2457868.50348     17.6776       0.0115       0.02410
 2457868.53478     17.6495       0.0149       0.03117
 2457868.55724     17.6686       0.0119       0.02493
 2457868.58075     17.6355       0.0122       0.02555
 2457868.60967     17.6686       0.0158       0.03305
 2457868.63730     17.6291       0.0127       0.02659
 2457868.66348     17.6597       0.0122       0.02555
 2457869.49787     17.6317       0.0143       0.02992
 2457869.52066     17.7110       0.0142       0.02972
 2457869.65555     17.6241       0.0142       0.02972
 2457871.40374     17.7110       0.0161       0.03367
 2457871.43229     17.7512       0.0152       0.03180
 2457871.46021     17.7149       0.0150       0.03138
 2457871.48511     17.6801       0.0226       0.04722
 2457871.63546     17.6917       0.0137       0.02867
 2457871.66657     17.7110       0.0142       0.02972
 2457872.40009     17.6597       0.0132       0.02763
 2457872.42443     17.6904       0.0151       0.03159
 2457872.45654     17.6622       0.0122       0.02555
 2457872.48091     17.6507       0.0117       0.02451
 2457872.52953     17.6101       0.0161       0.03367
 2457872.53251     17.6482       0.0145       0.03034
 2457872.55512     17.6342       0.0123       0.02576
 2457872.58899     17.6622       0.0115       0.02410
 2457872.61611     17.6891       0.0131       0.02743
 2457872.64213     17.6968       0.0131       0.02743
 2457872.66656     17.6686       0.0142       0.02972
 2457873.39799     17.6661       0.0149       0.03117
 2457873.42208     17.7317       0.0152       0.03180
 2457873.56106     17.6648       0.0134       0.02805
 2457873.59059     17.6891       0.0147       0.03076
 2457873.61599     17.7071       0.0181       0.03784
 2457873.64069     17.6827       0.0120       0.02514
 2457874.39806     17.6814       0.0212       0.04430
 2457874.40267     17.6406       0.0149       0.03117
 2457874.40580     17.6622       0.0142       0.02972
 2457874.43117     17.6253       0.0279       0.05828
 2457874.55867     17.6943       0.0682       0.14238
 2457874.58374     17.7213       0.0177       0.03701
 2457874.61587     17.6827       0.0655       0.13675
 2457875.39871     17.6507       0.0151       0.03159
 2457875.42340     17.6981       0.0133       0.02784
 2457875.44929     17.6763       0.0134       0.02805
 2457875.47369     17.7408       0.0133       0.02784
 2457875.51111     17.6712       0.0142       0.02972
 2457875.53594     17.6917       0.0119       0.02493
 2457875.56110     17.6917       0.0118       0.02472
 2457875.58820     17.6215       0.0126       0.02639
 2457875.61349     17.6610       0.0113       0.02368
 2457875.64693     17.6558       0.0128       0.02680
 2457875.67505     17.7059       0.0137       0.02867
 2457876.46239     17.6495       0.0120       0.02514
 2457876.48624     17.6968       0.0128       0.02680
 2457876.58704     17.6431       0.0125       0.02618
 2457876.61529     17.6917       0.0125       0.02618
 2457876.64494     17.6878       0.0124       0.02597
 2457876.67408     17.7046       0.0114       0.02389
 2457878.38593     17.7123       0.0147       0.03076
 2457878.40956     17.6968       0.0127       0.02659
 2457878.43341     17.6789       0.0200       0.04180
 2457878.45807     17.6686       0.0128       0.02680
 2457878.49153     17.6558       0.0122       0.02555
 2457878.51571     17.6943       0.0139       0.02909
 2457878.54505     17.6737       0.0104       0.02181
 2457878.56983     17.6853       0.0115       0.02410
 2457878.59472     17.6814       0.0119       0.02493
 2457878.62667     17.6507       0.0112       0.02347
 2457878.65141     17.6904       0.0141       0.02951
 2457878.67614     17.6956       0.0143       0.02992
 2457879.38606     17.7681       0.0182       0.03805
 2457879.41061     17.6981       0.0146       0.03055
 2457879.43797     17.6904       0.0150       0.03138
 2457879.47031     17.7162       0.0179       0.03742
 2457879.50147     17.6776       0.0140       0.02930
 2457879.52653     17.7382       0.0141       0.02951
 2457879.55718     17.6546       0.0113       0.02368
 2457879.58509     17.6776       0.0155       0.03242
 2457879.61902     17.6930       0.0159       0.03326
 2457879.64328     17.6622       0.0160       0.03347
 2457879.67216     17.6994       0.0133       0.02784
 2457880.37968     17.6725       0.0210       0.04389
 2457880.40496     17.6789       0.0150       0.03138
 2457880.43070     17.7226       0.0129       0.02701
 2457880.46610     17.6610       0.0123       0.02576
 2457880.49099     17.6943       0.0141       0.02951
 2457880.51623     17.6635       0.0113       0.02368
 2457880.54502     17.6814       0.0124       0.02597
 2457880.57122     17.6801       0.0124       0.02597
 2457880.60792     17.6776       0.0165       0.03451
 2457880.63468     17.7149       0.0112       0.02347
 2457881.42095     17.6853       0.0138       0.02888
 2457881.45105     17.7071       0.0122       0.02555
 2457881.47949     17.6776       0.0117       0.02451
 2457881.50772     17.6878       0.0141       0.02951
 2457881.53433     17.6558       0.0118       0.02472
 2457881.55950     17.6904       0.0119       0.02493
 2457881.58882     17.7226       0.0124       0.02597
 2457881.62246     17.6827       0.0114       0.02389
 2457881.64795     17.6981       0.0134       0.02805
 2457881.67190     17.6469       0.0163       0.03409
 2457882.48111     17.6482       0.0156       0.03263
 2457882.50527     17.6444       0.0148       0.03097
 2457882.53344     17.6840       0.0125       0.02618
 2457882.56723     17.6597       0.0140       0.02930
 2457882.59225     17.6904       0.0137       0.02867
 2457882.61712     17.6853       0.0127       0.02659
 2457882.64448     17.6956       0.0139       0.02909
 2457882.67055     17.6917       0.0171       0.03576
 2457883.37631     17.7317       0.0172       0.03597
 2457883.41202     17.6661       0.0152       0.03180
 2457883.43875     17.6367       0.0168       0.03513
 2457883.46391     17.7007       0.0140       0.02930
 2457883.48728     17.7020       0.0139       0.02909
 2457883.51386     17.6355       0.0132       0.02763
 2457883.54844     17.6956       0.0133       0.02784
 2457883.57833     17.6750       0.0126       0.02639
 2457883.60237     17.6750       0.0129       0.02701
 2457883.62754     17.6943       0.0174       0.03638
 2457883.65381     17.6866       0.0166       0.03472
 2457884.38825     17.6763       0.0254       0.05306
 2457884.41197     17.6801       0.0176       0.03680
 2457884.43640     17.7059       0.0182       0.03805
 2457884.46121     17.7434       0.0197       0.04118
 2457884.48390     17.7007       0.0157       0.03284
 2457884.51536     17.7059       0.0160       0.03347
 2457884.53959     17.7110       0.0188       0.03930
 2457884.56822     17.7226       0.0233       0.04868
 2457884.59395     17.6507       0.0186       0.03888
 2457884.59702     17.7356       0.0177       0.03701
 2457884.62296     17.6956       0.0208       0.04347
 2457884.65414     17.7304       0.0168       0.03513
 2457884.67779     17.6342       0.0163       0.03409
 2457887.37989     17.7733       0.0253       0.05285
 2457887.38127     17.6801       0.0234       0.04889
 2457887.43284     17.6165       0.0236       0.04931
 2457887.46045     17.7175       0.0233       0.04868
 2457887.48988     17.5774       0.0206       0.04305
 2457887.51576     17.7059       0.0211       0.04410
 2457887.53989     17.6917       0.0218       0.04556
 2457887.57848     17.6089       0.0216       0.04514
 2457887.60815     17.6981       0.0234       0.04889
 2457887.63657     17.7071       0.0245       0.05119
 2457887.65889     17.7499       0.0274       0.05724
 2457888.37336     17.6051       0.0208       0.04347
 2457888.40431     17.6520       0.0186       0.03888
 2457888.43259     17.7110       0.0179       0.03742
 2457888.46418     17.6673       0.0192       0.04013
 2457888.48852     17.6495       0.0168       0.03513
 2457888.51371     17.6380       0.0173       0.03617
 2457888.53748     17.6981       0.0170       0.03555
 2457888.56950     17.7434       0.0174       0.03638
 2457888.60945     17.6801       0.0160       0.03347
 2457888.63947     17.6635       0.0203       0.04243
 2457888.66337     17.6304       0.0161       0.03367
 2457889.41379     17.6597       0.0135       0.02826
 2457889.43753     17.6763       0.0724       0.15115
 2457889.47001     17.6712       0.0152       0.03180
 2457889.53240     17.7123       0.0128       0.02680
 2457889.55484     17.6457       0.0122       0.02555
 2457889.58569     17.7356       0.0169       0.03534
 2457889.64382     17.6981       0.0161       0.03367
 2457889.66687     17.6393       0.0158       0.03305
 2457890.36877     17.6801       0.0203       0.04243
 2457890.39298     17.6712       0.0175       0.03659
 2457890.41788     17.6444       0.0139       0.02909
 2457890.44947     17.7213       0.0136       0.02847
 2457890.45224     17.6546       0.0126       0.02639
 2457890.47538     17.6840       0.0120       0.02514
 2457890.49843     17.6431       0.0165       0.03451
 2457890.52355     17.6866       0.0154       0.03222
 2457890.55163     17.6750       0.0137       0.02867
 2457890.58204     17.6904       0.0113       0.02368
 2457890.60925     17.7020       0.0174       0.03638
 2457890.63526     17.6814       0.0123       0.02576
 2457890.66090     17.7033       0.0139       0.02909
 2457891.36730     17.6801       0.0130       0.02722
 2457891.39608     17.6853       0.0125       0.02618
 2457891.42458     17.6968       0.0127       0.02659
 2457891.44961     17.6393       0.0129       0.02701
 2457891.47538     17.6712       0.0134       0.02805
 2457891.50161     17.6495       0.0131       0.02743
 2457891.56265     17.6597       0.0144       0.03013
 2457891.59107     17.6367       0.0142       0.02972
 2457891.61617     17.6686       0.0118       0.02472
 2457891.64333     17.7149       0.0127       0.02659
 2457891.67252     17.6165       0.0373       0.07789
 2457892.34864     17.6622       0.0174       0.03638
 2457892.38274     17.6648       0.0130       0.02722
 2457892.40724     17.6994       0.0174       0.03638
 2457892.43308     17.6891       0.0144       0.03013
 2457892.45830     17.6712       0.0116       0.02430
 2457892.48469     17.6584       0.0116       0.02430
 2457892.52394     17.6393       0.0151       0.03159
 2457892.55067     17.6406       0.0167       0.03492
 2457892.58044     17.6763       0.0115       0.02410
 2457892.61472     17.7226       0.0171       0.03576
 2457892.64476     17.6853       0.0135       0.02826
 2457892.67726     17.6878       0.0144       0.03013
 2457893.36308     17.6827       0.0129       0.02701
 2457893.38773     17.6725       0.0115       0.02410
 2457893.41458     17.6814       0.0108       0.02264
 2457893.43984     17.6712       0.0124       0.02597
 2457893.47350     17.6393       0.0117       0.02451
 2457893.50034     17.7265       0.0119       0.02493
 2457893.52570     17.6571       0.0119       0.02493
 2457893.55172     17.6725       0.0115       0.02410
 2457893.57834     17.6610       0.0115       0.02410
 2457893.61109     17.6853       0.0195       0.04076
 2457893.63559     17.7071       0.0124       0.02597
 2457893.66026     17.6597       0.0119       0.02493
 2457893.68535     17.6968       0.0164       0.03430
 2457894.34356     17.7590       0.0167       0.03492
 2457894.36863     17.7059       0.0138       0.02888
 2457894.39791     17.6342       0.0294       0.06141
 2457894.42624     17.6789       0.0181       0.03784
 2457894.45229     17.6177       0.0256       0.05348
 2457894.47950     17.6584       0.0121       0.02534
 2457894.50433     17.6507       0.0128       0.02680
 2457894.53327     17.7059       0.0120       0.02514
 2457894.57109     17.6827       0.0102       0.02139
 2457894.59940     17.6367       0.0128       0.02680
 2457894.62527     17.6994       0.0123       0.02576
 2457894.65211     17.7162       0.0118       0.02472
 2457894.67756     17.7226       0.0143       0.02992
 2457895.33939     17.7059       0.0252       0.05265
 2457895.34088     17.7201       0.0266       0.05557
 2457895.34234     17.7110       0.0506       0.10565
 2457895.34384     17.6000       0.0165       0.03451
 2457895.34531     17.6495       0.0206       0.04305
 2457895.34677     17.7799       0.0192       0.04013
 2457895.34830     17.7642       0.0154       0.03222
 2457895.34966     17.6418       0.0183       0.03826
 2457895.35129     17.6981       0.0176       0.03680
 2457895.35287     17.7590       0.0155       0.03242
 2457895.38487     17.6814       0.0133       0.02784
 2457895.41011     17.6750       0.0204       0.04264
 2457895.43426     17.5887       0.0296       0.06183
 2457895.46108     17.5899       0.0706       0.14739
 2457895.48595     17.6968       0.0125       0.02618
 2457895.51803     17.6789       0.0142       0.02972
 2457895.54472     17.6584       0.0120       0.02514
 2457895.57367     17.6814       0.0161       0.03367
 2457895.59788     17.7046       0.0128       0.02680
 2457895.62458     17.6520       0.1077       0.22483
 2457895.65805     17.6801       0.0224       0.04681
 2457895.68358     17.6827       0.0366       0.07643
 2457896.33624     17.6725       0.0136       0.02847
 2457896.36186     17.7136       0.0126       0.02639
 2457896.38844     17.6904       0.0124       0.02597
 2457896.41399     17.6520       0.0128       0.02680
 2457896.45025     17.6891       0.0165       0.03451
 2457896.47612     17.7201       0.0163       0.03409
 2457896.50147     17.7421       0.0140       0.02930
 2457896.52968     17.6878       0.0118       0.02472
 2457896.55478     17.6956       0.0119       0.02493
 2457896.58744     17.6725       0.0147       0.03076
 2457896.61320     17.6661       0.0134       0.02805
 2457896.63783     17.7278       0.0212       0.04430
 2457896.66341     17.7655       0.0202       0.04222
 2457897.35081     17.6866       0.0174       0.03638
 2457897.38166     17.6610       0.0139       0.02909


==> anc/OGLE-I.txt <==
\EVENT_NAME = 'OGLE-2017-BLG-0373'
\FILTER = 'I (OGLE-IV)'
\FIELD = 'BLG507.12'
\I_INSTR    = '17.676 +- 0.003'
\V_INSTR    = '20.035 +- 0.010'
\I_CAL_DEEP = '17.766 +- 0.005'
\I_CAL      = '17.790 +- 0.003'
\V_CAL_DEEP = '19.975 +- 0.010'
\V_CAL      = '20.038 +- 0.010'
\ see also http://www.astrouw.edu.pl/~jskowron/ogle/ob170373/ 
\RA = '17:57:19.06'
\DEC = '-31:57:06.2'
\STARNO = 127736
\STARNO_DEEP = 106722
\ERR_SCALE_K = 1.3483
\ERR_MIN = 0.001
\COLUMN_HJD          = "Heliocentric Julian date at mid exposure (calculated with 17:57:30 -31:41:29)"
\COLUMN_INSTR_MAG    = "OGLE-IV instrumental magnitudes"
\COLUMN_UNCERT_MAG   = "Pipeline reported Uncertainty of INSTR_MAG"
\COLUMN_UNCERT_MAG_C = "Corrected Uncertainty of INSTR_MAG with presctiption quoted in the paper"
\ 
\ 
|          HJD | Instr_Mag | Uncert_Mag | Unert_Mag_C |
|       double |      real |       real |        real |
|         days |       mag |        mag |         mag |
 2457064.87664    17.66600      0.01700       0.02296
 2457066.88708    17.66600      0.02400       0.03239
 2457070.85650    17.72500      0.01600       0.02161
 2457071.86887    17.63900      0.01400       0.01892
 2457072.87649    17.70300      0.01700       0.02296
 2457075.88255    17.61800      0.01900       0.02565
 2457076.88282    17.69600      0.01400       0.01892
 2457077.88007    17.65600      0.01900       0.02565
 2457078.87125    17.66700      0.01400       0.01892
 2457080.82462    17.66100      0.02200       0.02969
 2457081.88191    17.67200      0.01900       0.02565
 2457082.86043    17.69000      0.01400       0.01892
 2457083.83857    17.70500      0.02200       0.02969
 2457084.82043    17.69600      0.01700       0.02296
 2457084.90770    17.66500      0.01800       0.02431
 2457085.88101    17.66900      0.01600       0.02161
 2457086.85974    17.68200      0.01700       0.02296
 2457087.82544    17.64100      0.01800       0.02431
 2457088.80100    17.63700      0.01600       0.02161
 2457088.88641    17.68600      0.01800       0.02431
 2457089.85222    17.72000      0.01800       0.02431
 2457090.81880    17.68900      0.01900       0.02565
 2457090.90761    17.63100      0.01800       0.02431
 2457091.86134    17.70800      0.01800       0.02431
 2457092.81125    17.68600      0.01600       0.02161
 2457092.88962    17.65500      0.01600       0.02161
 2457097.78057    17.66600      0.01600       0.02161
 2457097.87341    17.68500      0.01300       0.01758
 2457098.82330    17.69900      0.01500       0.02027
 2457099.77342    17.66900      0.01500       0.02027
 2457099.86682    17.70900      0.01800       0.02431
 2457100.81183    17.68100      0.01600       0.02161
 2457100.90545    17.68400      0.01500       0.02027
 2457101.88727    17.65400      0.02300       0.03104
 2457102.85899    17.71900      0.02000       0.02700
 2457108.82698    17.66900      0.01900       0.02565
 2457109.87837    17.64800      0.01600       0.02161
 2457110.78683    17.64800      0.01300       0.01758
 2457110.89814    17.65500      0.01300       0.01758
 2457111.80756    17.66100      0.01600       0.02161
 2457111.92086    17.67700      0.02500       0.03373
 2457112.82474    17.66800      0.01700       0.02296
 2457113.75160    17.67500      0.01700       0.02296
 2457114.73931    17.66300      0.02700       0.03643
 2457115.86565    17.66400      0.01400       0.01892
 2457116.85486    17.68700      0.01700       0.02296
 2457117.82943    17.68300      0.01700       0.02296
 2457118.87907    17.70100      0.01500       0.02027
 2457119.87684    17.66000      0.01700       0.02296
 2457120.81542    17.70800      0.01700       0.02296
 2457125.74874    17.75100      0.02400       0.03239
 2457126.70104    17.72200      0.01700       0.02296
 2457126.91416    17.65700      0.01300       0.01758
 2457129.84298    17.67100      0.01300       0.01758
 2457130.76149    17.65400      0.01700       0.02296
 2457131.68991    17.72600      0.01700       0.02296
 2457131.87558    17.67400      0.01300       0.01758
 2457132.79400    17.66000      0.01400       0.01892
 2457133.91589    17.70200      0.01800       0.02431
 2457134.79957    17.68200      0.01600       0.02161
 2457135.72764    17.66000      0.01300       0.01758
 2457135.91386    17.64700      0.01300       0.01758
 2457136.80648    17.65900      0.01500       0.02027
 2457137.71394    17.69100      0.01300       0.01758
 2457137.90004    17.62500      0.01800       0.02431
 2457138.77392    17.66600      0.01500       0.02027
 2457139.71451    17.61900      0.01800       0.02431
 2457139.89305    17.67000      0.01700       0.02296
 2457140.77058    17.67700      0.01600       0.02161
 2457141.67366    17.68500      0.01600       0.02161
 2457141.85967    17.63700      0.01300       0.01758
 2457142.72863    17.67900      0.01400       0.01892
 2457142.91341    17.69000      0.01600       0.02161
 2457143.78451    17.71200      0.01900       0.02565
 2457144.67404    17.68100      0.02200       0.02969
 2457144.88518    17.69400      0.02000       0.02700
 2457145.87328    17.64200      0.01700       0.02296
 2457146.71607    17.64400      0.01900       0.02565
 2457146.85715    17.68900      0.01900       0.02565
 2457147.69803    17.70500      0.02100       0.02835
 2457147.83828    17.68600      0.01800       0.02431
 2457152.83406    17.68100      0.01800       0.02431
 2457153.67205    17.66000      0.01500       0.02027
 2457153.83665    17.67000      0.01300       0.01758
 2457154.71606    17.65700      0.01300       0.01758
 2457154.90525    17.68900      0.01500       0.02027
 2457155.74227    17.64700      0.01300       0.01758
 2457155.92811    17.62600      0.01500       0.02027
 2457156.77499    17.69100      0.01400       0.01892
 2457157.75416    17.63200      0.01400       0.01892
 2457158.66761    17.68000      0.01500       0.02027
 2457158.85175    17.65500      0.01600       0.02161
 2457159.66837    17.68500      0.01400       0.01892
 2457159.85268    17.64600      0.01400       0.01892
 2457160.69117    17.69400      0.01700       0.02296
 2457160.87480    17.65900      0.01500       0.02027
 2457161.71870    17.68700      0.01400       0.01892
 2457161.90392    17.70100      0.01500       0.02027
 2457162.72063    17.67400      0.01700       0.02296
 2457162.90765    17.63400      0.01700       0.02296
 2457163.73063    17.67700      0.02000       0.02700
 2457163.91292    17.65900      0.01700       0.02296
 2457164.83886    17.69700      0.01700       0.02296
 2457166.67518    17.74700      0.02100       0.02835
 2457166.86045    17.67400      0.01700       0.02296
 2457169.60402    17.67900      0.01700       0.02296
 2457169.78910    17.66800      0.01400       0.01892
 2457170.59167    17.68000      0.01600       0.02161
 2457170.77900    17.67000      0.01600       0.02161
 2457172.59381    17.65400      0.02300       0.03104
 2457172.77770    17.65000      0.01800       0.02431
 2457172.94433    17.71300      0.02500       0.03373
 2457173.75325    17.70000      0.01800       0.02431
 2457173.92791    17.67600      0.01800       0.02431
 2457174.69677    17.60800      0.01800       0.02431
 2457174.87100    17.63500      0.02300       0.03104
 2457175.64864    17.66600      0.02300       0.03104
 2457175.87676    17.74000      0.02500       0.03373
 2457176.91779    17.66800      0.02900       0.03912
 2457178.72655    17.67500      0.01900       0.02565
 2457179.69437    17.65800      0.02100       0.02835
 2457179.86451    17.67500      0.02100       0.02835
 2457180.64601    17.69200      0.02000       0.02700
 2457180.82116    17.68500      0.01700       0.02296
 2457181.58396    17.68800      0.01500       0.02027
 2457181.77405    17.67000      0.01600       0.02161
 2457181.93831    17.66800      0.02100       0.02835
 2457182.72291    17.65700      0.01500       0.02027
 2457182.89980    17.66200      0.01800       0.02431
 2457183.65667    17.61400      0.01900       0.02565
 2457183.84435    17.65700      0.01700       0.02296
 2457184.64843    17.65100      0.02200       0.02969
 2457184.83559    17.65600      0.01700       0.02296
 2457185.61264    17.69200      0.02000       0.02700
 2457185.79553    17.64400      0.01700       0.02296
 2457186.64661    17.67600      0.02800       0.03778
 2457186.91740    17.66800      0.02400       0.03239
 2457187.72096    17.65300      0.01500       0.02027
 2457187.88734    17.68300      0.01800       0.02431
 2457188.66810    17.64700      0.02000       0.02700
 2457189.54085    17.69700      0.01900       0.02565
 2457189.72897    17.68400      0.01500       0.02027
 2457189.89514    17.64700      0.02000       0.02700
 2457190.70255    17.68000      0.01400       0.01892
 2457190.88521    17.68700      0.02300       0.03104
 2457191.80770    17.68500      0.02000       0.02700
 2457193.63067    17.65900      0.01300       0.01758
 2457194.52226    17.71000      0.01300       0.01758
 2457194.71616    17.66400      0.01400       0.01892
 2457196.87939    17.66300      0.02000       0.02700
 2457197.55772    17.75000      0.02100       0.02835
 2457197.74319    17.64900      0.01600       0.02161
 2457198.54021    17.70500      0.01700       0.02296
 2457198.72568    17.70200      0.01700       0.02296
 2457198.89580    17.67700      0.02500       0.03373
 2457199.66206    17.66200      0.01300       0.01758
 2457199.84490    17.67100      0.01700       0.02296
 2457200.61432    17.66400      0.01400       0.01892
 2457200.78338    17.65400      0.01600       0.02161
 2457202.76127    17.66000      0.02100       0.02835
 2457206.57640    17.61900      0.02400       0.03239
 2457206.75017    17.68100      0.02100       0.02835
 2457207.55925    17.66700      0.02100       0.02835
 2457207.72385    17.65900      0.02200       0.02969
 2457209.65611    17.68400      0.02000       0.02700
 2457209.81506    17.64900      0.02400       0.03239
 2457211.59189    17.69700      0.01400       0.01892
 2457211.77568    17.68700      0.01800       0.02431
 2457214.54690    17.65600      0.02000       0.02700
 2457214.74496    17.66600      0.01600       0.02161
 2457217.76478    17.67000      0.01700       0.02296
 2457219.60994    17.61400      0.01400       0.01892
 2457220.51529    17.67300      0.01800       0.02431
 2457220.69891    17.67700      0.01400       0.01892
 2457221.50208    17.67900      0.01800       0.02431
 2457221.68450    17.65800      0.01500       0.02027
 2457221.82716    17.65700      0.02100       0.02835
 2457222.64747    17.65400      0.01700       0.02296
 2457222.66719    17.70400      0.01600       0.02161
 2457223.51856    17.64400      0.02500       0.03373
 2457223.70079    17.69800      0.02000       0.02700
 2457224.54228    17.67500      0.01700       0.02296
 2457224.74749    17.68700      0.02300       0.03104
 2457225.57208    17.66500      0.01500       0.02027
 2457226.60293    17.68700      0.01400       0.01892
 2457226.77327    17.62700      0.01900       0.02565
 2457227.55756    17.65600      0.01400       0.01892
 2457227.74095    17.67700      0.01800       0.02431
 2457228.56021    17.68200      0.01500       0.02027
 2457228.75561    17.63200      0.01600       0.02161
 2457229.58741    17.69200      0.01400       0.01892
 2457229.75207    17.68900      0.01800       0.02431
 2457235.52468    17.62600      0.02600       0.03508
 2457235.78544    17.70400      0.02500       0.03373
 2457236.62878    17.67000      0.01900       0.02565
 2457249.62588    17.73000      0.01900       0.02565
 2457252.65223    17.69600      0.01800       0.02431
 2457253.58941    17.68400      0.01600       0.02161
 2457255.55789    17.65400      0.01700       0.02296
 2457256.55584    17.63400      0.02400       0.03239
 2457257.61714    17.69200      0.01700       0.02296
 2457258.64304    17.65900      0.02300       0.03104
 2457261.58801    17.69400      0.02700       0.03643
 2457263.54628    17.64300      0.01800       0.02431
 2457264.48094    17.67500      0.02200       0.02969
 2457264.68057    17.64500      0.02200       0.02969
 2457265.62113    17.69000      0.01700       0.02296
 2457265.62288    17.66200      0.01600       0.02161
 2457267.57986    17.66600      0.01700       0.02296
 2457268.57604    17.65600      0.01300       0.01758
 2457269.55858    17.67200      0.01500       0.02027
 2457270.51104    17.69100      0.01500       0.02027
 2457270.69686    17.66500      0.01600       0.02161
 2457272.50204    17.69900      0.02300       0.03104
 2457273.62090    17.69500      0.01800       0.02431
 2457275.62453    17.64100      0.02400       0.03239
 2457277.61023    17.66900      0.02200       0.02969
 2457278.59964    17.68200      0.01800       0.02431
 2457283.57692    17.71100      0.02800       0.03778
 2457291.51683    17.64900      0.03100       0.04182
 2457292.52343    17.73600      0.03200       0.04317
 2457293.50800    17.64700      0.02100       0.02835
 2457294.48597    17.69300      0.02800       0.03778
 2457295.48438    17.68200      0.02900       0.03912
 2457296.52968    17.72200      0.02800       0.03778
 2457299.53295    17.64100      0.02100       0.02835
 2457300.51080    17.68000      0.02300       0.03104
 2457307.56878    17.67800      0.02300       0.03104
 2457312.49873    17.64100      0.02400       0.03239
 2457317.49927    17.63000      0.02700       0.03643
 2457324.51372    17.68100      0.02500       0.03373
 2457328.51378    17.62200      0.03400       0.04586
 2457435.86952    17.67800      0.01700       0.02296
 2457436.88835    17.68000      0.01900       0.02565
 2457438.84263    17.69800      0.01900       0.02565
 2457439.86627    17.73400      0.02000       0.02700
 2457440.88985    17.64200      0.01600       0.02161
 2457442.83517    17.65400      0.02400       0.03239
 2457445.81740    17.70000      0.01900       0.02565
 2457446.82461    17.67500      0.01500       0.02027
 2457447.82212    17.68800      0.01800       0.02431
 2457448.82373    17.68900      0.01600       0.02161
 2457449.86386    17.67300      0.02800       0.03778
 2457451.89498    17.65300      0.01900       0.02565
 2457452.90860    17.67200      0.01600       0.02161
 2457454.86193    17.67000      0.01700       0.02296
 2457455.86455    17.69300      0.01600       0.02161
 2457456.88091    17.68200      0.01700       0.02296
 2457457.87739    17.71700      0.01800       0.02431
 2457458.87115    17.68100      0.01700       0.02296
 2457460.87268    17.69000      0.01500       0.02027
 2457461.87051    17.67900      0.01400       0.01892
 2457462.84895    17.62600      0.01400       0.01892
 2457463.89203    17.64500      0.01400       0.01892
 2457465.81688    17.68700      0.01700       0.02296
 2457466.87744    17.63800      0.01600       0.02161
 2457467.88041    17.69200      0.01700       0.02296
 2457470.83665    17.67200      0.01800       0.02431
 2457471.80063    17.71300      0.02000       0.02700
 2457472.75099    17.66200      0.02000       0.02700
 2457472.88124    17.65400      0.01800       0.02431
 2457474.75973    17.69400      0.02100       0.02835
 2457474.86269    17.67500      0.01800       0.02431
 2457475.79195    17.69100      0.03200       0.04317
 2457475.89566    17.72100      0.01700       0.02296
 2457476.77740    17.71900      0.02000       0.02700
 2457484.86250    17.70500      0.01700       0.02296
 2457486.79613    17.65600      0.02000       0.02700
 2457487.90615    17.69700      0.01800       0.02431
 2457491.70433    17.70100      0.02000       0.02700
 2457492.76304    17.65700      0.01500       0.02027
 2457493.75079    17.65900      0.01500       0.02027
 2457494.73353    17.64300      0.01400       0.01892
 2457495.71759    17.70300      0.01800       0.02431
 2457497.86034    17.68100      0.01700       0.02296
 2457498.85986    17.71600      0.01900       0.02565
 2457499.82416    17.65400      0.01800       0.02431
 2457500.76532    17.64200      0.02200       0.02969
 2457507.78883    17.66400      0.01700       0.02296
 2457508.83777    17.64400      0.01200       0.01624
 2457511.68652    17.71900      0.01600       0.02161
 2457512.88893    17.67800      0.01300       0.01758
 2457522.94201    17.67200      0.03900       0.05260
 2457526.85471    17.68800      0.01900       0.02565
 2457530.70450    17.64000      0.02200       0.02969
 2457534.84442    17.66200      0.01700       0.02296
 2457536.84095    17.68500      0.01700       0.02296
 2457546.67434    17.69500      0.01800       0.02431
 2457547.61833    17.63700      0.01700       0.02296
 2457548.75209    17.67200      0.01100       0.01489
 2457549.88200    17.65800      0.01700       0.02296
 2457550.86097    17.70600      0.02100       0.02835
 2457555.60127    17.68500      0.01900       0.02565
 2457557.54013    17.64400      0.02700       0.03643
 2457557.90475    17.73400      0.02700       0.03643
 2457561.69490    17.61700      0.01800       0.02431
 2457566.55185    17.69000      0.01900       0.02565
 2457566.87150    17.68900      0.02900       0.03912
 2457567.81532    17.66000      0.01700       0.02296
 2457568.83636    17.68600      0.02700       0.03643
 2457569.83278    17.68200      0.02000       0.02700
 2457570.82190    17.67700      0.01900       0.02565
 2457573.71244    17.68500      0.01800       0.02431
 2457575.64062    17.68100      0.01700       0.02296
 2457575.79415    17.67300      0.01600       0.02161
 2457576.58907    17.67600      0.01400       0.01892
 2457576.75268    17.68500      0.01600       0.02161
 2457577.57720    17.73500      0.02000       0.02700
 2457579.75398    17.67900      0.01600       0.02161
 2457582.73306    17.62400      0.02000       0.02700
 2457584.58088    17.68800      0.02000       0.02700
 2457584.72319    17.63200      0.02000       0.02700
 2457589.68821    17.68100      0.01800       0.02431
 2457590.48763    17.70500      0.02300       0.03104
 2457590.63240    17.67000      0.01600       0.02161
 2457591.48910    17.68800      0.01900       0.02565
 2457593.57009    17.66500      0.01400       0.01892
 2457593.71652    17.69600      0.01500       0.02027
 2457596.47556    17.68200      0.01500       0.02027
 2457599.54263    17.70300      0.02300       0.03104
 2457599.76198    17.66800      0.01700       0.02296
 2457600.65929    17.64300      0.01700       0.02296
 2457602.47555    17.66200      0.02300       0.03104
 2457602.64289    17.69400      0.01800       0.02431
 2457602.78120    17.73100      0.02600       0.03508
 2457603.62085    17.69100      0.01500       0.02027
 2457603.76090    17.74400      0.01900       0.02565
 2457604.58870    17.63100      0.01400       0.01892
 2457604.72829    17.69500      0.01500       0.02027
 2457605.58496    17.67900      0.01700       0.02296
 2457605.73161    17.65500      0.01700       0.02296
 2457607.47555    17.71300      0.02200       0.02969
 2457607.66051    17.67700      0.01600       0.02161
 2457608.56508    17.71400      0.01500       0.02027
 2457608.74213    17.68300      0.01600       0.02161
 2457609.61868    17.66200      0.01600       0.02161
 2457609.76223    17.65900      0.02800       0.03778
 2457610.65114    17.70600      0.01600       0.02161
 2457611.65188    17.70200      0.01800       0.02431
 2457612.57819    17.68700      0.01800       0.02431
 2457612.71643    17.67100      0.01700       0.02296
 2457616.59723    17.72500      0.02900       0.03912
 2457617.54682    17.68900      0.02600       0.03508
 2457617.70876    17.66700      0.02600       0.03508
 2457618.59823    17.63900      0.02200       0.02969
 2457619.52682    17.67700      0.02400       0.03239
 2457621.60610    17.64700      0.01800       0.02431
 2457622.54463    17.65200      0.01500       0.02027
 2457622.72359    17.64700      0.01600       0.02161
 2457623.64617    17.66500      0.01600       0.02161
 2457624.59001    17.66400      0.01700       0.02296
 2457625.55929    17.70800      0.01800       0.02431
 2457626.53089    17.67300      0.01700       0.02296
 2457630.53530    17.64500      0.01600       0.02161
 2457631.50192    17.67600      0.01600       0.02161
 2457632.48113    17.66100      0.01900       0.02565
 2457632.65909    17.66400      0.01800       0.02431
 2457634.54506    17.70500      0.02000       0.02700
 2457636.50010    17.63800      0.02200       0.02969
 2457637.48351    17.69900      0.01700       0.02296
 2457638.49087    17.72500      0.02500       0.03373
 2457639.56217    17.70800      0.01800       0.02431
 2457643.63717    17.63400      0.04400       0.05934
 2457645.51380    17.62200      0.02600       0.03508
 2457648.50216    17.66100      0.02500       0.03373
 2457649.52650    17.67000      0.01600       0.02161
 2457650.57438    17.65000      0.01600       0.02161
 2457651.60382    17.70100      0.02400       0.03239
 2457653.52583    17.66500      0.01400       0.01892
 2457655.53910    17.65500      0.01800       0.02431
 2457656.58374    17.65200      0.01800       0.02431
 2457659.55803    17.70500      0.02000       0.02700
 2457661.48682    17.69900      0.02600       0.03508
 2457662.57086    17.68500      0.02300       0.03104
 2457667.55699    17.66500      0.01900       0.02565
 2457673.54454    17.64700      0.02500       0.03373
 2457681.51682    17.67200      0.02200       0.02969
 2457791.88744    17.67600      0.02800       0.03778
 2457794.88864    17.69900      0.02700       0.03643
 2457798.86256    17.71700      0.01900       0.02565
 2457800.85338    17.69600      0.02200       0.02969
 2457801.89227    17.67900      0.02400       0.03239
 2457803.87370    17.73900      0.02400       0.03239
 2457807.85987    17.68600      0.01700       0.02296
 2457809.82237    17.67400      0.02000       0.02700
 2457810.82145    17.67300      0.01900       0.02565
 2457811.84105    17.66500      0.01700       0.02296
 2457812.87225    17.66500      0.01500       0.02027
 2457814.84127    17.66200      0.01600       0.02161
 2457815.87022    17.66200      0.01600       0.02161
 2457816.86002    17.65900      0.01600       0.02161
 2457817.85653    17.68900      0.01500       0.02027
 2457818.84275    17.68000      0.01600       0.02161
 2457819.82251    17.64700      0.01700       0.02296
 2457820.83117    17.69900      0.01700       0.02296
 2457821.83035    17.64500      0.02000       0.02700
 2457822.82577    17.64500      0.02200       0.02969
 2457823.81141    17.62500      0.01800       0.02431
 2457823.90037    17.65300      0.01600       0.02161
 2457824.89638    17.66700      0.02200       0.02969
 2457825.88789    17.60100      0.01600       0.02161
 2457826.84709    17.61800      0.01800       0.02431
 2457827.82242    17.64600      0.01800       0.02431
 2457827.91164    17.62800      0.01900       0.02565
 2457828.88083    17.63100      0.01600       0.02161
 2457830.78348    17.61100      0.02000       0.02700
 2457830.87072    17.55200      0.01500       0.02027
 2457834.83629    17.52800      0.01500       0.02027
 2457835.77290    17.53600      0.01800       0.02431
 2457835.91350    17.49000      0.01700       0.02296
 2457836.86821    17.43200      0.01700       0.02296
 2457837.80230    17.43100      0.01400       0.01892
 2457837.91191    17.49200      0.01900       0.02565
 2457838.85752    17.40200      0.01200       0.01624
 2457839.80608    17.38000      0.01100       0.01489
 2457839.91982    17.38600      0.01600       0.02161
 2457840.85018    17.41600      0.01400       0.01892
 2457841.79008    17.42800      0.02100       0.02835
 2457841.90030    17.37300      0.01500       0.02027
 2457842.81477    17.43500      0.01400       0.01892
 2457843.73920    17.47100      0.01600       0.02161
 2457843.85616    17.45300      0.01500       0.02027
 2457844.76634    17.47200      0.01300       0.01758
 2457844.88305    17.43800      0.01600       0.02161
 2457845.79960    17.48900      0.01300       0.01758
 2457845.90937    17.51400      0.01400       0.01892
 2457846.83766    17.55100      0.01400       0.01892
 2457847.74099    17.52700      0.01600       0.02161
 2457847.85851    17.54300      0.01700       0.02296
 2457848.75479    17.60400      0.01800       0.02431
 2457848.87290    17.57300      0.01300       0.01758
 2457849.76748    17.56700      0.01400       0.01892
 2457849.88664    17.56800      0.01200       0.01624
 2457850.78076    17.61700      0.02000       0.02700
 2457850.90038    17.56400      0.01500       0.02027
 2457851.79749    17.61200      0.01900       0.02565
 2457851.92051    17.59800      0.01700       0.02296
 2457853.87462    17.64700      0.02200       0.02969
 2457854.72061    17.66000      0.02200       0.02969
 2457854.83781    17.65900      0.01800       0.02431
 2457855.75021    17.64700      0.01700       0.02296
 2457855.86110    17.66300      0.01700       0.02296
 2457856.75914    17.68700      0.02400       0.03239
 2457856.87301    17.64100      0.02700       0.03643
 2457858.84722    17.66000      0.01900       0.02565
 2457862.71962    17.60800      0.01900       0.02565
 2457862.82958    17.68300      0.01800       0.02431
 2457863.77539    17.66600      0.01900       0.02565
 2457863.92334    17.64800      0.01500       0.02027
 2457864.73397    17.64400      0.01400       0.01892
 2457864.88495    17.63100      0.01400       0.01892
 2457865.73729    17.67000      0.01500       0.02027
 2457865.87546    17.64700      0.01400       0.01892
 2457866.73371    17.68000      0.01500       0.02027
 2457866.86628    17.66400      0.01300       0.01758
 2457867.73708    17.66800      0.01300       0.01758
 2457867.86807    17.65600      0.01500       0.02027
 2457868.79409    17.66100      0.01900       0.02565
 2457869.67614    17.72300      0.01900       0.02565
 2457869.79253    17.67200      0.01400       0.01892
 2457869.92457    17.65600      0.01400       0.01892
 2457870.81394    17.66800      0.01400       0.01892
 2457871.70962    17.66200      0.01400       0.01892
 2457871.84415    17.65000      0.01400       0.01892
 2457872.68869    17.65800      0.01400       0.01892
 2457872.84264    17.66700      0.01300       0.01758
 2457873.68997    17.68700      0.01500       0.02027
 2457873.79805    17.66400      0.01500       0.02027
 2457873.93237    17.66400      0.01900       0.02565
 2457874.76645    17.67600      0.02100       0.02835
 2457874.88989    17.67700      0.01600       0.02161
 2457875.84489    17.68800      0.01400       0.01892
 2457876.66115    17.71100      0.02400       0.03239
 2457876.78161    17.65200      0.01500       0.02027
 2457876.90851    17.64400      0.01600       0.02161
 2457877.74182    17.68000      0.01400       0.01892
 2457877.86521    17.65600      0.01500       0.02027
 2457878.78032    17.66200      0.01400       0.01892
 2457878.90463    17.66000      0.01400       0.01892
 2457879.72902    17.69100      0.02600       0.03508
 2457879.88201    17.64600      0.02300       0.03104
 2457880.75750    17.70600      0.02000       0.02700
 2457880.88788    17.71200      0.02700       0.03643
 2457881.83816    17.67200      0.02000       0.02700
 2457882.71478    17.69000      0.02300       0.03104
 2457882.84573    17.70100      0.01900       0.02565
 2457883.86527    17.66000      0.03100       0.04182
 2457890.72976    17.66300      0.01900       0.02565
 2457890.88749    17.68800      0.02600       0.03508
 2457893.70668    17.63900      0.01900       0.02565
 2457893.83635    17.68300      0.01600       0.02161
 2457893.94216    17.65100      0.03100       0.04182
 2457894.69064    17.65300      0.01400       0.01892
 2457894.81875    17.67600      0.01500       0.02027
 2457894.92741    17.66800      0.02200       0.02969
 2457895.79105    17.66500      0.01600       0.02161
 2457900.93213    17.70000      0.02800       0.03778
 2457901.66755    17.68800      0.01800       0.02431
 2457901.82457    17.70600      0.01800       0.02431
 2457902.65959    17.70900      0.02000       0.02700
 2457902.79095    17.67100      0.01600       0.02161
 2457903.82786    17.67400      0.01700       0.02296
 2457903.94427    17.64800      0.03100       0.04182
 2457904.68449    17.65800      0.01500       0.02027
 2457904.81687    17.65800      0.01400       0.01892
 2457904.93415    17.69900      0.02200       0.02969
 2457905.65347    17.70600      0.01500       0.02027
 2457905.78311    17.67200      0.01400       0.01892
 2457905.89350    17.65200      0.01700       0.02296
 2457906.60152    17.67400      0.02000       0.02700
 2457906.71976    17.67900      0.01400       0.01892
 2457906.84262    17.65500      0.01700       0.02296
 2457906.94197    17.71100      0.02600       0.03508
 2457907.71439    17.70800      0.01900       0.02565
 2457908.56966    17.68600      0.02600       0.03508
 2457908.66586    17.68800      0.01800       0.02431
 2457908.79561    17.69600      0.01800       0.02431
 2457908.90460    17.70400      0.02100       0.02835
 2457909.59598    17.66400      0.02100       0.02835
 2457909.71637    17.66600      0.01600       0.02161
 2457909.82817    17.65300      0.01600       0.02161
 2457909.92513    17.63900      0.02000       0.02700
 2457910.61334    17.64900      0.02000       0.02700
 2457910.74485    17.65800      0.01600       0.02161
 2457910.86199    17.68900      0.01800       0.02431
 2457911.58637    17.63400      0.02900       0.03912
 2457911.68981    17.73700      0.02000       0.02700
 2457911.90566    17.68700      0.03000       0.04047
 2457916.63807    17.66200      0.01700       0.02296
 2457916.73794    17.66700      0.01800       0.02431
 2457917.56126    17.72700      0.02500       0.03373
 2457917.67368    17.66700      0.02000       0.02700
 2457917.78783    17.66600      0.01700       0.02296
 2457917.89546    17.66800      0.02300       0.03104
 2457918.67296    17.70600      0.02000       0.02700
 2457922.64969    17.68600      0.01800       0.02431
 2457923.54241    17.73100      0.02300       0.03104
 2457923.64907    17.68800      0.01900       0.02565
 2457923.78817    17.67000      0.02000       0.02700
 2457923.89459    17.67400      0.02400       0.03239
 2457924.57165    17.67000      0.01700       0.02296
 2457924.68664    17.63100      0.01500       0.02027
 2457924.80602    17.65400      0.01500       0.02027
 2457925.59559    17.67900      0.01800       0.02431
 2457925.72175    17.65500      0.01700       0.02296
 2457925.84668    17.75200      0.01900       0.02565
 2457926.61494    17.63200      0.02000       0.02700
 2457926.76113    17.68700      0.01900       0.02565
 2457928.60925    17.67600      0.01800       0.02431
 2457932.63920    17.67800      0.02400       0.03239
 2457932.77295    17.65300      0.01900       0.02565
 2457933.62993    17.71200      0.02000       0.02700
 2457933.76200    17.65800      0.01900       0.02565
 2457934.56489    17.67300      0.01600       0.02161
 2457934.70172    17.66000      0.01400       0.01892
 2457934.79541    17.65300      0.01900       0.02565
 2457935.53517    17.72100      0.01800       0.02431
 2457935.66499    17.68400      0.01600       0.02161
 2457935.77623    17.65800      0.01300       0.01758
 2457935.87676    17.72500      0.01800       0.02431
 2457936.52744    17.67400      0.02000       0.02700
 2457936.65243    17.66200      0.01700       0.02296
 2457936.78294    17.64200      0.01700       0.02296
 2457936.87614    17.71400      0.02400       0.03239
 2457937.57963    17.69400      0.01900       0.02565
 2457937.70102    17.69300      0.01600       0.02161
 2457937.82139    17.64000      0.02200       0.02969
 2457938.60351    17.69400      0.02400       0.03239
 2457944.48397    17.71200      0.02400       0.03239
 2457944.53462    17.69400      0.02100       0.02835
 2457944.57638    17.65600      0.01800       0.02431
 2457944.62656    17.65900      0.02000       0.02700
 2457944.67640    17.70600      0.02100       0.02835
 2457944.74527    17.68200      0.02100       0.02835
 2457944.78671    17.63100      0.02400       0.03239
 2457944.82991    17.66500      0.03100       0.04182
 2457945.50034    17.66500      0.02100       0.02835
 2457945.61089    17.64700      0.01500       0.02027
 2457945.72325    17.69700      0.01600       0.02161
 2457945.83259    17.67700      0.02200       0.02969
 2457946.55460    17.67600      0.01800       0.02431
 2457946.68401    17.65400      0.01700       0.02296
 2457946.79648    17.69700      0.02200       0.02969
 2457947.53722    17.68700      0.02100       0.02835
 2457947.65287    17.66500      0.02000       0.02700
 2457947.80007    17.70200      0.03400       0.04586
 2457948.54925    17.69500      0.01600       0.02161
 2457948.67450    17.69400      0.01800       0.02431
 2457948.80693    17.66600      0.02000       0.02700
 2457949.59566    17.69400      0.02000       0.02700
 2457949.72917    17.67900      0.02700       0.03643
 2457952.74294    17.66600      0.01800       0.02431
 2457953.50804    17.66500      0.01600       0.02161
 2457953.64856    17.69400      0.01800       0.02431
 2457953.76788    17.67300      0.01900       0.02565
 2457954.52481    17.65600      0.01600       0.02161
 2457954.67137    17.65000      0.01300       0.01758
 2457955.72078    17.68300      0.01500       0.02027
 2457956.51084    17.69800      0.01800       0.02431
 2457956.65352    17.68100      0.01500       0.02027
 2457956.76926    17.67900      0.01800       0.02431
 2457957.69489    17.68300      0.02000       0.02700
 2457958.60716    17.66000      0.02100       0.02835
 2457958.70126    17.67600      0.01900       0.02565
 2457958.80609    17.65100      0.02300       0.03104
 2457959.56563    17.68300      0.01500       0.02027
 2457959.68246    17.65900      0.01400       0.01892
 2457959.79327    17.66500      0.02200       0.02969
 2457960.55203    17.70500      0.01500       0.02027
 2457960.68747    17.70100      0.01700       0.02296
 2457960.79450    17.67200      0.02000       0.02700
 2457961.62615    17.66200      0.01600       0.02161
 2457961.75013    17.66100      0.02000       0.02700
 2457962.56099    17.64500      0.01400       0.01892
 2457964.52825    17.66200      0.01900       0.02565
 2457964.62821    17.68100      0.01800       0.02431
 2457964.78636    17.71500      0.02400       0.03239
 2457965.69783    17.61100      0.01700       0.02296
 2457966.57165    17.70500      0.02000       0.02700
 2457966.68194    17.63500      0.01900       0.02565
 2457967.61324    17.64800      0.02100       0.02835
 2457967.70301    17.70600      0.02700       0.03643
 2457971.47485    17.63600      0.03000       0.04047
 2457971.52758    17.65400      0.02200       0.02969
 2457971.56930    17.64700      0.02200       0.02969
 2457971.61606    17.71800      0.02400       0.03239
 2457971.65640    17.64800      0.01800       0.02431
 2457972.47547    17.63400      0.03000       0.04047
 2457972.57831    17.67600      0.02500       0.03373
 2457972.63222    17.67400      0.02300       0.03104
 2457972.68008    17.66100      0.02500       0.03373
 2457972.73594    17.72600      0.03500       0.04721
 2457973.57694    17.65400      0.02200       0.02969
 2457973.70903    17.74800      0.03000       0.04047
 2457974.56455    17.70000      0.02000       0.02700
 2457974.68032    17.64800      0.02400       0.03239
 2457975.62854    17.72300      0.02500       0.03373
 2457979.56081    17.68100      0.01500       0.02027
 2457980.47841    17.66300      0.02400       0.03239
 2457980.61199    17.61400      0.02000       0.02700
 2457981.51973    17.71800      0.02000       0.02700
 2457981.66463    17.64000      0.02000       0.02700
 2457982.57409    17.64900      0.01700       0.02296
 2457983.50076    17.67700      0.02200       0.02969
 2457983.61203    17.63900      0.01600       0.02161
 2457984.52507    17.67100      0.02000       0.02700
 2457984.63884    17.67600      0.01700       0.02296
 2457985.57512    17.71200      0.02200       0.02969
 2457986.53686    17.65400      0.01400       0.01892
 2457986.66534    17.64600      0.01600       0.02161
 2457987.59598    17.71200      0.01600       0.02161
 2457990.51104    17.68500      0.02000       0.02700
 2457990.64181    17.71100      0.02600       0.03508
 2457991.57184    17.69500      0.02200       0.02969
 2457992.49590    17.69200      0.01600       0.02161
 2457992.61655    17.68800      0.01800       0.02431
 2457993.54589    17.68300      0.01700       0.02296
 2457993.65488    17.69800      0.02000       0.02700
 2457994.58905    17.73300      0.02000       0.02700
 2457998.49506    17.70300      0.01900       0.02565
 2457998.53578    17.69000      0.02600       0.03508
 2457998.58468    17.70800      0.02300       0.03104
 2457998.62816    17.65500      0.03400       0.04586
 2458000.50909    17.63800      0.02400       0.03239
 2458000.56228    17.67200      0.02200       0.02969
 2458000.60899    17.64900      0.02700       0.03643
 2458001.51358    17.67100      0.01800       0.02431
 2458001.62251    17.68600      0.02000       0.02700
 2458002.63551    17.71000      0.03200       0.04317
 2458004.49737    17.69900      0.02200       0.02969
 2458005.48050    17.67700      0.03200       0.04317
 2458007.59358    17.66600      0.02200       0.02969
 2458010.50607    17.68100      0.02400       0.03239
 2458011.57253    17.66300      0.02600       0.03508
 2458012.57329    17.68200      0.01800       0.02431
 2458013.57757    17.72400      0.02000       0.02700
 2458014.58663    17.66700      0.01900       0.02565
 2458016.48291    17.65500      0.02600       0.03508
 2458017.49838    17.70400      0.01900       0.02565
 2458018.53427    17.66200      0.01900       0.02565
 2458019.56122    17.68400      0.01700       0.02296
 2458021.50572    17.65800      0.02200       0.02969
 2458026.54015    17.74600      0.02400       0.03239
 2458029.52719    17.69600      0.02900       0.03912
 2458032.56506    17.66100      0.02700       0.03643
 2458036.52472    17.63200      0.02500       0.03373
 2458037.56683    17.69600      0.02800       0.03778
 2458040.53232    17.68900      0.02500       0.03373
 2458046.52696    17.69500      0.03200       0.04317
 2458053.53072    17.71000      0.03300       0.04451
 2458057.51196    17.67000      0.03000       0.04047


==> anc/chart.fts <==
SIMPLE  =                    T / file does conform to FITS standard             BITPIX  =                   16 / number of bits per data pixel                  NAXIS   =                    2 / number of data axes                            NAXIS1  =                  462 / length of data axis 1                          NAXIS2  =                  462 / length of data axis 2                          EXTEND  =                    T / FITS dataset may contain extensions            COMMENT   FITS (Flexible Image Transport System) format is defined in 'AstronomyCOMMENT   and Astrophysics', volume 376, page 359; bibcode: 2001A&A...376..359H BSCALE  =         1.0000000000 / PIXEL=DATA*BSCALE+BZERO                        BZERO   =         32768.000000 /                                                ORIGIN  = 'NOAO-IRAF FITS Image Kernel July 2003' / FITS file originator        DATE    = '2010-10-22T03:43:30' / file creation date (YYYY-MM-DDThh:mm:ss UT)   IRAF-TLM= '2010-10-22T03:43:26' / Time of last modification                     DATATYP = 'SHORT             ' / FITS data pixel type                           EXPTIME =               100.00 / Exposure Time (seconds)                        DATE-OBS= '2010-07-08T01:30:53' / Observation start UT date                     UT-DATE = '08-07-2010        ' / UT date of start                               UT-START= '01:30:53          ' / UT time of start                               UT-TIME =           1278552653 / UT time of start (Unix seconds)                JULDAT  =       2455385.563692 / Julian Date of mid exposure                    HELJD   =       2455385.569268 / Heliocentric Julian Date of mid exposure       ST      = '15:52:32          ' / Sidereal time of mid exposure                  FILENAME= 'o4120248          ' / Disk file name                                 OBJECT  = 'BLG507  '           / Object name                                    IMAGETYP= 'object            ' / Image type                                     FIELDTYP= 'OGLE              ' / Field type                                     OBSERVAT= 'LCO               ' / NOAO observatories DB                          TELESCOP= 'LCO-Warsaw-1.3m   ' / 1.3m Warsaw Telescope at LCO                   INSTRUME= '32-MOSAIC         ' / Warsaw 32 chip MOSAIC                          DETECTOR= 'E2V 44/82         ' / 2k x 4k SITe 15 um/pixel, deep depletion       CHIPNO  =                   12 / Chip no in MOSAIC                              DETSIZE = '[1:18432,1:16408] ' / Full Mosaic geometry                           DETSEC  = '[8193:10240,4103:8204]' / Mosaic section                             FILTER  = 'I                 ' / Filter name                                    RA      = '17:57:30.0        ' / Right ascension                                DEC     = '-31:41:29         ' / Declination                                    EPOCH   =               2000.0 / Epoch of RA & DEC                              EQUINOX =               2000.0 / Equinox of celestial coordinate system         HA      = '2:05:48.9 E       ' / Hour Angle                                     AIRMASS =                1.126 / Airmass                                        FOCUS   =               2110.0 / Focus                                          GAIN    =                  1.7 / Readout gain [e/ADU]                           RDNOISE =                  4.9 / Readout noise [e]                              SECPIX  =            0.2604096 / Pixel scale in arcsec/pix                      CHIPTEMP=                 -117 / Chip Temperature                               CCDSEC  = '[51:2098,1:4102]'   / Chip Absolute Image Section                    WCSDIM  =                    2                                                  LTM1_1  =                   1.                                                  LTM2_2  =                   1.                                                  WAT0_001= 'system=physical'                                                     WAT1_001= 'wtype=linear'                                                        WAT2_001= 'wtype=linear'                                                        TRIM    = 'Oct 22  5:41 Trim data section is [51:2098,1:4102]'                  OVERSCAN= 'Oct 22  5:41 Overscan section is [5:45,1:4102] with mean=388.2233'   ZEROCOR = 'Oct 22  5:41 Zero level correction image is /home/data2/red19/ogle4/'FLATCOR = 'Oct 22  5:41 Flat field image is /home/data2/red19/ogle4/RAW/normfla'LTV1    =                 -50.                                                  CCDPROC = 'Oct 22  5:41 CCD processing done'                                    FWHM    =                 3.53 /                                                SKY     =                396.0 /                                                CROSSCOR=                    T / Cross-talk correction                          HISTORY Copy of o4120248.12.ftsc[1545:2154,3708:4329]                           HISTORY Copy of BLG507.I.12.48.fts[31:580,31:592]                               HISTORY Copy of BLG507.I.12.ftsc[1482:1943,439:900]                             END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             ~‡'wuy‡Š‹"ˆ–¤£~rlehkosqtqyŠªÝ''êµ©°¦¥©²œ"utvx{ƒ˜¯Ó''H'x'š'Ûƒ7ƒV'ÿ'x'ÎÆÐßðø'!'‡'Ä'uú±—••Ÿ¡®¼Ðè''d''w'!úñÞ» ˜˜˜—•ž¨©–Œ‰"³ô'W'µ'®'@Í˜‰Ž«×éËŸ‰|ujhecd`cm{'®ÍÞÚÇ¬~‰" ™˜š—–¤®¥ŽƒƒŒ£¹¶ "ˆŠºÎÕÓÆ­š"¬ÔñÓ›rd[YZ[]_]fmwocbijsz||xqpqx‹™ž£©À''¿"ƒ‡æ‹ÒŒæ‰Ä…±ƒM'Vò·"ƒwrxƒ›¬¡•—¸ë''ýÞ±"Š€vv}{ulkt'"¡¾äóÓ¦‹…Œˆrjlonmrtx'‡‹— °ÂÅÊõ'E'³'ú'ׂdé»µÁÎÖÒÂ§€}z{‰¡Í''xƒ"O†Ú‰Sˆë†'ƒ¿''ÞÂ»º¿À¬Ž{rnnnr€µ´¥››—'†|'§¼Ä·¦˜š¥ª·ð'sƒƒ'nã¢"|vv{…†sjfacfejjjlov†‡'¤Çû'4'L'd'Ì"†ÁŠ‹N‰…˜ƒR'Dß¯š•§À×ÞÛÈ¥"šœ£ÂéúÚ°œ'Œ~vt~˜¼Ë´‹ywsvw"~zssj™²ª""ƒ'…ˆŽ› ˜'‡vngceejhijhqŒº''"' 'Dá¼´§"‰ˆuomrt}…'¦Õ'%'‹'Ú'ê'胃'ß'|'Ö»¸ÂÓè'''Á'}'¼"‹‹"±ËÎÓÖó','a'W'ïÚÊ»£››Ÿ£±¼¼¥†"¼''ăƒƒž'ß'³Ž"¯ÓçÆœŒ'vlkiieadjp†¥ÌõÿéÀ™"€ƒœ¯¼À­¨ ¡ž™Ÿ'ƒ~"ºëòÏ¯›•' ¿ò'!'L']'5÷Å¤Ÿ³ã'é«zeY[[Z_]_cimgda_bdhnz{qmin{¤±ºº¶½á'Dƒ"W…»†'…2ƒÁ'µ'-ð½š'xnuv'‡€¨¿ÍØÆ«¢¦¥€ƒ"{pjt''°í'8'L'²Š~€{‡†|qnopoklox€€…'œ°À×áç''p'Ђׂ…'Í«§¶ÉÞìâÅ­~{~‡¥à')'ƒ=…ˆßŒ¼Œsˆ1"f'§'Ì»½¿ÌÑ¼—tppnv"¨³¬²À¼¥""''‡Žš¥°¹«šŽ"—š±ù' ƒbƒr'·ÿ ƒvmuu€pjhcbfhippoqtwƒ›³Þ''N'O'K'q'ìƒÛ"ð…g"Ń–'™'Å¢'£ÂÒÌ¿ª˜‡Šœ³¹Ð''c'ˆ';Þ¯ž"‡zu{'¯¼§ŒurpqsxusvusrÚùç¹–Š€y€Š"Ÿ"‡€voigkkjiigeq…¶''"'»'Zî»®™†utqolkmqx}"ŒÚ'PƒƒÌƒòƒ‡ƒ'¶'‡'T'Ñ«›¨·à''E'.ò½˜‡ˆ™¾áßÏÉØ''='T'A'êÙË¸¦ ¦®ÀÕÝÑ´—»'!'Úƒ¹ƒéƒ'7½"'¥¸À­œ"""vlipjgeiu‰¨ÏïÿøÔ©'†œÄü'2'7'Ð³ "‹'|~€'Ä'' óÀ¤™›°á'6'±ƒQƒ²ƒc'©'É®·ÆÕÁ—wg_^`babeccgid_\\dfitzrhjn€š¿áùöÖÈÍõ'?'°ƒƒ=ƒ
'š'<'Ý»£‹}sqmqsppos"–›ž³ÖÞ³†'{tru…'·'	'i'‡'/Ç•…ˆ†…†}xutwssmtw…'¢³ÄÖèðú''s'º'¢'?ã­""š©ÄßêßÉ£†|zŒ§Ö''V'ù"²ˆ‹®‹¾ˆ"g'¢üÆ½»ÁÄÂ¯"zyuqrz‰š¤«ÊñõÍ§œ¥¥'ƒ~Š¡ËçÚ²¤ ™'ŽŸØ'Q'Ù'õ'zéœ~tlqwƒxjggceipvxutvy'£¾ó'C'l'T'1'2'R''ùƒ-ƒ''+ß¬…Ž›­´ª˜‹'‹¤¾Ïí'>'ƃ'Ÿ'Ì¼­—€{y"™"'wssz'†{€'~}''A'"Ü£'v|Œ"'Š'zrqoorwsmiegmušÕ'('F'Ô¬•Štsjokkpu|{Š á'€ƒÉ…g…î"׃y'´'a'@'Ì¤''¢»×ìóæÈ¤Š•´Ñ×ÉËç'+'‡'È'»'y','ìÎµ«·á''9'(õ¿š'®ô'sƒƒ*'«'
±‰'¢¦¡ž¦‹xmortpjp|—¯ÄÑì'õÄ£—Ÿ¼''£ƒNƒi'΂.Ø¬"‰~{xxŠ¹ó'ì¼¨§³È''zƒƒ…:†‹…ê"'¤'ÎÂ±£'ƒulgdfmmiidfjmfca`aeeiligksˆªê'H'Ÿ'–'<íÈÎâ'	'*'<';'!ÿæÉ¸¥""zmlkllfgipy{}~"¹ñ'Îž"}wy{"¦á'.'E'¿˜˜—"…"ƒƒytpw{€'«Ðäëßãåìÿ'-'O':÷º"ˆ'‡'¢¼ÐÛÐ°ŒŒ¦Âá''pƒn…;‡‡D…sƒy'_æº²±°¦¡"Š""‡}uqy‰–ŸªÐ''âÁÄàØ±€‡¬ß'
'Ñ¹Ä»¢©Ú''î±Šupnt}€}tmeediqq|€€{}†¡½ì','P'7'þ'
','N'o'k'IýÀŠ€ƒŽ—–"ˆzwz‡¡»Ìà'+'¢'Ø''' ÜÎÁ©Œ'z‡‹Œ†~yzŠž§ž'˜ '8'V'*ÝŸ‡€{u|v'zwxv}€…‰ƒvleggp'œ»ÐÄ²›Š'|zxyvpqx‰‹ƒ†Ÿå'œ"F†‡‡w†ƒö'ÂP','Çœ‹Šˆ—´ÌÞîúÜµ˜"¡¶ÂÏÚ''"ƒVƒþ"ƒ'Å'I'ÞÅÀß'5'ȃ6ƒ'bå¨'•¢Âý'B'H'Ç˜"ˆ•¨µ¶²¢Œsmnr~xy~"£²·½Ú''êÈ¼Áé'wƒº…F…'"B'Ó'½˜…~yvz~—¸ÊÀ«ª½×ë''´"Y‡kŠ‰'…åƒ^'JéÊ®"uyrkfoytqkhhnvrjd`eecbdbdjw"Å'7ƒƒêƒëƒ'7Ü¾¹ÂÍÜèïêÝÓÉ¹¢'rkkihgjihhmmr…£ÕâÇ¥‹‰‰…"‡‰'¨ÃÒ¼¢˜¤°œŽ"—''ƒzwyŒ¤Ð''+'áÇÎÜçñêÖ·š‡€}|ˆ"ž²ÈÆ¶Ÿˆ‡'¢¹ÃÒ''iƒƒƒ¯ƒ*'‡'Õ´¢™•‰ˆ…ƒƒŒ…xsz†"œŸ¸×åËÁß'
'Êœ…' ÏùõÑÉÛÖ´…†•£¤˜‡wqjopy{upjemnnxx}ƒ‡…"ƒŽš©Àâ÷ëßàü'''!'0'â±'€{z|ˆ‡~~z…—³ÅÍç'':''ùáÔÄ§Ž'|…Ž'ŒŠ€ƒ†™¹È¿³ÇáØ¾''üÃ›ƒ|y|~t{|{{€Œ¡­«¤˜…vkklry‹š¡§¤Ÿ'……Œ'ˆƒ"‹›¨¤‡™Ï'qƒÆ…Ÿ†{…nƒ§'"'ûà¶˜ŠŽŠ•¥ÁÖæõÝ»¤¡¢Ÿ©¼Ñò'Hƒ'"²†~‡9†"'½'#àÒâ''¶ƒÛ"Ù""ƒ2'0½œ¨¶ÂÔÍµ˜…xy'®ËÔ½¢ƒolpx……¡½¾³±Ëÿ'!'óíí''΄•†å‡ˆ…°ƒ|'SÕž…z{|€zw€"§­°·Ñü'' '¹"w‡ÈŠÉŠ5†«ƒ¶'aðÉ«•xyupow~€tkhhpy|rebehj_dbfn' è'ŠƒØ…W…w"'¡õ»¬ª©³½Íâ÷''('Ó¥Œtppkjeffcdchls†ž«·±«´ºµ¬"…€‡Ž''‹¤ž˜¤­§›ž–‰'|'Œ›²ç'/'U'"Þ¹ÄåñêÄ¨–†'ƒ‰—›¤±¼·¨›•˜ž¦ªµÅæ''?'L','îØÁ †€|}€‡Œ‡|y|†Œ•—˜£¬«¶Ð÷÷Î ˆ"§¿¿µ´ÉÉ±~xy~|wrohejmrpkgiks~…}"ƒ†…‹–›¦¶¸Â×ü'''úèÆž‹xry{"ŽŠ†€†š²ÇÃ»ÁÉÔÚæâÉªŽ"‰•"ˆ†…‹™´ÈËÞ''@'*ì×ôòË£Ž†'…{r{{†ˆ'²âÿñÕ²yqkrz€Œ›¤²¿¶™Š–®»¹³´©¥²À´•‡³'
'°ƒ'"ƒ™'Å'*á¾ª›ŽŽ'•¦¶ÃÇ»±µ¾À°®¾Ú''qƒ†,‰ÚŒŠ†#ƒu'Pðâ''Tƒ"Œ…î…¢ƒÞ'oÓª¬¹¼³©†~yszŒªÎâÑ¥ƒpfjr…Ž¦ÍñéÃ°¹Þ''ÿ''''º">†=†û…"ƒ''sé¦Š}}†Žˆƒ†•©ÂÇÊØû'''pƒ'…ž‡ˆ‡k…KƒH'FêÇµ£Œ{vokpx€'{srkq{~ynegbfdeenx… æ'Šƒ×…b…«"I'É'¹¤—˜®Åí'A'Ń'Ì';Î™~rlokpnhdbgjhmq€—¯Çá'''øÖ®‹~|}ˆ‰‰Ž ¥©Ÿž—'ŒŽ"š¡¿ë''$'Ì²»áôå¿šˆ'ˆ‰Š—®¯£ ¡£¨­©£ž"'—¡®¿ËÍÒÛèîÔª'zxwx{€€z{~Žœ¤›–—˜žª´ÄÅ´™"'‡–¢§¦¢¦£š‡{upmmmiihfeijhhdfnzŽ˜"‹†~'‹Š–›ž•"š¥®Éõ'"'''ãÇ§—†xtrs—'‹'†"©ÂÁ­¥£³Ú''î¾‰…‡‰€…‰ŠŽŸ´Êü'['›'m'	×''='ÌŸ˜®¶¡†ww"¥á'<'p'O'Åž~pqx'‹"¡¬Å×Æ¢˜«Ïèù''úÍ¿¾ª'€ƒ˜Áú'='b'K'Ó«"‹‹Œ›œš"š¢¢š£»ÔÕÇ½Îì''wƒ½†Ê‹»YN‡è"
'ÿí'']'ï"…"ôƒ'bÖ®®ÀÁº¬™Œ‡€tuƒš¿ÖÎ©Štfkos{Œº''@'6úÆ°²ÆÖãõõô'Kƒ""|ƒä'î'@Þ£‰"˜§ ' ÂÝàÏÂÊÔà''•ƒ^""ƒW'Ž'×ËÉ½¢Šymhow~€‰ˆƒtrv{tnjllifgkv}ˆ™È'0'ùƒã"ƒt'''¿œ—ªÎ''΃ÿ"Ï"@'õ'¯‰wuuz}uijlngllz'µâ''d'˜'Ž'b'*Ûœ……Ž–ž'ƒ~~‹'""™ ¡­¯«­ÂÞêæÐ¯¥°ÌÞÖ»ž‡~~‡ˆ¦ÂÂ©"‡¢±¹­Ž‰‹Ž•›¤·ÎæóÚ²€zvwvyy}‡˜µÔßË­›œª¸±¨¡™‰€}‡ž²³ª¢š'‰{rqkkhjghgeecdddghmyŒ˜•'"‡…ˆ"›§­¡•'˜®Ç''F'}'\'Ã£'‰|xwss{†‹ˆ…€›«±¢ž ´æ'2'V''Þ£…€~~}…"‰"¤Âþ'^'›'r'ò'b'¢'m'¾µÌ×»•~{†"Ÿ³ô'j'·'Œ'/Ù§'zƒ‹"–£·Åºž'ªÕþ'I'¿'ó'–'Õ¼¡‡'Œª¿ÅÂ±™ˆ|Œš ¡–ˆ‹–š"'–±ÉÉÄÁÖø''aƒ^…ĉµŒÌ‹"‡=ƒî'sùæ''6'}'íƒ_ƒL'°'Á«¨­¼¾¼´ •"u~‰®·¨Œshfkpv‰±''U'T'ä¸ž—¢µÅÊÎ÷'C'¥'Ø'³'Pú»"ƒŠ¡¿µŸš©ÌèçÉ©¢¨±Ò''K'{'u'B'Ó¾ÃØÜÃšpopt~Œ›§¡ˆuutqkox}vqux‡‹§Õ'%'z'§'ˆ'V'È‡‹´ã'EƒK…"†{…ÃʂYÃ‹xx€šœ‰ytuqmiluŠ°â'*''à'Õ'•'Iõ²"•«¯£€vy~"Š—£¹ÊØÕÃ´¼ÕáÚÅªž§¾ÞãÒ±•"|xzˆ¹¼¢†}' «¤—†‡†ŽŒ™­ÐÞÜË®—‰'€€†ˆ'Â'
'g''Pò¹®ÃØÏ³ž"xx‹­ÍÐ¾² }sqqniglnighfbbjeknox…‹'Ÿ©£'‡'Š–¡±·©˜"™¯Ô'''ö'Ù'N× Œ"~z{uuv|€}……• ¥ œ ´æ'2']'6å¬ƒzzx{z{~…‰‰˜·å'%'V'F'ñ'b'¨'x'Î¿ÂÐ»–€¢ª­Ø'1'u'g'%á³›Ž‡"'"Šˆ•™ƒƒ™¸ö'wƒMƒÉƒK'kè»˜ƒˆ••'‰…zwtx‡'–'¡²´£¤ª³¹·®µÎñ''+'³ƒî…LJ2†½"у '>ë×åý''6'V'M'Ö´ªª®¹ÄÒÓÇ¹´§yx{ƒŽšœŠvhcl{€†£Ö'''
è±"‰'Ÿ¬±´Èù'5'n's'-Ù£…}}‡™«­¢ŸªÅÞÖµ–‹•§Á×êäØÁª¥°ÓáÉ§ˆvqs|†˜²ÍËªŒ~ywrxŽ§§'u{"ˆ'ºÛú''/'Ñ¡"‰¢Èñ'Eƒ7"ç†;…´ƒÙ'mÊŒ|…žÅÕºš‰'€yslpƒ¢É''Y' '"'Q'Ö°¢ ªª®¶©'|€†Œ™§¨³ÍàçâÊ¹Âæ'ÿÝ¹£³×''D'(à©Šwspx†––{vyŽ–"ˆ‡'"•"Ž–«ÌÞÏº©¡›"ŒŽ˜ž«²·Åÿ'šƒuƒàƒJ'içÈá''×µ™‡zw¥ÂÉ¿¶¢'|wstwvqqvqmnliffhnpvz…'±É¾Ÿ…'ˆ'Ÿ¯µ¨›¢´Ý''Ÿƒƒ'rê¢‹"€|uzyux€›¡œ¡¡œš ®Ñö'ýË§Ž‰}z}~'…ƒŒ¦Ô''B'@'À''-'íÊ¹«¦˜Œ†™²³©°Ôú''ã¿¯¨›Š{z{xuvt'žÓ'Wƒ.ƒ·ƒK'qà¦"xuxx|'Šˆƒ{zplsy€ƒ……‡œÀæéÑÍÛÜÎ½¯®ºÐäö'/'±ƒWƒÌƒ¥ƒ'g'
ÝÕÏÕáðüïÔÀ´µÁÈÎÒæóìÙÌ´—zuxzz†ƒyqluŠ˜"'«ÇÓ×¿¦ƒŠ'˜šž±Ý''i'…'AÛš"xv{…"œŸ›¡¸ÖÎ©ƒ"†'–¨µ½³¦˜"¡°Àº£‰}r|…¢ÄéìÅ£…€'¹ÞéÊ˜'}…""ŠˆŽ±Ïìå½˜'Œ§Ðî'#'¨ƒ'"^"ƒ'.½‹}ŠªÛõÞ½¬¨ Žzss~"­Êô''òÃ¦¢©«¦  ›‰"‰–¥¬¶ÉÈ¿ÌÕÎÅ»ºÖ''1'$ýÊ³Æ''–'õ'¼'-Åzostwyy{xqu|€‡…†‰–¡¨¤ —"¤ÂØÌµ­´ÃÃ³ ¥°Ìï'	'''Iƒ$"ƒ…="f'ñ'àù'-'5'Ñ¯˜†{‹•¡§¦ |{z|€wuvsnolmouˆ‰ŒžÆæÙ¯ˆ€Ÿ²ÄÀª¡²Ìû'E'Œ''Câ¡ˆ"–'ƒzxyyˆž­®¨ž––™œ¦½ÊÔÍ¸¥œ"‰‡‹†"|‰‹'žÆ''Q'`','ª¹¶¶®£"‰'ƒƒˆ–­®"™°ÄÎÌÊÔÒ¾ŸŠ†zqlomknu‰ªù'r'½'‹'»zupxvxŒ‡wpqnpnpxxy"¨ß'#'2''#'O'Z'&îÎ¼¾Ðåëñ''_''''?'íêçÐÆÉÙæÙÆ¼¾Îåûùòü''øáÀœ{qoqxzƒ"xqt€¡´ª›œ¢¯«¡"Œ"†ˆŒ‡ˆ¿ô'9'['+Õšzvsy…"œ˜›²ÍË¯'€{~ˆ"ž­®¡™£¢›€x'‰‹¶ÔÞÓ»¯£•©Þ'!':'Ç–'…''‹'…Œ ®¬‡€‡¢Çßù'-'˜'÷'Í'Oä¡"}|ŠŸÂÚÚÖäûè¼|~Šž¬®¾ÓÙÄ ‰‰Ž•'Œ†‡'"¥Ççèæéß½³²®««¾ç'"';'ïÃ¹×'A'öƒ~ƒ9'jÕ"|qtpsptuvx{†ˆˆ–§¬«¦š"š°Àº«¯Î''÷Ð¿Êø'G'Ž'‹'^'yƒ-"p…."xƒ'#çÿ'-'8'âÄ«Ž''ƒŠ‰Ž–"Š'}ˆ'žž•"€|xstvuu'¤¤—Ÿ¼ßÖ®Š~Ž¦ÊïóÄž—Ÿ¨¼Óõûâ¸˜'—´ÍÓ¼š…'‡•§¯®¦š'"˜¡©·ÆÓÍÁ³©¤ž˜"—"‹'€ˆŒš´ê'-'D'+~'‹‹–'zz{'…ˆ–‰€‰™¨·Õ'''Èž…xjecgkos~Œ¬Õéà¼"ƒrrqv~}Œˆ{slmnornnnu£á'2'S'['¢ƒ!ƒB'Í'X'ïÚêþïÚÙï''ãÓã''æÏÉÜêÝ¿³ÀÞÿ' '$''''''ïÉ¡olnuŒŽ~op¡´±¡›šœš'‹ŒŒ‡ƒ…†¢ÃæöÝ·œŒ}xst{‰Ž'Ÿ»Á°•'}}~}Ž›£›"˜§­¤¤›y|'…‰–ªÆÛíøìË¶Âí'<'q'X'°…~ƒ"~{w|‰""‹"…"­ÃÍé'%'Q'=ô²Ž|y|€‰š¯¼â'-'x'r'¾Ž‰™¯º¯²ÍÛÅ|{y{{v{{"¢Î''D'3'âË®›•¤´Ëì'	''Ü½¸Ò'-'ȃ2'ü'UÊ'~tqprw{}€ƒž¤–Œ‰'›Ÿ¡Ÿ–Ž›¤ £»ö'N'ƒ'S'Ùß''†'é'é'¢'…'ƒSƒ®ƒN'‰'ÓÙ÷'õØÂ©™˜'Œ…‹‰"ƒ‰•ªÂÁ¯›‹€y…†'€‰¤¼·¡ªÄÈ®Ž"‰"°ä''Ú£‹‰Ž"œ£œ–"œ¼æ''*ÿ¾œ"œ¤¨¥¢œ˜•˜¡¨·ÊÝííßÓÄº®¤¢ œˆ'ƒ‰ŽŠ˜¼â÷'y{x}"‹Ž‰{v|‰‹Š†€{zˆŽ¥Ö''F')å®ƒqib^`jput'"œ¢ˆ{vquzƒŒ""Œƒzrmruookqmq"¿û'*'`'êƒÇ"ƒ—ƒ'Âi'÷öäÇµ¹½½¶´Ìó'ïÞÖÛÞÒµ§º×''-'@'B'L'E'('åÂœ{nkgl{‰‹|nm{š£¢œ'Œ‰‡Œ•''Œ†"‰Œ›®Ã½®¬« |sryz}{€‡š¥ €~}|}€€Š'Ÿ¾çõÕ²«œ‡xvuyŠ¢Ë''C'x'l'&ñêþ';'†'''>Õ–|wyrqqvx"‹ˆŠ…‰• ­»ÔæÙ¹"tvy}'‡£×'J'Ó'ò'‡ú§†•±¿´³ÆÑÁ•xqqlsx||"Ž´÷'N'†'i'Ý²™›¸Øû' ')''â»´¼ñ'8'g'Júµ||z…–š–§ÈÒ»¢˜›˜‹‹Š‡†Š•£Å''h'¢'u'ò''>'''Õ'Ó' 'q'a'd'k'CÿÊ·µÇÐáÒ¶£ ª¿Æ°˜Š'‡'ƒ…"‰ºßåÐ»©™"‰"—…Ÿ³ªœ´ÍÑ½ž–¡µØöñÉœˆ'zwzzz~ƒŒ§Ø'
'@'['$Ùµ°²±¬§–"–™§¦¬¹Îî'
'!'#''îÝÆ¶®«¥›‹~€…‡ƒˆž·Öþzzx{‹ ±¯"€' ¦"ˆ€|…šË''@'"ãªŒ|pfcefmux{†'Ÿœƒytw~Šžµ¿¸£Š|sq|wtqrrq{†žºæ'%'´ƒ…ƒ÷ƒäƒÛƒÒƒ:'tþÙÇ¯¦©¡¡¡ž¯ÆÔÞêðáÐ¹ª«±Ö''?'…'Ñ'ù'Æ'h'ß²"|pkkgqyvpijp~'› •ˆ{uw'–¤§£Ÿ›•–©¾Ì¾´ÄßâÁš€ttvwuvx'†yx~€ƒƒ€}¶ú'Z'~':Ú§'€ulqy}Š­Ý'-''ì'é'~'('''#'r'''Mâ˜srtqpus|~‡Ž›¬«••š££§žvmt|'…†ˆ"Æ'.'¼ƒ'²'°†ˆ™¨¯¸»º©ˆsomoz…†"š¹û'F'u'd'Ø¯'Œ•®à'+'—'Ü'Ñ'•'Q'Ö²®ÁÝåÑ³šŒ†‹'–˜©»»©¹áñÞÀ¬§ž'"~€"ˆ'¡Äü'5'Q'@'''T'±'é'ß'°'~'L'"ùèÑ»¦¥¨µÏäÚº¢§½àñ×°˜'Ž†‹ŒžÀÞãáâÖ¹™"Ÿ¬£'‹—•'š¼àíÓ«›Ÿ¡§°¶®¡xrqnqoryŒ¥Îó''"'ÑÉÙÙÀ«›'"š§¹¾Çß'	'<'e'ˆ'—''k'>'îÑ½­¤™Žˆ'€ƒ›Àî'€…†žÏüú¿•'¢ÃÛßË§''€}Š®âþíÆ£ˆ{niihhu"ˆ'¨´±žˆ€y†"§Æë'üÑ¤"}€Š–''yvwzzŒŸ°ä':'¹ƒ'ƒ"<"«ƒü'Ë'Å«ž›ž Ÿœ—˜Ÿ¬Ðü' 'Üº«´Â×''wƒJ"o…
"wƒN'kñ·~roonpnhcacmy†ŒˆypknxŒ®¹¸½±¢š¥ÂÌ½¼å'"'2'	É"'v||{uv‡ˆ"yz~†ŒŠ€Œ¤Ø':'»'õ'"ÿª‡ysnnv|˜»ê'/'‹'å'め','øõ''.'É™ƒyzzxyyy|}'šÄóñ¿Ÿ™ž£š'‰~ropyˆ™ ''©ç'D'†'i'«"~ƒ•°ÌÝÐ¥†sjlt…"˜›˜˜¬Ö'
'+')'Úµ¢œ£Æ'#'ß""Ú"Œƒ¢'ׂSñ·§«¹¸©ž"Ÿ­­ª¤¦³ÈÄ°­ÐâÑ¸¨£œ"€"""‡–›´Óäñõ''Q'ôƒØ"Rƒúƒ5'š'?þÐ¼« ¢³»ÌàØ¾¡¤½æ'úÕ³£ ¨®§ ™¹ËÓÞùùÏ©˜š¦¢‹ŽŠŽ"©ÙéÎ¦–""Ž‰Œ‰|trsojlqzš¨¶¿Æ¸²ÇèîÇ¥‰Ž¥¸ÇÑâ''^'ÀƒƒZƒ‹ƒ~ƒ2'Ö'}'/õÑ±ž—"©¸©‹Ð'	'"£¥·ë'2'/å« ¸å''L'6ê­"‰"'Ž¡¬¬¦ž"†yttpow€ˆ‹—¬»¼®"…†˜´Íã''&')ÿÆ™…ŠŸ°®"ˆƒ‹†'‡†‹"²ä'&'s'󃻄EƒÅ'Â
¸¡˜›©²®›Ž¢Ï''N'9óÂ¹ÈÖÝ')'섺‡¡‰‹ˆ0….ƒ'*Å•}ttttrjd`ZZanuvutnfggo€›³ÀÈÀ¨˜œ£¬ª´ð'L'‰'s'½""…"€zy{€…ƒz€}"Š—'‹"¶í'?'¦'Ó''¯‹{xqlt" ¸å''>'e'_'.÷âÊ»ÀÁ·žŽ†‰Ž–'–'Šƒ}‹¯õ'D'=î´£°¸«"ƒ{mjs¢ÄÛÍ­•œ®Ñíè¿—}{ƒ"¼ü','Ç•{olyˆ'™œ˜"Ÿ¶ÙòýûíÐ¿®·í'ˆ"	†™ˆ§‡ô…sƒ}'}ýÀ©¯¿¼¬ ©ÄÞÙÁ©Ÿ¡°¯¢–¡¦¤š'"'‹Žˆ'"•—¢°·ÃÜ''¤ƒó…ü‡V†"šƒ('_øÁ¤š"™¨¸½½Â½«—²Ø'	'+'Ó¬±ÉßÛÇ±¬¹ÁÎÚìïÒ®œ"''››ˆ‡™´¿¯˜Š|}{x|}~yxx}uoftƒ"'"›­ÇÔ¿šˆˆ"§¿ÏÞ÷'@'ƃ~"B……³…¨"íƒýƒ''"'*ç¼¥˜–¥ÇßÏž¡Ð'' ¶ÚÕÆÞ'
'Ü­©Ç''u'å'Ù'Q×¤œž'…€ƒŠ‹™®³£"€zwt|ƒƒŒœ«±®œ›¾Ûèïõ'''Ý¨Œ'ª¿»¨Ÿ¤µ¯›†‰Š˜¯Ó''E'±'ø'Ñ'Rç³ŸŸ¦¯¿ÖÒ±"ŽÊ''A'.êÉÇÜãî'Cƒc†@‹ŽÂŒÓ‡–ƒê'_Ô™xy}{xqhaZ]_acfe_aabehu†—§¯§›‰Šˆ'§é'Z'ãƒ'ÿ°™˜—Œ|}ƒ‹Š€~ˆ‹Œ•ºæ''7'>'×ªœŽ~rst€'©ÃÚéíëãÉ´§—""Œ'˜ª¸¿ÉÊ²•ˆ•¼ý'C'Gý½®ÀÓÄ¥'snjtŽÈ''>'Ýª""˜›"‹'{{†˜Ä''`'HìŸ‡xtsx'‹"–'—¬Ëçû'''ßÆÈ''Ù…‰Œˆ‹˜‡o"''ú¿°ÇíùÓ·±Àã'þÌ¤"'˜˜"‡ƒ~'‡—©§˜"'–£¬´Åß'('ò"çˆ8Š¹‰³†}ƒý'«'ÀŸˆ'¢­µ¯¢œ"‹—¦Æ''R'Hùº¾á''÷ÙËËÐØäçÝÌ¶ Šˆ ³³¥‰Š"˜"‰}usutpqrxxz"€zojm‹'"}~xz€¢²§–‡†"¡ºÎâ''rƒ*"f†5ˆµ‹(‹d‰†E"Lƒ's'Ë¨š˜¨ËäÓ©–³ÕÜ¦ÐúôÈ²·¸©˜¨Ï''šƒ/ƒ:'"ñ®¦¢''{y‰¨ÕíÓ¯—ƒ~y}‡"'‹'œ¡——­ØöîÚÉË×áÍ¤'¡¬­­¹ÕöõÅ¦"‰ŒŽ•¥ºÔû''õË°°ÀÈÏÚõ÷Î£'™¶à÷êÌÄÕäçñ'Aƒf†L‹_lÝˆe"D'~ÛŸ"{}††xog``^^_^b^^Z`[dhq~""–‹||y"œÚ'_ƒƒn'ó'@Ñ³¨¤šˆ'Žž¤ ‰…†‡…ˆ–ªÆàíàË½··«˜†wsr~Œ—¦·½ÈÐÇª'‰"ƒ'™› ²Íçý''ó´žªÄßöõË§ªÀ×Ò´Šqmkxžé'^' 'u'¾˜ˆ†}wz||ƒˆ•®æ'"'Ùžˆ|uqsy‰'šŽ ¹Óõ''%'ø×Ó''ׄíˆÆŒ1‹Œ‡‰"!'ˆî»¹ä'&';'ÕÆÉÞ÷íÃŸ"•"Ž'ypooosy}ƒ¢½Â®›"š®¿ÊÞô'<ƒ
…ˆDŠøŠ>‡"^'Ù'Ë£ˆˆ™¡¢¡š'"¥Àõ','/óÀºÚ'''''''''''÷ÞÂ°žŒ‹š²ÌÓ¶ž•™—ˆwqnoolporv{…€vlhmvŒ'|yrzy~Œ™›~†˜®Áà'''ƒ…Ž‰£Þ˜¤™þ"‹
†2ƒã'É'3å¶ž"¯·«™†ƒžŸ›ÁäÜµ€~'"²é'M''ЂZá§œ•}xw|Ž·ø')'Ú±š‹†ƒŠ‹‹ƒ…"•"¨ÉÜÐ¸¦ £«¥"ˆˆŽ'˜¦¼ë'#'(óÂª™'""Ÿ¨µÃÐÙÓÇÂÛÿ'öçôûÞ¸Ÿ— ²»·°»Öåâä''à"¶‡·Š)‰–†oƒµ']Õœ†‡ƒvlc^aecd`\^YYbbip{ƒ«¤‹z{yz™Ò':'ʃ'Ђ>Ý¸ª¦œ'Œ¥ÆÛËª""ˆ'Ž˜–™¬½ÌÈ²¾ÚèÚ¹—uvxz€Œ—£·ÂÃ«'…"š®¶½âÿ''&'I'Y'#Ò·ÌÝÔ¼¦–'›¬ÄÅ°Œvomwø'x'Ç'"'"Ã''{uw|†Ž‰‰¤·º''~y}'¦«šŒ¡»ê'!'='%üÜÑù'€ƒµ…χ¦‡v…_ƒY'GÞ½»ê'0'M'ÝÁ½¿ÇÀ­šœœ''…yrnmrurps}—»Ê¼›†Š˜³Ïäü'
'>'â"/…ú‡q‡.…lƒ¾'­'Ú´˜†ƒˆ™¥®¨›–ž¯½ÌßÞÂ®­ÂÝþ''1'['~'¡'Í'ï'À'Z'ÞÁ¥'ŽœµÝäÍ±ª¸¾°'}snmllmlotz''ztkfhu~…ƒ€}{~}x‡†'|"¥Áå'('»"‡(Žðžµ±¦¶¦T"ž‰ "؃)'b'Å¦"'"•'"€ww|…¢­¢ˆuojnoxˆ¬Þ''ì²•–•Œ{z'"½ø')'öÉ¨Œ‹Œ‡€{~‹'–"¤«¢˜ŒŽ'Š"€"‰†ˆ˜«×''ÿàÉ¼´¯§¨±½ÄÆÚàÙã''W'N'ãÙåßÈ¬™"¡¤¦µÃÊÅÄä'Dƒ
"'…"ãƒà'Í'Ã–ƒ}~~}sfbdhnutjc_\]bgp›¬ÂÙÏ¨Š†…ƒŽ¦Í''8'Z'>ÿË°£š˜—œ¸î''
Ó¦š"ˆš› ¢®·¹Ö'''Ð¤‹ƒ{txy~ˆŽ˜«¬¤'†€…—³Ëó'*'D'0'#'-'2'
Ì¸ÓäÍ©"ˆ¸¼ªŒupq}›ì'T'™'f'±Š'y}®±ŸŠxtu{{srvŽ€‡›·¼£Œ‹ Â'	'z'½'…'&êØê'-'¦ƒUƒãƒÜƒ3't'Ð¶¹Ü'
'&üÊ­¤«°®¦™—›—xqoovtuxyr{‹¥º«'''¢½Ûõ'')' ƒ@ƒØ")ƒüƒh'¾'I'ëË¤†¦ÄÓÁ¯¤«ÁÇ»²§Ÿž¡«¿æ''''ƒƒƒê"Z"½"Pƒ;'eýÉ©"Šš²ËÕÌºÄÝêÌ›|qonqkjooryzxtkhjnv‡ŒŒˆ‹†‹†}€~}"Š¤Áë'4'Û"cˆ"²«ÒÊTÓ\»Õ_ŒF…˃{'†'Ð®œ"|wrllly'"~qigdedjq" ¹¼ª—"š†€ƒ‹¡¹Þö÷ñÜÄ¬¨§ž˜}vzˆ"›"‡ŒŠˆ…ˆŠˆ‡†€€'‹•¯Ñëû'üïëåÌ¿ÈÕÞêþÿñ''I'š'Ž'+ÚÄÉÎÉ¶¡–"¡­·µ®¨¢¨ºà'-'ˆ'Ђ؂'':ë´'€wrnnlecgrƒ"'tgbbdo˜¼Õâø'
üÈ¢ššœºÛóíäÜÇ±¥˜–œ¦²Ê''D'Eþ¾§¤•‹‰'Ÿ¢•¯Í''?'G'ß´š"~yy}''‰'š¢˜‹‰ˆ"©Ç''V'w'D'éäË¯¦´¾¯™‹‡‡¨Ïá¿•zux"'Å''9'Î˜"Œ¦ÔÞ¿vfdlkgln~†'~ƒ—¬©—‡¤Ô'Pƒƒ ƒ<'~'ßë'','J'^'V')ñÔÇ½½ÎíøÖ´ Ÿ¨¾Ë½ •"š—‡|sqw{'{vu~Š'Ž'yzƒ˜¨»ÏÜ''B'—'½'©'ƒ'R'õòüêÅ‡"'«×òÛ¹¤¶ÍÑ¿¨¡žŸ £¿ö'pƒv"û†C† †÷‡‡†º"ž'ö'.Û¦'Š"¤¬°­­ÆçîÒ£}quzvpqppx{yuqifksy"'œ¡­µ¶ªœŠ}~'‰"¡¹æ'6'Ý"lˆ~"Hª'ȝӘ¾SŸŒ1†ƒ"'"'Úµ '‹€ztkkihpsvoje`a]fgjx‹¤«˜'‹'"††…"¤ÆåêÙÕÞåæéðèÈ­"x|ˆ•˜•ˆƒ‡ˆ‹†‡…"…'|"‰›°Ðÿ'','8'5'&üØÏå''D'}'}'>''B'''~'&Õ±¬¶¼Á³¡§ºÎÂ«–ŽŠ™¯Ì÷'!'*'îÁ¢‡xphiiehln|™¸¸š'vhdkx™Å'	'6';'B':'Ò© ¨°´Éàê×¿µ­¦¥¥¸ÉÖã''H'Q'
É¯³®™‡‰–œ˜‹˜¹ñ'M''"'1ç»«¥'…'}€…‹•›ž•Œ†Œ—¶ñ'5'O'*ïÌ² –™—"'‡†Œ–›ºó'
ã§'tx}…œ¸ËÂž†w}††Ž¨ÔêÄrfe_dhdlqvxww†''Š†‡¡ß'tƒd"ƒª'³'èø''öçÚÐ¶·¾ÂÏßæßÅ°¦©ºÚìØ¬²ËÈª'~wt}†‡~zu{}wsuˆ™£¥§¶Îø'%'2'&'ïÛÍÛ''õ²€‹ ÆáÐ´¥´Ð×Å¬ Ÿ£¡¤Ä''÷"÷ˆd‹C‹4‰ë‰ŽˆK…™ƒg'^ò²'ˆŠž²ÅÅ±"}ss{{svt€†…'|mjfiow…–³Óò''ôÊ ‡€€‰™¢ £³ß'0'Ë"†õÆ›5¬³L¨v–¨Š¿…ˆƒm'ˆ'æÆ«–‹}|vplgjoyzrjeb_cegko†Ÿ¦š'ˆ'{ˆ–¼ö'5'3öÈÉç''R'{'Y'½–}t|†˜¢ž"‡"†ˆŠ'ŠŒŽ‡Œ•œ°Õþ'':'T'Z'='ÖÍò'O'÷ƒ©ƒ¦'ò'X'"'/'*ÿÆ¦Ÿ¯ÉÛÖº¥¤¹ÈÁ§"ˆ"¢¿áõà¿¡ˆ|vnkgihloqŸÃÅ«rlq"µÿ'_'ž'Ÿ''c'Ñ¥œ¨¯»ÂÇÊ¿±²»ÂÈ¿¾Îó'
''	'%')÷É¼ÌÊª‹…'‰'À'
'€'ß'Ä'_'Îµ¬ Š'"…Œ""œš˜'‡£ÆêøôàÈ©•"ˆˆ‹'€‡'˜¹äýâ¦ƒssutw'‡…~xvzƒ'…'«³ kb_ajjlmksusz…†ƒ–Â'.'ÕƒQƒ$'{ÿàþ'$'çÆ¼¶©¤¯Êù'&'ðÆ¹ÇÍÏãíÓ³«É''U'V'¼uw|'‰‹yz•®³­£¬¹Òó'
'íÚÇ¾Íü'%'Å•'ž¬«¤¦³ÑÚÉ©ššž ©Ï'>ƒw†ƒ‹ä¤ì‹À‰‡9…ƒT'p'Á™‡…ƒ|ƒ™˜‹|xuuz~~¢­¦"ˆrihgnx°ä'%'\'†'Œ'\'Á˜ˆƒ"¬½º¯¸Ù'%'®ƒ…!ˆ/A'ö•‰'UŒB‡X"ˆƒ'l'ïÜ·š‡€{zzxvon'€†ƒ|sllhhhlmy‡'˜˜'…yw{‡š¿''\'\'ÊÅ÷'R'Ń'Ù'GÑ™'|}ˆ"¦¥›'‹Ž–˜˜˜š™–——Ÿ›¤«®»Ùô'''+'.'á¿É''­ƒé…A…a"'¸'ïè×ºŸš¹åûñÈ¤–œ©ªŸŽ~y~ƒ¥ÁÔÊ­'slikksrokmu‰¢¦xtzœÎ'-'‹'Ê'¿'ž'_'Àœšž®¸³¯­­½Üú'''êä'	''''
''åÉÂÎÎ«'†‹‰'Œ¯û's'Þ'å'—'CûÌ·£"‰‡ƒˆŽ—£¥¦¡œ˜''ž®¼ÑÛÏª~ˆ‹…}}ŒŽ'œ¬½­}piklfklnqt~"Šv{xna]^bdksvtv}}Š'"Š|{‡šÈ''F':üË¾ÛùóÕÄÈ¿¯ ©Ø'0'‰'')âÖöýæÔÉ·ªº''±ƒeƒz'É'¬‹}|y€Šˆ‹"¥ŸŠ|ƒ‡œ´¾·­ª¹Óî''òßÊ¸Âãùî¼–"}Š'••ž³×åÌ¦"'¡Ñ'Hƒ‹†¨Œó2‹‡"öƒ³'Ú'c'Æ¤—‰‡{wxv}"zwy}~|ƒŒ"ž´âüÞ®'|oljtˆªâ''i'¬'Ò'Ó'–'4Þ©…•¹ÌÇ´²Ï''…ƒƒË"õ†Œˆ3ˆóˆA†ª…ƒª'Æ'F'ôæÅ¤Šw~€}|x~š•žš‰uvwvqkpms{‰‹‰{{…š°á''#ðËÍý'd'Óƒ'Ô'MÕž‰ƒ‰'ž­¨Ÿ""˜ ¨¥¤¨¨«°±¶±¶¹¾ÁÊØääàèåË´®Ä''Ò"=…Ú†$"¤'û'Ó½µ¤•œÀó'
ðÆž‰ˆ"•'ƒ|svz"–¯Æ¾«—vnktŠŠ|phjs~rrw‰·÷'E'x'‡'m'K'Ò¨"–¡ÅÙÍ±¦´Õ'
'R''¡'b'ïõ'''''ûÝÏÈµ '•š€ƒ˜Î'-''ǂЂ®'^'
Ô³ ›—'œ¬ÀËÆÆ¼­¡™'"• ·ÃÀ¦"'|ƒˆƒvsy|z~††}rklgddfilr~¢¢zolkfd^\]`fjrwz{‡"§µ£Šwz¦º¹§œšª··³ÆÜÝº¥¬Ú'E'«'°'Kýó''éÁ§š£Ô'Wƒd"¤"Úƒ²'nÎ"ƒ€~"'—"­«˜‰"ž¯º´²ºÐú'#':'1'òÐ¸­µ¾µ§'†‡"''‹‰'¥»Ì»'†ŒžÌ'3ƒ/…eˆø‹è‹`ˆ
…
ƒ€''_'+öÅ²¥¡"…|vwyuut{‰ŽŠ ´ÁÞ' 'I'Ê›…wss~¡Ù''Q'o''™''h'&ã¦ŒƒŒ¨»»¯¬Æû'F'"'ôƒ_ƒì"w"µ"ž"3ƒ¡'þ'v'ôïæÍ¬'†ƒƒ€€'¦˜¥¾¾¡†'Œˆxpqt}ƒ††'ƒ‰–ŸžŸ¹ÍÐÉÉÐï','b'z'R'Í¦–"š¤µ»Á±š¤¨«°¶ÂÈÎÐÒÖÔÌÈËÉÈËËÃ»Ãµ¦› »÷'ŠƒŠ"¥"èƒú'Á¦–Šˆ•¶ßîÕ®Œz{€"ƒytrtw"'ªÇÂ°¥ŽzqnxŒ£©'zmeejkjmlu'Ò' 'S'K')þäÂ¤•¶ô'#'ÝÆÉä' 'z'Ù'ò'•')ëÜåù'*'g'…'Z'æË¨‰–™'~z"£Û'%'|'Ûƒ	''Z'ÛÁ¼­¦ª»Üõ'''þ×Äºµ§""Ÿ¤©­©""yywqnqooposxwtqmceehns|Š£³¶œmchc___baelrv}{"‰˜©¸®–vxz'†ˆ…'ˆ'"¹ØÚÂ§¤Í''m'y'<'èôóÖ¯š"¢Ø'iƒƒ"Ò…ƒý'™ÛŠ"…Žœ›œ¢¤˜˜ ¥©¯¹ºÈß''l'Ôƒ'Ä'c'ÜÀ­±­¡–Œ"ƒ""ƒ'‹–ž›‹‡…"ˆšÀ''Ì">†a‡Ô‡9…Rƒ­'º'O'äË½ÀÂ¶ˆwrupns…˜š"'¥ÀÇá''='Ó£Œ€zx‰µø'O'g'C'3'('ýßÁ›‰ˆ'ž¥¥®¼Ü''4'h'˜'܃ƒ5ƒ6ƒ	'É'z'.'ìèå×´œ'‰ˆ‹¨™' ·À­ ¦´´¤‹{ƒ˜'ŒŒ•¤¯¨ §«°¼ÒÝäì'ýæÓÃº¸¹»ÃÈÒÓÅ°­µ¶ºÄÙõ''''þõàÔÓÅ»ºµ±±°ª'™¯Ù'-'²ƒ6ƒS'ã'Pç¸›ˆ……œ±¼¯'}srw{}yxvvzƒ'©½½µ©"vo}¬·ªŒxkccdeflt‡¯í'7'L'$ïÔ» ‰}½''R'E'üô÷''W'¢'²'m'ßØç''šƒRƒÄƒg'¦'É£"†ŒŒŠyxy‹¤Õ'!'''Ú'¸'j'&ôáÝÍÁÎô'-'h''¯'­'x''õìíÛÀ§˜›œ°ËÖº{qpmmkjollnrz'}riekrtŠ˜©¯«"ldebbdjmloruxy€ˆ"""›«ª£'…{rwtvwxsu{‡Ÿ±¹¶¬¤µß'' 'èÎÂ¾¯›"'›Ä'%'ÕƒŸƒÛƒ2'SÇ™‹'|†'šž ŸŸ§·ÅÈÓÙäò''Šƒs"š…	"Aƒ'`óÅ·¼º´'˜–Š‡‡xw~ƒ~‰˜¹ö'ƒ"…'†#…|"	'ï'Z'×¹´ºÕîØ²•…|upojsƒš¢š'š§°ÀÙõòË¥''~°ð'7'E'ôâÎ´¤Ÿˆ‡‡—¡§´½ËÜú''<'l'ž''š'd'*'åÚàã×½©¥Ž‡'''¯€ŠŸ«¥©¾ÑÔ¹ ˜—Ÿ¬¾¸œ"–"œ¦£Ÿ¡­±ÂÝçÚØÞßÊ¾ÁÌÞéèÛÍØØÐÊÊÖÖÓâ''3'R'\']'W'A')'
ìßÈ¸±¦¤ªªªœ–Ÿ°Ô''f'ÂÀ'j'×³š†"ƒ‹'‰tqqu|'‡‹†…‹"œ¨²²¨Ÿ–‹|v|…š¯¹¨…nb_ddejs‹²æ''õÚÕÊ¦ˆ{vˆ¬ê'!'&'$'3'.''
''.'*'ëÛàý'bƒ^"í†…\ƒœ'^Ù¡'Œ†"{swu}¨Ò''9'='ûçÝåÜÛý'S'ȃMƒ¹ƒÓƒ—ƒ''*''.'÷Ë·¬¦ÀäõÒ~spmjnsunjns‹ˆvnhs…‹ˆ™¬´§—"ylhddgnvzxutzz€Ž§½º¤šž®¸¯œ…xrroonjlqtxƒŽœ²°¤¨¿ÖåàË¶£Ÿ™Š…‡œÌ''V'n'9ä©‹~{vz€£·Âµ¯»Ôí''','-'.'bƒ6…!‡Èˆò‡"t'É'Í»ÁÍÄªšž£ŸŽ''|wwyzyyx|…Œ—¶â'B'û"
"´"Cƒ@''Û·§«Ãù''Í¢…|tlqq†œ§œŠ‰—¡´ÎßÖ°"ŒˆŠ¡ÅìúáÍÅ¶¢—""Ž'""™¤­ºÂËÏßø'']'°ƒƒ'É'd'ðØÐÖÔÅ´§«­¡†…"¯ts"Ÿ©ºÌÌ½¬²ºÂÒäË§–Œ'"–£½ÊÙïðâÖçìÑ·¼Ðô''åÍÒÓÏÕí'ýî''9'…'Ç'ë'þ'ú'΂"']'$üØ¿° ¡ §§š™¦ºß''‰'Ö'Ç'j'óÌ¬—Ž"'ƒyrrqr|''§°°¨£ª±®±¯©¢ ¨›‹|Ž¦½µ"wfckjmq|ˆ¡ÄÜÙÌÍæêÄ"zty®Èß''@'H'ÿðãÌÅÂÉÞ'
'"ƒá†(‡ð‡"Œ'³ì©ž  —†|uot‡"¥¹ËÎÈÃ»ÂÌÔñ':'Þƒí…_†'†t…6ƒÞ'Ý'T'2';'C')ùÖ¾´½ÒÞÀ"zpsnjp|'|mhmzˆ"ult†ž§›£¸Â®}rhgfdis|~xvxxz‡žÆìêÆ¦¢°ÅÌº•yoqmhkgjjprp|Šž¨¤Ÿ«³¶¸²Ÿ"ŽŠ"{{{'–­ÁÎÀ­•"xsrz~"·åùÝÄÒø'5'v'¨'Ä'º'"'¿ƒÐ†Š®ŒÀŠ$…áƒ='1Öº»Å¾¬¡¢¥™†}ytsw~{y‰' ºÜ''k'÷ƒWƒ*'«'@÷Â¥ ªÔ'':'!Ý©™™rpp€'šŠ"ŒŒ—§ÎïïÐ¦•Œ'Ž¬ËØÆµ®¡š¤«¤­º¹²ª³¸¸¾ÇÕð''' ƒj"\"šƒÚ'à'CùÜÖÕÈ¹¦¤­«—•¦klzŒ—¦®³²³«¨»ÑàçäÄ ˆƒ‹‡"—¯Ùõÿ'
'	ïÖÛßÎ¯µß''1'îÐÉÊÊ×ö''''%'p'Þƒ`ƒã"P"[ƒüƒl'邁'2÷Ì²£™ ¥ •–§Â''l'óƒ6'ò'‹'Q'A'!Ú¦™–‹…|{xuuu'ºó''éÉ½¼¶¾Á¸¶ËæÚ«‰"š´©Žzmgqwy€'—œžŸ¡³×åÈ"yvz…•ž°Ïú'÷ÝÇ° ž¥±Èú'wƒš…ƒ‡†|"^'¯ì°«¼¸¯›'}}}ƒ‡–˜Ÿ£¥¨­¯»Ð''†ƒ¦…剥!ŒÌˆù…]ƒe'ˆ'1'&'.'+'
éÏµ©¨¥˜rkllko{'zpfemtsvp|•±¹©¤¸Ë»™"uhhllrsvuuqxw~Œ£Íþ'
í¼§«¿ÒÉ¤njihikjfkikq{""™˜›œœœ•Ž‹Š}yz{{‰–Ÿš"'ypmu{Œ»ö'øÝé'.'©ƒ>ƒÊ"ƒ®ƒ*ƒƒÙ†PŠŒ'Š†
ƒ['<×±©ª§Ÿ›œzuqrs{ƒ"|~""¯Ååú''>'j'n'T'#ñÁ¥œ­Óý''Îª¤¬¬{rpw'''ŒŠ' ÃéïÏ«™ˆƒ"¤ÉâÌ®›™Ÿ¬ÀÑÝý''êÑ¼¶³·ÃØû'Xƒ)"Þ‡&‡ù†=ƒñ'ž'òîêÙ»¨¦¨ª©­°¥¢dfn—­Ã»¡•Ž"¬ÕóñÑ«}z}"—œ¢µì'' '$'õÈ¹²®¦½''c'¦'n'
Î»¾¿Çäÿ'''E'¹ƒy"–†‡m‡³†ž… ƒèƒ'''ãÀ¨›ž™"™«Ï'-'èƒË"ƒk'Ö'«'³''¾"Œ"…{wˆ­þ'ƒ'ñ'ß'q'Ô¹­»ÉÈÒþ'8'+Õ—{'tlkr–¯¼·ªšŒ‹Š'¥µª~}{› Ÿ¡±ÇÀ¶¤•Ž‹–œ±Ý'E'ìƒÆ"c"(ƒ0'HÖ´µËÐÁ°—ŒŒŽ'–›Ÿ¤§¯¸½ÆØ''»"`ˆaå—¿—®‡ü"B'Ђ?'''þïÉ¨"†xomjgijinqmeadeijty""¦§—˜¹ÙÍ©…tstsy{xwsooyz{©Ìø' 'Û®¥ºØÓ¯Šqofikokgfjkknt‰'šš—‹Œ‰‡~xvywy‹š ¡œŠzsnqx…ªÚöíæ''xƒZ"¸†>†«…Œ"ƒ<ƒk"†v‡ †´"ž'ò'%Ð° ™""•› —Šzrplv"€…'›¯Íâìâáö''%'÷Ó±ž§ÁÎÓÈ¯¥©½¾¡'xtx€¤©£™'£»Å¼ªœ'Š…š¾ÖÁšˆ'¼Úø'0'Ÿƒ'é'r'Ú¹³»Æå''ƒ¬†VŠ‹Ç‰…Bƒ
'B''''âº¥¡¦ÁëñÏ°dcjrŒ°Äµš|v€šÃïóÎ™nos€–¡¥®Ø'''''Ü®™Â'"'ă.'å'EÖµ²³ºÇàø'#'zƒ,"‡	‹iŸ`ˆÜ…­ƒä'æ'RþÎ®¡ŸœšªÚ'Lƒ@"s"ʃýƒ4'ñ'炳'6Ë›‹'šœƒƒƒ'ŽÄ'BƒƒÚƒâƒ7'nõ¼¥ª½Ðß'	'@'6êœ€uruxtnkqy´í''Ñ°šŒ†…†ˆŒ‰~{'•£ "†Œ›§¨£š•œ¦É''c'š'©'Š'5êÄÀÀÍË½¯¦©¬­¨"•¢²¹ÈÊÐÛâÚç'#'Є¶‰¸"ÞàŸÚ•-Š}…'ƒ,'m'÷íãÐ¶š€xtohiihhjcegid^`cipzœ•Œ"Ž³ØØµŽ}€……Šˆvt|€ƒ…™µÏõ'('0ó¸¨½ÜÛ´Žzvnow|wljiliims{ˆ"˜'Š†‰ŽŽ†zvvsz‡™­´©¢''vps{‰ž¿Úäí''Ä"H‡(Š°‹È‰
…ƒ—ƒƒ;ƒÂ"ƒÚƒ('rýË²¥–"‹"Ÿ£Ÿ˜‡{srpv†‰†††´ÊÐÅ»Êí''
'èÇ¥œ¤¦©Ÿ˜§´³Ÿˆ{~'¨ÂÒÕÊ²""š¡¦¤¥¥™…€‡˜¥œ"‰£Äæ''¦ƒ¨"š"dƒN'w'ÌÀ¾Ðò'%'ˆƒ¥†>Š‹ð‰…šƒ,'V','&'6'/'Û¾¨£®Ó''/ó¸kffky'£œŠvoxŠ¬ÕßÂ'ykho›¨Æÿ''Þ²"'z"™¼''»ƒ"'ò'Sã´§¦­ÀÕø'<'»ƒÀ†‹m•«¢…¦ÿ¡Ëˆ¹…ƒ_'Ž'!á¾¬¦­±±µ»à'@'ÿƒú"\ƒÍƒ$'Ì'˜'_'¼—‰"­°ŸŒ'–É'TƒE"2"vƒÌ'Ä'À£¤·ÑÙãöñÁ"xpiikmqwx—É''K'7ýÇ©›~wzƒ‰Ž–›'†{|Ž¥½ÐÀ¨ §§­¸Ü''
úæËÀÆØÞÑ»¬­²ÅÞæÎ¤˜¤ÁÞþ'''þïú'*'¼"Qˆ`a™y›7"YŠk…†ƒ'½'L'ÞÈ²¡Žzqlkmiifgeijkkhegmu°¿­'|x–µ¸¦'†"¢§¤§¢•yƒ†…ˆ§»Õü'â²£µÊÈ­•†}v'Š†{jhegghlpx†— ˜‰ƒ‹™œ'~vttzˆ¥»ÄÆÄ®"vt¤»Ñâë'#'ë"ý‰|v'»Z‡g"
'邧'±'·'³'s'#æËÀ»¥•Ž"˜š™"‡~zrsrwƒ†‰‡"…"¡¦¤¤±ÍìîôíÑ«–Ž'——›¥ª±¯ž†…Ž¥Èð'ýðÕµ¡••"–ž©®¦ƒ|~}|ˆ£Âç'5'ú"w…à…¨"'Ç''ãÊÇ×ó''hƒ"Š†¯‡Ü†½"'ä'@'''''
ðÜÂ«°Ñ''í±tngfmw€ttps}˜±Á±"|mhis‹Ÿ½ë'éÄ¤ˆyx–·÷'F'‡'u'$â²¤¢©ºØ''V'ì"S‡ò'c¥óÂͪº¥žfj††ƒó'Õ'DùË¶»ÉÎÎÔ×ì''a'Óƒ'Ú''O'øË£ŽŸ»Éµ–~zx}À'.'胱"ƒ—'´'µš›¯¿½±¦¢Žolgflu'"—›À''8'(öÅ´³°œˆxw‰'•'"€zwz­Ý'
þÎ¸ÂÈ½¶¸¾Å·°­·Û''ç½ª´ÁÐ÷'
ê²—¢½ñ'3'U';'!'''''xƒm…Ž‰cœŽ×‹ú‡ñ…i"Gƒƒ'É'DðÂ©•'‡{xsrnmklhot|uutssr'˜ÄÜÈ¦‡vx~'"ŽŸ¸ÇÆÇ½£Š}ƒˆ€zƒŽ˜¤´¸®žœ¨²µ¨ ›ƒ‹"nffdgikkrxˆ'"Š†'«° ˆ{wsvƒš³Ðìùâ²ˆzx|‹¡«¾ÍØ''̈́׉]¦'wŽ^ˆ
"D'Ø'j'L'F'C'1'ãÒÒË´™˜—'ŽŽ…wusqvw…"™""z{€‹Œ™¤·¿ÅÍ¾Ÿ†‰"›¦³ÀÏÎ»¤š•œ¸à'''
õêÐ±£œš"˜¥±¯¡Žyxzu}…—Ãð':'ã"#…Z…Bƒï'µ'&øëæâì''C'x'ôƒ³""ƒæƒ#'n'ìèäæö÷ëÍ¹¬±ÅÍ¼›~tjdhow~w{xz{'³ÌÃ¡€qejmv|~'«ÌáÓ¸£Ž€~"™²ÏêúÿñÎ°¡£´Æà''^ƒ	"¬‰#•Š±õÚ`íˆÔè«£'ì‡Þ"eƒ'p'æÉÇÐàààáâçó'''þèÙÉ¹˜Ž«ÈØÄ›tt}Š±ú'g'Ø'ý'À':Ú¥•"œ£š"‡~tqkklku"™¸Ê¾°³ÎìèÈ²·ÐåÏ£†Œ™›'€|tuwƒ­æ''
ÛËé'òÐÁ¼¶¬ ¦ºæ''ñ¿¦©±ÀÚðÚ­"˜¬ç'3'j's'h'S'+'''='¸ƒ•"ä†M†ï†Š…ä…߆…nƒò'Ä'!Ô±¢–ˆwxvnmq}" ž‹…''€""²ÅÇ±'xz""…‹Ÿ¶ÉÐÎÂ£Š…‰…~rsu{'ˆ''§²·²³´¥•'–Ž{rihdlmjimq}‰ŒŠ‰œ¾Äª‰{upt}Œ¢Ì'' 'Æ–~uz†"Ÿ«³Åñ'|ƒÍ†ŽŠHŒ5Š8†|ƒá'±'@'''ÿö÷÷æÐ¸©°´¨–Šzvvrprps‡œ¨—†|sxz€ƒ†Š"œ¢'Š‡Š'œ¬ÀÐêïáÍº«§ºä''øãçßÇÁ½±¢¤¨³¹°ž‰|~}y|†Çú'3'Žƒ#ƒ©ƒž'ü'['''öåáü'''-'^'‰'Š'`'ÛÂ¼¾Éô'ðÎº¥ŸŸ ˜‡}oiktƒ€"ˆ…'•Ë''	Öœ{rmkomu{'¤¶Àµ©˜Š ®´¸¾¿ÃÄ´§±ÃÎã''V'ÿ"Œˆ¨""¬GÏuâRÏJª¨'ˆ"ƒ)''D'
ÜÆÆÌÎÊÉÁ½¼½ÆÈÃ½ÁÍÁ¦"'¦ÀÉ»™…{vy'ŸÍ''.'*'Í©Ž'"•'†wmkligjo¹ù'#'Ø³§¯³ª¡±×'øÁ—ž§ª†'xv…œÆäßÆË''3'*ùßÜÕÂ°­µÐïñÔ¶ ›•™£¬¦œŒ'£Ò''€'ðƒ8ƒ'®'N'"'!'N'¡ƒ ƒš""~…Œ‡¶‰À‰†ƒ–'fðÇÂËÞÖ¸–‰"yxv€ŸÌèÜ¬•"…ˆ"¥²³ ˆ}z"‰"}Šª±¶°–…Š'€xmmqsxˆ•£±·¿ÀÌÎÄ«""Œ€pmhipsnjkxƒ'"ˆŒªµ¡ˆuovwzƒ'ºï'öÃ›"x}"'¤¤§ºÖ''¾ƒÓ…2…ü…†"Iƒ$'j'ôèäãò' ';'Þ¹¹ÑæÎª'zuqlopqzˆ 'qntuxz||€ƒ'""Š†‰Šž­¾ÏåøõëäÊ¹ºÏóô×ÈÉÎÑáèÚÊÊ××ÍÃ°"""€Š¤Õ'
'Q'ˆ'±'¯'Ž'H''''äÍÆÒÜÙÓÜðøîÌ¶««¹Íô'òÇ¬›šž›†´‰smq|ŠŠ‰"ŽŽ¥î'T'u'$ÄŠqmooklq'£³´¬™"©ÐÙÈ»¬«¦Ÿ—™¢¼ÒÕÛñ'>'˃ú†ÅPš\¬¶­Ñ›\a†Ç"%ƒ'"'T'æÀ²¬°«ª¥›™£ª³»ÃÕÒ´š–ª½½µŸ''uyƒ˜®ÈÐÂ°š†"†–¢ Žwheaghku"¢Ú'E'¡'•'+É™ ¤Ÿ£ÀÞÞº—'˜®»»³®­ "'¦²°®¾ó'&'('ëóüêÕÎÁÀÉÉÁ°ŸŠƒ~†‡""•¡Ì'/'÷"@…S…ƒæ'Ô'H'''A'w'¹ƒƒ÷…þ‰£Œƒˆ-"d'§'äø'*'i'a'ÍŸ"‹"‡"Â'
':'Ô¤Šƒ€€'}Œ›­¡‹{{€"tsuŠ"'‡ƒ†'šŠzpoorxˆ˜ª±»ÀÉ×èè×Ã¨˜'Œ€tpssrvrhmy¯®•ƒ€Ž'†ylouuu}‡¥ÅÙÍ²™ˆ||‰ž°·´¸Éê' '~'çƒ-ƒ&'Ù'w'éÕÔÎÓ÷'B'u'PþËÏë'ä±~yoqokjoxŽ˜'‰|ruutsv{wx" ¡'Ž‹'˜ª»ÈÚóþ'øÛÄ¸³À¾³¬¬·Ëêöóö' 'P'>'á½˜‡€€…š¾ÿ'b'íƒSƒA'Í'`'ôíðãÅ¬¥¥¨¥¦©¯²²¦Ÿ¦¨µÍîþÜ´š– ¥—‹Õœzwx€‹……Œ'Ž«''"'¹'aÞ—zvuqkkm}›µ½°Ÿ" É''íÁ¯¯§–'•¢¾ÓÑÑÜ''†ƒP"é‡ðŒã'†•'"6nˆ.…ƒ'Ó'w'@'ß¶¥¡¬§¢™'™¯ÆÈÇÇÂ­ž§ÀÙØÒÅ¯•‹‡ŒŸ¥¢–Ž"zw|ˆ˜²®–{mlfdgjv‡¬ü'‹ƒƒ'}è£›®Å¼¥ž¤ "…‡'¡±¶ºÑäÝ´'‡Š—¢¦©®ÅâçÚÕé'	''+'%'ÚÄ¾·¬–"}tsx''žŸ¦Ø'nƒÍ†eˆäˆ …ýƒ­'‹''	''D'n'΃º…ω<ŒH‹Óˆ"o'·'!''2'¡ƒ*ƒ/' 'À§¡Ÿš©×'''K',å´™ˆztutyƒ''‡ztv~xuqux}'|ƒ……'˜Œ{omsx'"¥®µ»Ññ''E'?'í¾¡'Š'~€''€ymn¥ÊÁ¡†vvurojovvy{ŠŸ²¹®‹ƒ'•°ÏÛÎÈÍÒØõ''1'3'$'âÇ»¾½ÀÞ'"'X'J'ëçêìÑ¥ˆwtkphffps‡'ˆ'ƒ~yvxv{Œž²·¤"ŽŽ•¦¸Ðí''1'%'éÌµ©«¦¢§©²¿Ðàñ'$'˜'þ'Ü'Yö½›‡~|€²è'Yƒ("~…œ…Tƒí'Â0î×Ò¼¤'ŠŠŠ""–™™œ¥²ÁÓæãÈ§‹‡–š"ŽÔ›~rz†ƒ€zƒŒ†‰¥è'E'q'8×'yuxrnml€¥ÆÃ¥'Œ¥â'#'/úÁ²¹µ¢''¡µÇÅ¿Òý'K'ăž"û†Åˆr‰'ˆr†·"ûƒ²'낃'D'òËµ§¥³´¤›–ž•·ÔÖÂµ©´Úÿ'''ñÂ¡ŽŠ‹"š"‰yutw'–­²›|lhecciw‰±'
'¥ƒ6ƒ.''ñª¡ÃêÛ¯'…{wusx€œ¹ï'!'!â¨Žˆ"£«³²¬§¨®¾ß'-'Ÿƒƒ#'¸'4åÂ°Œ"zrtwŽ˜›¨ä'"Y‡Ë‹`‹j‡è"Š'Ï'3''%'C'd'§ƒQ"†¶ˆ‡™…šƒ¦'˜'-''L'Ѓ'ƒ¢'÷'9ÞÂ¾º¯°Ïü'	óÛÁ¯'}mhjkp~~|wrv|zuox€"zz…''…Šˆ}urxˆ—°¸¹ºÄó'Q'߃SƒO'Æ';à¬—ŽŒ"š'†yqx‹¬ÏÃ¡'qnlkhgoost{ˆš©¬ ™‰"‡œÆëñÜ×ÖÆº½ÅÔÖÙÔÅ®¥©¥¦µÔ÷þü''åÂ¨Ž~yqnlehgmv|†"††Œ–œŒ…}|}‹¡µµ Œ‰‹Š—¤Âó'E'¼'ò'º'Q'ÙÁ®¨©ª±Â×ÞÜÔä'1'̓dƒB'‹ûµ"z"›Ñ'%'΄>†ë‰lˆö…üƒ"'_ïÉº¦'…ƒ‡ˆˆ—œžŸ´Òèø'
øÖ°"ˆ"‡ˆ‹'¬xos{zvwx Âç÷Ú¬ˆvmomkdix–´°šˆŽ¢Ö''çµ©­¬¢š"š£®²±Áå''^'Ѓk""¬"ׄ•"ƒ\'Ö'v'9'íÌ¹ª¡¢¯²®¬´¹¯ª´ÇÑÄ«™ž¡¸ã''M'''¨'g'
Ç£•‹—–—‰€uqu€¡§™kcdekq€•·'''å'Ó'SÜ ›»ÛÖ¯ŠwmjjijpyŠ³''Y'_'·'¡ºÐÓÁ¦–'˜±ø'›ƒÓ…D…"k'ü''Î¦'†ƒ|}'†Œ'¢Û'mƒä†µ‰·Š/‡Ž"''ê'I'4'Y'''''˜'⃆"K""Fƒƒ'邏'X':'1'''ùƒ'´'.êååÖ¹¢ª¿Ä¾¾À·Ÿ'plhfgqspmo}†‡}u|…Š€vx|}yyz}"'‹œÄëüéÑÞ'9ƒ""…þ…æ"_'ñ'"Ã¡–Ÿ©¯¤vpw¸Ì¿•zrkhedhkoruzž¤¤"Œ‡†—ÂèíÞÔÒÁ¯©ª²¿ÊÂµ¥›—›˜™¥·Çß''
å®'~xvsrrhggjpv|€ƒ†"¢¦œ"Œ…—£ž"'€"Žœ­Õ'/'ò"
" "ƒ'QþÙÄ¸²·Èë'','ïå'''ñ'ä'_ä¥ˆyw'³ï'\ƒ/"üˆy‹ú‹¬‡±"%'ƒðÁ±¢}€…‹…†ˆ—¤¢Äî' 'W'}'e'Î©'†|{'‰›†wnjqrnpt ´ÄÄ·¤|qngadgcjzŒŠ–¨ÀÛáÈ¦•˜  ¥"'šœ¦µÉî''Q'''Öƒƒ-ƒ'Û'–'W'"üßÑ»«¤žšž¦¥»ßóæÀ¬ÁËÃ­¢£®Áè''i'Õƒ'É'Zôº©£©¨ª©˜"wwuz‡•ž'{mcejp~—®Êø'I''q'¹‹—¥¦"zpmntmjlr€©''v'‹',ÌšœÉü''
à­–‰–·'$ƒ>…Ÿˆµ‰—‡H"<'ç¬"•šœ""œ•‰‹˜Ä'%'ñ"Q…ΆO…QƒÄ'¹'b''ƒƒqƒT'邱'Ê'ûƒ'ׂ¨'³'è'ꂐ'5''6'D'#ìÚêóÞ±"ŠŒ—œ­«•€ymicgjljhm{‹Žƒwy‡ƒwqptopw€Š'—£Àö';'\'<'''"$‡0ŠfŠg‡#"
'}ç­•"•­´¦Œxx{­Ä¬"~qjedfeihnsuy"¨±­¨™ˆ"Ž¯ÍÕÕÑÏ¿±¦¡¯ÆÑË²£žš˜•"•Ÿ°ÇãåÇ£ˆ€zvtw|woiehq{†"Ž˜Ÿœœ«®š†'‹''‰|~Žºï'}ƒ»…¡†Ú…þ"'à'L'êÐÇÀÏ''Z'"'l'ïñ''3'(÷ºš'txˆ¡Ê''tƒ "‡6‰û‰÷†òƒñ'ræº©Ÿ‹}y''}‹––™À'''ƒ4ƒÁƒŠ'Å' Ì¨"'~€Š²ƒrjkjmqvŒ±ßïÞÇ©œ…{yskd`^eijpv†• ¨ª´Àµ¡Ž™°¿·¢''š¦±Éä''';'b'z'r'Z'5'ñ×Ç¾³¦ Ÿœ›œ§Ì''*'Ó³²¿¼±¨µËáô''E'™'Þ'Ñ'v'ÓÏßâÒËº Š€z{{Œ"Ž{ojns~•µÝý'"'F'Z'?ï§‰}"€yutu'Ž…ujmw™ë'N'i'!Ê¦¶ù'T'€'N'Áœ•Â'Aƒ¦†­ŠÉŒF‰^…C'ì'²šœ­²ª´¿³–ˆ—³æ'='ȃKƒ'ƒ_'Ü'~'"ƒS"´…Á…Kƒë'ï'—''h'O'b'ʃtƒ¶ƒ)'aûÕÔÅ¸¼ÑßÐ¬'ƒy~‡‡ƒxwmebdhjffhn~…~ru"'€pomrsy‰˜ª´ºØ''W'ƒ'j'0'('̄ʈø¢Ž
‰‹…'ˁû´œ—"'—ž'~rks–£š‰|phcbdilljnom{¬º¸±ŸŒ‰Ÿ¹Öé÷ëÓ½«©¼ÕÞÎ± ›Ÿž˜"•©µ¿·§—Š€xz|…€rffkpx""~ƒŠ˜¯¹ª"'…"™"'Š£Å''«"†D‡á‡3…/ƒ™'ׂt'.ùÝÆÍ''q'Ä'¥'B'îèÞÍºž‡zt~Œ¦Ö'#'l'Áƒf"ƒ…§…º"vƒ'/Ú¿² ‹v|‹‰|yz""¼'$ƒ"©†…¹"'­'½¢Ž…ˆÚ¶tlhjmny˜Ø''1úÃ¢Ž†"‹Œylhgjhfho•££¡¥°± ŠœÌëá´—ŽŽ'–¤®·Íßó'''%''ôàËÀ¸²¤¢¤«§¡°Õ''1'
Ò­¨­°­²Íèñïëÿ'"'O'f'E'è'	'N'R'*öÌ¬'†ˆ†…‰ŽŒ~wvw""µö'K'~'‡'o'E'Ñž'{z|ytqx‡¦º¬‹rnq‹·ëÿß´©Å'
'o'¢'n'Ë¤'›Ã'2ƒT…´ˆÖŠˆ"â'Ù'¹£¥­²ÅÜÈ¨¢·Íð'$'W'k'b'I'T'Ö"]‡+‰{ˆ•…ªƒ‡'¢'O'*''D'ǃ•ƒöƒ]'zó¾°£Ÿ¦ºÓÏ·š†z{€€|wxywui``eda]`dnsqp{˜²¶—ymls{†Ÿ¹ÒßÞãÿ'%'F'F'"'%'«"U‡¹‹¦ŒDˆË"Ø'¾ù»"Ž‰ƒ…|njkow}ŠŠ}tkehhmmljlnnu†œ¬®¨Ÿ'™¬Ì''G'd'5úÑº³¸ÇÎÁ«•œ¢ ž¢¥»ÇÉ»§—‹'|yz~~yniihm}'"}{}x†"§¹­›‹Š– ™ŠŽ•¨Í''±ƒÙ…¤‡D‡}†Q"ʃÀƒ 'ž'4ñÈÇë'8'"''F'%','óÇ¨™†}vz†¡Ê'
'F'^'x'¼ƒƒ'²'A÷ÚáÝ½–ty€ztmpq}"Å'FƒŒ…ôˆ3‡Ü…]ƒ4'3Ì§™'•÷Õ¡{llmru{—Ñ'!'3ò±ŽŽ¥©–{vyuqkmpt"Ž•˜›¡£šŒˆ£Ø'÷Ë¡''"›£°ºÅÐáëëííÝÅºµ­¤©¹Ç¿¯°¿çùâ¾¨¥©®±ÄÝóýíÒÉÎãñéáð'='²'Õ''1êµ••œ™""‹'‡ž¸á'I'Úƒ#ƒ'´'['Ðž†|€{ut}—¹×Î§€sn|•ª²¦¦½ë'+'S':üÉ«—š¹''¦ƒÊ…!…¬"êƒv'iïÁ¬Ÿ›Ÿž·Ê¿¢•š­ÈÔçö'''	''A'û"òˆ–‹ÈŠç†ÿƒû'°':'ý'/'žƒƒ>'Ú'CÞ»© ™©Î'' øÁ˜…xqtrorx~|pc_a`__]`fijo…¨ÕÚ±ˆrrw‡ Ëÿ'/'<'*'ùîòøò''Vƒ1"̆œ‡…‰ƒ•'cà®Ÿ™'‡"zrkkmsy~''"…xmhlpttonjprs|Ÿ›•¤¿î'S'Ôƒ'¡''ÝÂ¿½·°¥š–'•™Ÿ¦¯Æè''õÑ­˜‡~zttvspjhlx'‹‹yw{ƒŽž©¤–†‰"ž¡š™œ£¯Ö'#'¼ƒÏ…§ˆ1ŠIŠ‡½…n"ƒ,''ÏºÀä'	'!'5'z'Ï'Ñ']é«˜xw{Œ®Ñ÷ûöþ'
'	òØÑë''æ¤qppsrlkjm|Ä'Bƒ…ª‡¹‡"…Pƒ:'6Ð´ª¤š˜éÊ¡~ppqxzyŠ²ÝéÄ˜~v'š²»¢†"ŠŠ|ojmoyƒ"š—•"'†‡šÉ÷'Ý³›'Ž""˜¤§³»ÅËÛçÝ¾¯¦Ÿ©ËÞÕ¼¬«¶¹´¦¥¨³ÁÓãðÿÿñÓÀ´¯­²ºà'7'²'ñ'Ç'bÿÀ¡ ¤±³¨—Ž'ž°ÀÐû'jƒƒJƒ'΂"'^'¼'…{y~…—«ÂÄ§‹}t€š–ŽŽ˜®Æê'
'õÍ³¢Ÿ°Ù' 'ƒ'ñƒ'Ö'd'ÛÐÇ´™‹Š"ž™'—ª¾Öæõôððö'	'<'Ï"S‡‰•‰,†=ƒµ'' ìð'&'x'Ÿ'"'?óÈ¶¨™¡È'('¹ƒ'´'½‹ytnmpw†–}qde`__eadghm¦ÍÑ¯‰xx€›È'&'·ƒ/ƒ7'Ô'u' æÑÑÙë''a'çƒhƒ‰ƒ'y'Á§¢•ˆƒ{upnmy'Ž•ˆ‡Œ~okszywxwuvvwŒ §§Ÿœ¦²Ì''‡ƒ3ƒj'æ';ãÐ×Ñ·¥›'•š¡¥°Èÿ'f'҂悉'%Øª…zurlsrhlo–¡›ˆ'{‰"››˜"ˆ‡Š¦ª«¸¶¾à'0'à"N‡k3"""nŽ¯ˆ…*ƒ—'·',Ú³«±Áå'1'Ôƒ˜ƒ°'ò'"Á•ˆytv}ž°··¶³¯¬«Â÷'0'8÷«…wnmmkkokt'»''í"&…$…
ƒÚ'±'ÒÂ·³¨–Á§Œvqpq'€~Š—˜'~ux~–©¬"ƒ‰Šsoklu"›"Œˆ†"‡›Ãú'ñÁŸ"•"""—§¶¼¿ÈÎÅ´¦š•œ©ÆÜÐº«¤§ ¢¤©ºÉï'!'A'3''øÜÈµ¢›ªÅ''X'Ÿ'¦'`'Ì®­¾Ó×Å©š""¢¾ÆÅÍä'-'‰'·'§'ª'à'æ'uòŸ‰‡‡'ˆŒ–¥®¬–x"‹'ƒ›²Ü''E'1ùÂ¦¡¯Çàý''''ìÎÕôûÙ¤…{†' ¶Ùê'''êàö'')'vƒ%"S…_…M"'ã'7íÐÜ''V'g'2óÉ°ªš–§ñ'²ƒç"ž"'Á󁜁~snlu"§ÌÂ¨…plgdfljjkkmv‹šžy}•¶''Ô";…¢…Ÿ"Mƒ'VúÝÖÙêý''%'<'='èÁ­ª«©—‰†}|utu"¡¼À¨Ÿ–‡yrty|€ƒŠˆxx‡—®»¼´·ÈÌÔ''ƒƒ2ƒg'à'8áÒââÂ«™"'œ­¼ÂËñ'iƒe"…"΃߂½'Äž‡{xsqolouŒ¯Ã°™‰"¤´¸¬˜ŠŽ•Ÿ¦¬¼ÊÉÊé'=ƒ…Š-"í¡õ¤ü™Û†fƒÉ'·'4ä¹¥¡¦Ï' 'σ§ƒÜƒ'7Åœ'‡zurxŽšžžš•"'™±ì'$'â¦"wrsmjjnx€‰•­ã'L'̓'ø'"' áÒÌÈº¯š™Œ€unlt€yvuvwtpmmpzŒžš'€'}uonklu}ˆ‰†…‡ŠŸÄø'óÉ©š——Ž˜ª½¾¶µ¶¯ª¢"'•œ­½¶²³´¯¦¤¨²Îõ'1'™'Þ'§'C'	íâÓ¼¤—œª»Ù'
'8'R'8'ÝÇ½ÇáäÏ¹¯¥¡­¿Ã²­¬Æï''+'~ƒƒW'Ú'%¶"'""'ˆ"‹¥²¥Žzz‰ŽŠ‡‰–°ã'C'—'Ÿ'Uñ²©®¹ÆÖèöéÉ½Ò''÷³zv{¡°Êó''''ÝÑåü'''S'®'ù'ý'¢'2èÀ¯»ä'' ñÅ§™"‹–³'ƒ"µ…Ú…ƒP'*­"rmnz˜Ô''í®"rkkrrssuurls|{{}ƒŒ§×'`ƒÈ†‰'‰³†Ìƒ÷'''äãáåëåÛÞÕÄ°¡¨½º¡‹'†Š"¿êïÒ´¨˜"xx€ˆˆ'œ£"…"'­ÇÝÔÇÔéæâ''d'ëƒ'¥'ÓÆ×ßÊ¯š"›ªÎñóô')'ï"»‡‡¾…惘'aâ­•Šƒ€|qrqy'¸ÔÂ©˜¡ºæ''æ¶›•ž­«¤¢³ÄÇÉê';ƒ…P‹}˜Ç©»®ê¡ˆ˜‡_ƒì'·'1ìÃ¥™›´è'W'ׂÿ'™'	²ˆƒztp{‡˜ª¦¡—ŽŒ‹"¥Ååã¿š}vvtnqzŽž¤¡¡·Þ''!'çÅ½ÈÈ¿¶¨—"‹~wopruunjommjdcluƒ"ˆ…†'znmihgnqwwx…""Ÿ¼ÖæÙÀ®¥›—'''""¨»¾´¯¬®®¨Ÿ•'"–œ¡ª·ÅÄ¸µºÉæ''j'ðƒQƒ
'm'âÕÌÁ«£¨´ÍØæù'''%' 'àÑÑÑËÑÚÔ½°±¨˜Š‰"£µä'J'íƒK'í'5Æš–•‰€–«ª"yyƒ‰˜£ª¡«á'C'¶'낦'¿¡¤®¹Ö'
'ÿÑ´Áèûá«‰xvƒš°ºÌë''úáÁ·¾ÏÔÖåÿ''#'Ü¼¨šœ³ÎÎ¹ '…€ƒ'³''Ò"…"šƒ+'!³†unq}§û']'‡'FßŸolrvyx~}zsmmpr|‹Ÿ¹ï'—"`ˆŒJŒÄˆÐ"'»'âÛÐËÎÈÇÂµ¥˜˜§»Ã´›ŠŸ"‡"½îøÔ³§›†|"—˜œ¬¯Ž‰"µ×äßÒÞû'êð'<'™'¬'WõÂ»ÒÝÍ±š– ¹é''%''Rƒ7…cˆX‰q‡8"8'''Ïµœ"Ž…|wy}Š£¼Á¹¸È''r'î'ê'mó·¨¬¸°œ' ­¶¾×'&'ç"lj™"' @¤û›ÑŽ¼†ÝƒÄ'ª'CÿÍ«–˜ ¹ß''#'É¡ˆ€{qt'œ¿×ÕÅ­—‰œ£ª±­©¤¥•"wsos¹àá½Ÿ˜±µª¡¦°¾·«œŒ­¬˜…ytqqrnggdfecdglr…‡ƒzrmjlffdfkmy†™ªžœ¬»¿¾ÃÅ¿°žœ£§£"›§¬¦­¯«ª¦™ŽŽ"—¤·ÆÈÄÊÌÚ÷''k'Ùƒ!'ò'h'ßÍÉÀ·°µÑñûæÝø'+'u'·'''5ïÔÈÉè''ïÇ¨'|x}‰'«ù'p'¼'Ž'Á¢'‹Š–Ÿ™‡y}ˆŠ€rq}¨ÆÕÁ¬·æ'%'u'©''Â›'™¬è'?'p'<ä²®¹º«ss—­±´ÃÏÓÁ¶¥œ§¬«¯µÆÇÃ¹­Š'""‹ƒ}vw~'±ã';'ʃ9ƒ'på ƒtpv"°''ƒ'¿'€'±…rmu€"‰"zjipv‡—°Ô''ƒú†àŠNŠù‡ö"'£øÆ´©««·ÊÍ¸£™"­ÉãØµŸš¥¥˜Š‰¡»Ã±œ—Ž"¦­¨¤©¤—Œ‰•­¿ËÄ½Òïøæç' 'o'x''Ö¯³ÅÒÄ¯žš§Áò'"'2'.'P'õ"'†¨‡'†ƒß'ƒ'ñÛ¶¡œš†€}|"«Íòù''gƒH"I"YƒL'Và»µ¸¦•‰˜£ªÂ''Œƒ¿†FŠÕ;'‰S…<ƒN'"'Q'!è»›''˜ª¼ËÊ¯'ƒ|y~"È''6'/'â­••¡®¬¥£²ÔäÓ¨…uoxâ'*'&ä¨Ž††‰‡†"ªÇË³˜†þ'	ä®Žyzxssggheca`dekmkqv{qimnlfa`ahmw‡œ§ž˜œª¶Òú''äÂ½ÆÍÈ³ž'˜Ÿ±¹¯£œš—˜''™¢¨­ºÁÑäìî'')'V'‰'°'"'M'
æÚ×ÒÔÍÈã'
'ðÖó'I'ꃆƒg'¹'0õÔÆë''&'Þ´'~yz}´ò'!'ßº¯¡"ˆŠ£Ÿ‰tnpmkmjxˆ¦ÔêÒÄÙû'''"'Ý°•‹¦á'?'x'Iï³¢œ—‹{rqpx"‹'"œ¤££–•"––"–š¦¥§šŠ€}~vusquzŒ©Á×'''Þ®Š|tsw…«''y'»'†'¹‰xx~"ŽŒ'‡~smrz—ºé''''cƒ"^…à†A…ƒZ'OÛª–'Ÿ¶ÏÖ½©žš¦Éû'-'!ê¹¥¢œ'‡ˆˆŽ'Ž‰†ƒ…‹¡¸¾´¦ž"‰Œ'§ª©«»ÊÕÓØ'';'<'Æ§¤°µ­ž¢ª¶Ñû'*'6'+'1'rƒ""lƒÕ'â'>'þì¿¥¡œ'‹‡}{€'¶''a'}'k'»ƒÓ…:…f"'°'çË´¡ƒ"Š »è'='߃‡1‡ÿ‡!…Vƒ¼'Ђq'['E'
Î¦ŠŠ"§¹Á®Œ~|''—'²''q'´'¦'p'!ÍŸ˜¥¸´­·Ö'!'L'0Ú˜{t}£ì'9':î©‡}||ˆ®ÞíÐ¦‹'³'ç'Œ'±'ƒ……'yshb`aabefecckigimrhd``enx‰"‹¢Ã''''þ'á'`'îøüç¾ž‹©ÁÍÃ¢–• «¡™¦¸¸±¯¼Ûþ'
'';'f'''Ÿ' '†'V'+'
ûüþ'ðÖÜôüßËë'dƒS":"5ƒD'p'
ÝÑäó÷ç×µ›‰€ƒ"{x}‹¥»Á¶¶¸°—…Œž¬Ÿˆodda`bcq~˜¸ËÆÎü'$'&úÒ¾¬ž™˜–ž»ô''Þ´ž'Šurpusv}‡Œ"ž¦¨¡š™"Ž†€†Š‹™š"‡|wyurmnprt€"£§ª¨ªŸ"‰{}…¥é'H''r'Å•z"´¿©–•'Œ{{'µô'K'Œ''W'k'Àƒ&ƒC'ð'aôµ˜Š‰Œš²ÆÉ¶©§¬¿ê'4'r'f'È¬£™†‰‰"'"'"‰˜¦´¶«œ–•‡‹˜š¨¨¤§§´ÁÀÊÝòíÒ°ŸœœžŸ«ÄÖê''W'c'>'''K'"'²'"'/öçä×º¥¡'‡‡…ƒ"Ë'F'؃'Ö'Öƒ—"¡"ՃׂłW'C'Î£"'…Žœ³×'	'Z'˃]ƒö"S"3ƒ™'à'l'<'?'E'%ìº˜…€¤»Å­Ž}›³¾´Í'' 'ó'Û'"'8ß¬ž¤­³²Ãø'O'—'ný£~tx™É''Îš}zz~…'©áüä·›ƒ¥",ƒ'|à¡""—›"ƒtid_bedcc`_^^_`ijke__bm…›¡œ"‡"''¨â'xƒ"""qƒH'f'''í¿¡•¯ÖæÒª•'¨µ¨žªÃÅ¸¯¸Ùý'!'J'•ƒƒCƒ,'ÿ'Ü'§'w'N'4'3'K'R'&èÈÆ¿»¼ë'oƒs"‡"ƒ…'‡'Þ×åáÌ¼¶­œŽ"€€urp|…Š•¬·®•ˆ¢¬œlea\_Xhq}•œ©Ë'':'/ô»š—¡³¹ªœ™­ÅËË¸ŸŽ†}uwzxvz{…¤·Ð×É¹¦›Ž'Š"~††"|zytmlihilpxƒ'‡‡ŽŽ‰…‡‡žÒ'3' 'µ'[ç '£ÈÚÃ¦¥®¶ ‹ˆžÑ'''¤'ö'Æ'V''')'1'éÄ¦'€‹™­³®«²»ÊÞ''E'w'l'Ò³£—"'‹ˆ……¤¯±®¦Ÿ™—™¢£˜™£°·Áº·´¶ÁËÔÏÃÁµ«¡Ÿ™"—¢·Ôï'':'''^'÷''!'-'åÌÃÄ¾²¬¦ž–Š‹ŒŠ–È'@'åƒ)'ô'¹'åƒJƒ\'ì'™'µ'â' '¿–‡…‰¡¶Ôô''I'"'ʃƒ'Õ'o'''
''('3'Ø Šˆš§ª ‡‹­ÚáÑÏ'	'l'»'Á'ƒ'*Ûº°¦ž¢¨½î'1'`'Aéœ€w|†œ´±›…x{"šœŽ‹ÁÙÒ½¨"
"À"'Ɓû¸­§¶¸£vjd]`bdga_\_```cgifabm†©ÈÎ¿¢‰ƒ¨ü'΄t†…ÿ"='º'&''á·¦ž›­Ä×Ç¦Ž£¨¡¦»Äº¬µÍò'$'zƒƒî"r"Gƒñƒ£ƒJ'û'´''p'z''IõÃ¨¡£°á'Tƒ&ƒü"ƒD'r'áêùè¼¤Ÿšš"Ž†|vlgkos…ª¤'¢ •}qgc_cejwƒŠ'"¹î'' ç¬•šµØÝÆœ‹‹"¤°­œ‡|ƒ‡'~~}§Çÿ'@'^'@'Ï¯  ¤Ÿ""yussvrvvrnmljknkv"Š…ˆ'¤ª"—" ×'cƒ$ƒ…ƒ'2¼ˆƒ—´ÊÆÃÒô'Û©'Ë'''Æ'›'3íÙÙÏÄ¼¶§"ƒƒ‹Ÿ¯¯ª²Âè''$'*'?'S'A'Ï·®¤£˜''""›¬ÏññÕ¯œ'"§°³ª¬¾ÖáâàÙØÔÛååØÆ¼º´¬¥™–•£¶Íà÷'&'['t'J'	åé''òË¶²µ¿½ºº´¤žž˜•œœ´û'_'¯'©'v'X'\'W'E'p'þƒvƒ1'rãª™•–—«Êð''
''6'X'|'''e'6'éð''/'#æ¬"‡'ŽŠ†Š¯ÔÜÉ½Ø''[''u'%éàáÇ¥–—¦ÃäñÞµ'~'yvqz'±Ç»¦ŒŸ³¶ºÄƒgƒÖƒf'‰ö¼µÁÍ¾«'}og_a_deda^]abchstqkhu•ÃîïÈ ‡'€†£î'¶"8…Ô…Ý"?'¾'æÚÍ¹¸º­¢¢§¬¡ƒŽ"–Ÿ±·¶¯²Îó'5'¯ƒ"Â…¥…ß…Æ…t"¬ƒíƒT'邪'"'i'/êº¢›— É'&'•'î'ö'›'8øÙáêÚ´'Œ‰'—ƒ{sodcbdmuƒ''‹–š""yqmkmtx…Ž˜˜š¢¿àâÄŸŸÄîîÐ«'…‰'••Œš¦žŠ‰Š‡€}Š¡Ë''œƒ[ƒÌƒr'²'&Ø·¸ÄÅ¯"zrikosvyxvxvwlhgnŠ‡‰ˆ›¼Ê¿¨ž›š¥å'Œƒ""#ƒŒ'|Î|ƒ'¡»Ø'
'F'Y'&Ì—"«Ø''('êÍÐÎ·§«³´œŠ‰œ±°°Éù'H'¦'Ó'­'k'@'îÕËÆ¾µ¤œ˜«²¸Ï''K'L'Ù«—š¯¸¿½Ìó'':';'+''''ûôæÞÛ×ÒÂ³¥Ÿ¢ ª¼ÇÝù''!'äÔàüÿåÅ²·ÉÚâÙÊ¾¹Á¹«§£¡¦¾ä''+'õåÝò'3'ȃFƒ'xï¿¼¹±¨¿è'''''&'='Y'f'V';'ñÜåüûÓ°™‹€||‰'š¦³¹°¥´Û''G'I'ü''î°…"¨®­Ÿˆ"…|vsnnqžÒñÚ±"…'Ÿ¸ë'¡' 'j'
Ì·¾Í×Ë¾¨znhcaegjda``bjvˆ"‡tku"¾ààÁ›"}y}'Â'9ƒƒãƒýƒ3'ZìÈ¹¹µ½ÈÁ¬œ˜Ž'~yt|"šª¹ÄÇ¿¾Ø''M'áƒÑ…F†åˆv‰š‰†‡Ø…ñ"tƒ'ò'ž'\'Ý·¡—" ¼ï'"'6'5''éÍÀº¨"~y†—§­"{kc][_agmv~€†"ž®µ£Ž†ˆ}w}‹"™˜™›šŽ" £™Œ ÄåòÛÀ¤–'"'‡…‰Ÿ´­›†ƒƒ•¼ø'ˆƒÆ…¨†÷†"",'¿'ÞÚíúÕ›€pedhnsww|'}pieku"ƒ†›¼Ë¿® §¶Àé'^ƒ$ƒ§ƒ9'bÊ‹xt~®æ'*'k'y'7ÕŸŒŸ°··­¼ÓÒ·žž²¹¦"Š™ª²½ë'[ƒ0"B"Ì".ƒ)'~''ñàéõõäÅª¢´Öäàé'"'o'Œ'X'ÂŸ§³»Òù'M'·'ÿƒ'Ö'­''n'9'''''&'.'%ýÙÀ­§¤©»ÆÔâððáÒÐê''äÆ½Ïû'7'?'ÜÂÄÜÛÈµ°¦žœ©»ÈÄ´«¨¿å'6't'k'$áàü'îËËî''%''!'N'}'³'±''['ÛÂÄÈ»²°ªžz{"›µ»±ª¢™'›®Ìîõïñ''ð¯‹"†Œ••‰'†›°ªŽ|rnqrt'ŸÒðÞ­Šwv€·''f'èÀ®«½ÓäßÔÄ¨"tkbiovvpgaafp…­ÆµŒus‡›­¯¥"ƒz{zˆžÏ''\'l'0ê¾©£ ¥¬µ²¡'‰{xuu~†•²ÉßéâÍÌæ''zƒ"7†1‰'Ž£"–"GÇŠ9†~"sƒl'Õ'q'Ø´'Ž"¤ÀØãëíìØ¼¦"zsx"«Õâº‰j_Y[cbfdfnx¢Ê''ýÂŸž˜ˆ'‰"—"""Š}……€‡›®Æ×ÞáÖÀ¶²¥"ˆŒš°°¥—†"Š¥Ð'(ƒ…7ˆÄ‹pŠ†Fƒ™'z'þ''	ß¨~habbfmns~…"ykfcjs~"•˜¢£œ˜»æõè''O'''Zõ¤'vqs†®ï'9'^'G'ÈŸŒ…"ŠŠŒ¢ÀÁ¦'›¡›‰'Ÿ¯Í' '÷"‡fˆÛ‡f"؃5'{'ñÿ'('>'6ÿÌ»Ó'''ð''='g'L'Î¬¤¦°¾æ'<'ý""ñ"ã"SƒÂƒ<'Ö'‹'L'/'O'–'Þƒ
'ê'…''êÌ¹±·ÎãéèçåÕÊÔú''òÜÚø'P'Â؂nöÁÄÚàËµ¬Ÿ–'"'˜š""" ²ÇÝáÒÙý'A'b'-íÑàú'''B'°ƒIƒä"ƒ®ƒ+'»'Iì½³¶¼ÊÝáÄ …€Š¨ÕÝÆ°›Š……Œ¤±½ÈÙæáÁˆ"€'†'~Œ¥Ã¿œspvw|†œ¹¿¬yrnt‰²''ƒÿÂ¬¦´Ðõ'üêÖºš~qknv|€vhiiht•Ð÷Ø }w"‰'ˆŠ"|Œ•«½È·©˜Œ'"••'Œ|wyww}ƒ¤Ìö'''
ëæÿ'9'­ƒv"æˆ!_œÂ¬6¯»¢Ý"bŠ…Ôƒüƒ'‹'#à² "ŒŠ"ž²Çï'ûÛ±•ƒzrqyŠ¸÷'Ù–n^VZ[`cdemp€¸''¤'ö'¨'È²£{zƒ†Š'zts~"ƒ†'œ¨¿å''*'âÕÁ¥Ž¬®©Ÿ'‹˜ªÚ'Dƒ`…íŠ)mŒ‡""='Ú'X'òáÀ•tg_^^aent|ƒ{ogejq|…š£š…'†›Ô''#øÑÐÒÂ¥…ztpr"¬é'!','Ó³¨œ''}zx{‡–œŒ‡"ˆ‡†‡‹Š‰©Ý'Wƒ"†qŠ÷Ä‹‡"3'ì'Jÿ''3'o'}'?ïÒä''&'
ëè''%'%'	âÆ´¬²Æÿ'¤"†™ˆ©ˆp†Ü…y"<ƒZ'é'›'''̃x"("Ž"Jƒn'–'!òÔÆÏã''øîãÖÐá'
'+'!'÷ý' '…ƒƒ>'´'Æ¹ÁÀ·¯ª‹Š‰‰ˆ‹ŒŽ'ž«­ª£¶Î''P's'=òÔÐÒÜ''tƒQ"è†Â‡C…Ö""ƒ'kùÄºÄß'
'2'&ò¸'…Œ£ÊÕÂ©'‡€‡•§±¸ÅÈ½¢"ƒ€…z{|}…•°ÊÀ 'trx{~‹š£¡|rmty€¢ê'~÷¿²·Ú''g''V'ñÍ¤‰xonw{~yqunlu'ÁáÑ£"~~€|'"‰•¡›Ž'€'‹‰'‰…"ƒ‰…†ƒ~|{xty|…š½ë''B'I'0'þ'"'`'׃¾…¨Š°—γ9՟߬ÅK£i‡˜"˜ƒJ'—''çÁ¦–'"¥Ë''R'E'½'yxv|§ÒæÄ'nc[VZ_abbir€•Ê'Wƒ1ƒÂƒU'ué±Šxrqx~"‡{vv†‰'Ÿ·÷'V'z'?'åÍ²—•¦¯®¢›–š£«¸á'Gƒ<…2ˆŠF‰w†y"'í'k'
Î´–ƒlb`c^bhmqrtsojgp~¦­®° |t|•Í''ë¼¥–€uqpmt‡¨ÐëçÇ®¨ª©˜…|vtrsv|ƒ…†z|~……ˆ¨é'yƒÌ†½‹{ŽÆŒÙˆ "èƒR'sþë''Z'{'IûÚåü'öâë''9'@'1'öÚÄ¼Ó''ô…%‰Œ™ŒJ‰b†ë…
ƒÇƒ6'å'ȃO"Z…g…ô…"Gƒ
'_'õàâô'''
õêßÞí''5'/''''*'c'ł肇'Á²µ³µ¾½¬™'Œˆ†Ž"—–¡®©š"¡·æ' '>'!îØÒÊÏ''"‡,‹/Œ…‰n…˜ƒj'müËÅã'.'˜''†'$Ó¦Œ…ž¤ž'†""…ˆ™ª±¬±³­© "‡"~xx€ ¹Ä¸›€ussx~‹™¤žƒppt"'¯'2ïÙÏá'#'¼ƒŠƒÐƒH''.þÇ˜~uonst{…~vv—¨¥‹…~uw~¨ÈÌ±ƒ~x|€ƒ~y}‡‡ˆ†Œˆƒzz'"³ë'3'p'€'l'A'''9's'äƒÕ†ŒmìĕöU+å;²""­‰5…'ƒv'£'2îÉ±¦™———¢Î'"'v'‰'Aã£‹"'‰'œ¦›†ncZW[[``bem•É'Fƒƒ¦ƒ^'•'»—umlt~†‡yx‰€~ˆœ¥µã'5'\'/ó×È¯Ÿ£¯»³§ §­¸ÇÊà' 'ƒ΅…Ï…x"Kƒ*'Œ'2ç®"ƒuga^^]cihlnmmpusxˆ©ÕßÑ¹ž‡yv~¢ÄÐ¾¥'‡yupmhmu‡¥¸¸¯ šŸ¦¤'†~upmpns~"†"~xxw}Ž¯ö''ƒ{…Rˆ!ŠB‰‹†Ô"±ƒk'|öÑã'
'&'ÙÂÍàãÞê'''ðƒ'Ë'w'B'íÕÜ'%'ø…ˆåŒlŒK‰E†…"»ƒ"ƒ'ׂكe"k…W…·…L"/ƒ'y':''öû'' ''
þñæô''"'%''''''.'6'Í®ª°¹ÊêçÊ¬•—–žžžŸ¢™‹‡•«Û''5'èÔËÂÇ''®"tˆuçŒ?†×ƒ³'vûÑÌ'''ƒWƒªƒ'eúÈ¡†}{{y~…Ž¤¸»­¢­¼ÏÓ¹š†|~ŽªÊæß¿xrqvz…"‹{lqyŒ"Žƒˆø''''''Žƒ³…h†(…ƒo'¤'Mû±‰zoqs|‡•Ÿ™"zyy}'Œ–›'tw'—½æø×§Ž€xz"‡€zxv{€''ª´¯˜‹ˆ"€Š¦Ö'4'¸ƒ'ׂz'5'''9'k'Ѓ©…Ô‹£›F½AéÓü»àt²R•2‰•…lƒ£'·';ûÖ¸­ª©£ž´ò'C's'X'¼¢š•Œ€}'‡ƒti^YU_]adeku"«ñ'f''ς†'0ä§†unrv~'‰~sw}ˆ•°¼·ÀÞðêÔÐÍ·¬®»Ç½¶½ÍÓÚÝÛÓì'6'©ƒ ƒaƒL'è'n'Þ°'ulg`\\^afkljms|ŒŠ"•Ä''('Ï¤‹ƒ…‡‹Ž'™•ŒŽ‡xpojpsƒš¤Ÿšž"…~{xxvtqor{€€xwpmv|¯ô'e'ñƒ³"±…z…c"…ƒ°'ø'Iä¿ÁÑÓÄ°¨µÉÖÝ''|ƒ{"³"ü"ƒ''B'êã''¨ƒô†ˆˆ†a"­ƒ•'í'š''"'÷ƒŒƒý"ƒÐƒ='«'W'F'<'.''''#')'1'%''ÿ'	'''þóàÖØÏ½¦•š¡³Ú''	èÅ³¨¤¤¯«¥›†~Œ¨â'8'j'FùÀ±ª¼ø'…ƒî‡‹ZKŠŸ†Cƒ|'ZðÎÒ''ºƒ¹",ƒ'¤'"ëº"yrrnppu|"«ÅÈ³Ÿ®Ü''.öµ'¯ô'P''k'¾'{uos|ˆ‡"}pppzˆ"Š'ï'-'a'l'q'â"W†µ‡ô††"=ƒ	'''-Í•|{wr'¥²«"|xy€Œ™ª…{z"ŸÁßñ×²œ‹"†'œŽ{{yˆ¥Ñíß³—Œ…ˆ"¯ñ'vƒ@ƒ©ƒ>''(''"'2'S' ƒT"ýˆî'¤.»ƒÆ–¹v¡U#ˆd…Dƒ´'Ä'A'ÝÃµ´¸³¦œŸºð''(ñ³˜—'"{ttqŽŒ{maY\_addccjr†ªà''''Ç'»'D×sr{…"Œ'uqrw€¤¹É·©ª¯µ½ÈÍÀ±½ÊÖØã'')'5'#üÝËÆ×''4'b'k'A'É£Ž~tnlf`^]__eqlilw‹Ÿ›ŒœÖ'3'}'^'
Á™¦­¨–…'ƒ'Ÿ—‹yonmvŒ'‹ˆ—³Ã³–"ytˆ‰{sqly|vqrsqq{¨Þ'$'d'§'íƒ&ƒ'肝'GøÃ¬¬±¬¡š¡±Ñíø'5'û"χ9‡ò†!ƒò''E'èÞû'O'Ûƒš"="QƒÍƒ*'µ'i'C'B'S'‰'¼'Õ'É'ž'j'<'('9'V'\'O'7'5'F'['l'n']'E'.'&'%''
ïÕÅ¸³­ "Œ"§Íÿ'ðÐÄ¶¥¬¶°¡uvy}‰¤Ù'0's'Z'	½Ÿ™©Î'+'ù"p†\‡C†="F'Ò'!ÚÀÆö'ƒ;ƒ£ƒE'—'/úÇŸ‡}tmjggo|¨ÊÎ¸¤±ñ'Q's'4Ñ—†ˆ å'€ƒx"%ƒÕ'΂
¯}svz†…|rifiqxƒ'ƒ‰ß'$'p'"'''Öƒð…Ö†ý…ÿ"ƒ'Š'&Î'"z}""¢ªˆ€…†‰•Ÿ›ˆ~}‹›®¾Ä¸µ°§‹¡®¤"~Š·ô''×¨˜"›²ê'lƒ+ƒœƒ:''''
''$'6'vƒ	"!†EŠk'˜ïœÃ™'
ŠS†•"¬ƒƒ'µ'H'æÍº´¼Ä»ª›œ«¾Ç±•ˆ"|zpoqn{‡Œ€pb^a`c`^\^fhl…®ù'ƒ?ƒq'Õ'±Šxu"¤¨‰yrnv"š®³«Ÿ™Ÿªµ¸·¿ÑÜç''B'¹ƒ*ƒ9'Ü'bÿÍ²­¹ÐêóàÀŸ‰ztpmjfb_Z\`fnkkmq‡›˜‰›Ø'J'¿'΂lõÃÆìùæ¹'~~‹§ÄÄ¬~{€ˆ'‡Ž®ä'ç±Š|z~"‡yoptrtskjmr"ªÉà÷'
'&'8'2'!'Ú½¦ŸŸ˜''—¸ô'!'/'Vƒ@…jˆc‰ˆ‡g"'ä'7öÑËâ'
'J'Š'¸'½'£'r'I'2'#'*'@'['r'h'K',''''-'X'u'v'q'w'œ'Æ'æ'÷'Ⴙ''i'U'='÷Ö½¯§¢—ˆ‰°ÖíßË¹§œ¥¡—'vsswˆ'œ¼î'''ìµœ'•©Û'6'¼ƒUƒ•ƒP'¼'/áÃ·ÁÚ''…'Ñ'¾'p'*öÍ­Œ€vqfcfjs…œÃÒÁ¶½î'F'f'1Û£'¹'&ƒ<…$†±†"'‹ä©'…{{||vjhffgiv}ŠŸÊò'%'P'_'t'탾"Iƒöƒ2'¦'S'Ã©Ÿ˜Š'ˆ'"‹‡'"Œ'•‰{}ˆ'¤¤³¾¯˜¥½»Ÿ'‰Š–²ç''ä±££©¦³Ò''''Ä''5öìù'
''W'˃z"‹†<ˆŠöŒ‹(ˆ×†…ƒüƒ4'œ'@'ðÓ½±¹ÌÚÔ­'‹ŒŠ‡~wttqnppjoxvthdaehffa_]bdhx—Ü'uƒ9ƒ‡'ù'5Æ—…zž¸Å¹œƒwpx'Ž—˜–•ž¥£œŸ¨¬µÔû'''Nƒ"P…–…¦"†ƒ1'Nâ´œ˜¡§«§•ˆxrojmmhcabaffiinqos€Ç'.'»'ó'Ÿ'#ô''_'n'8ãœ}|Ž´ÝèÔ­'‡Ž¡²³œŽ˜Æ''.'É–†€{†'Žzuzzqlipvˆ—µÈÆÃÂË×áÔ¿±¥˜•'ˆŽšºø'6'A'Q'ô"††³‡£†Y"?'ׂ%×ÂÀÉå''!'8'>'D';'3','.'6'F'^'f'T'0''ù'''@'r'¡'Ì'óƒ'ƒ'ƒÙ"ƒøƒŸƒ6'ׂ—'b'/'ÞÂµ©¢š—œ¤²¿À³¡…"‰Ž‹ysmw€'—œ¤³ÊÑÁ¯ž'"­Íü','C','Ù¹²·ÇÓö'='''¸'"'@ÿ×µ•…znlgkjqxŽ¯Í×ÖÓß''ýÙ»¢Ä'Hƒ¦†"ˆL‡³…'ö'Ü½žƒ}urojdggfgqzŽ°¯¿Ý''''/'f''ƒ'e'I'"å¹ª«¡•†'††{~‡œ›"•™Œ…}z€…'–•¡±¹£'¢¾Ä°™"¤©©¿ÚäÐÃÁÑÛÎËÈÙú'ÿçÖÑÛæ''9''ƒƒ"."ü…Ɇ0†	…o"¸"ƒ{'ò'"'8'
ðÔÁ³¸×''ÒŸ…~{zysonptyupmlkgdfcgnpl`c^^dhm"°''Š'Ä'"'Öµ~"²ÍÔÄšx€ŽŸ¤œ''¤¼¿«§µ¿Ìï'+'Q'['Ç"6‡ŠŠ‡4"R'²úµ—‰‡Œ‰ƒ|soootwrnfhhkos{"wrmnv¥í'O'‹'e'!'&'†'õ'í'}û¦'‹¨ÒïïÏ§•£ÁéôÐ¬¦Ë'' 'ÇŸŽ†ˆ‡}‰ ¦Žrr{~¡¸ËÁ²§¬ºÉÄ®¡›'†…†ƒŠ˜®Û'''!'oƒ$""Ž"8ƒa'›'Ò¸²¼Ìäý''1'B'K'L'N'^'k'u''y'^'>''ü'''C'Š'ãƒAƒœ""ޅ͆t†M…t"wƒ˜ƒ'–'F'	âË½°§"¦¥™Ÿ¢"ƒuuv{wutru"•¤ª¦Ÿ ¦§¬¦˜‹Š"Ÿ®ÀÌÇ½®¨¯ÇÙàò';'¬'ð'Ñ'h'Ñ³–"spolrru{‡¡Î'''þ''øùñÊ¯Ç'0ƒC…6†ê†"Ÿ'ï'G','Óž"}{tif`kjjqtŠª¤ªÁé''ëÞêïü'óÑ±œ™•…‰—"}ƒŠ•š"š¤¨›Š†…'Œ""•œ¨«šŠŒ—±Ãº§¤µÎÏºª³ÂÑáû'3'Y'B'äÏÄÄÄÄÅÅËØò'!'`'­'ìƒ&ƒqƒÂƒöƒýƒëƒÆƒzƒ'Á'p'2ýàÊ¾²³×''ä©ˆ}~"ˆ€utw€Œ‰|qhgc_a`egjhaaea^fh{·é'ûîòà­‡yš½ÙÔ§Š ½ÓË±š"§ËÐÈÓ÷ü÷''A'l'‡ƒ"…H‰ÆŽ‡Žª‰ä…S'ú'¶'ˆ""†'ˆ‡|qsx~…~unponq›¬¦Žymonwˆ­Üûþþ'6'̃`ƒN'«'®‹ƒšÀéïÙ¶°Ãã''7'
Ê°Äåõá¼Ÿ"Œ€ƒ†‰‰£Í×·|}ˆŽš¦µ«£ ¡¶ÃÂ´¦¢›‡'…‡‹Ÿ²ÈÙñ' 'j'Âö'ñ'±'RüÈ²®·Ëå''5'e'ˆ'›'œ'§''؂ނς«'~'U'4''''-'g'ЃFƒÖ"€…"‡ƒŠ Œ&‹Ë‰}†Ü"Þƒ¡'ß'i'îØÆ·« ™™¥´­˜Š—–€tnlnknuu{Ž±ÕìØ°š›£¯µ¢Œ~ˆŽš§­ªš§Æàãî'8'ª'ï'É'Yô» €xrry|€‡£Û')'S'L'G'F','!':'A'
ÏÃÿ'Žƒz"?"ƒD''R'p'h'¾œ›–'ngkkpz}w"—›©Åò''Õµ¯»ÌÓÉº§—…'~"¥§š""ž°¸ª—™›—š§ª©ž'"™£°°¯´ÇìïÍ­ªËó''b'ùƒsƒ3'Ÿ'7úÌº¸¾ÀÆÌÚî''2']''ž'¶'Ö'óƒ
ƒ3ƒ7ƒ'¾'ˆ'U'%ôÔÁµ©¬¾áðÓª‰"‰¥"ƒ…Š™°¯–zkbcbc__aaa`_cc`los‡ ³ºÉå'ù¿'{{ˆ¤ÁÂ§—®Þ' ':'Ò¢'Ÿ¸ÃÓ''T'l':''#'G'rƒ…*‰ŽFŽ³Š…Y'ë'²'ƒ†‰ŒŒ"•‹yx€˜ŒzplpwxŽ³ØÛ´Žzqov''£²ÁÖ''–ƒ ƒ&'Ÿ'º'"†®ÑÜÊ»ÇØì''+'Ì²´¾Ê½¦š•‡ƒˆ''ªÕéÉŠ‰'‹Š–™š¡©¿ÎÔÍ¿°¤•Ž…"†‡Ž–¥µÃè'']'Ž'"'y'Q'à¼±²½Õù'2''ƒƒcƒgƒNƒUƒ‹ƒ¿ƒ¼ƒxƒ&'Ô'']'?'/'0'R'žƒ#ƒË"……œ‡÷Œå"lšëš%'â‹"†ÿ"'ƒS'¥'>'åÍ¾¯¢ ¢ «¥˜'ž©•€tmlnput~‰¥ï'['''\÷²¨´ÄÈ®xwx"Š™¥§—'ªÂÌÛ'%'''Ê''!Íž‹"yxz~†"‡'ˆ¦Ö''G'W'k'z'['A'U'f'AôÈÕ''h'¡'Ž'O''/'c'k'Î´ÄÂ¢pmn{…ˆ"¬¸Íë'ñÁ§–•¨¯©¦œ‡~'Œ¡»Ã´¥•ŽŽŽ›­¯¡š¨·´ª¨©¹¿¸°ª®®¨«³ººÁÛàÅ©®Ø''X'çƒÿ"õ"›ƒx'ª'9ðÌÈÆÅËÕêþ''!'6'J'R'Y'd'w'˜'µ'¿''i'J'/'
ìÝÈ³§£±ÊÞÒ©…Ž§³£—˜Ÿ¯ÍÑ³Žrhc`baYZZ]]befiq}‡«ÁÂÄÒçá¶'ƒ€…ž¥ž¨Þ';'¬'Ñ'w÷§'œ¨Ê''†'ª'a'õ'','§ƒç†Z‰‰}‡
"5'—é§…"•¢•ƒ|}‹'‹ztpy…†™È''÷º'|}ˆ"–"–®Ó'$'}'¡'l'Á'"§¯©¬Å×ÕÕÜÎ¶£œœ–"'™š'''Ž›°Æ°"Œ‹Š‡†•Ÿ«Æî'''ìÍº§•‹‡…‹"©³Î'
'u'ñƒ-'ô''4ýÑ¹¯¹Ëæ''ˆƒP"x…p…_"Ê"«…&…»…Â…"6ƒ{ƒ'£'h'L'R'u'Ѓk"8…7†ý‹Ž–žªL½G¼.¨"µŠ`…èƒç'ì'i'ñÚÌ»°®¨¢–Š†'­°Ÿ‡wmonsz‹˜Î'Lƒ ƒ¨ƒ@'gà¸ÁÐÐµŽ~ssy'›"ƒ‰©®À''o'Ÿ'_ô¨†yuxvx}€…‡†"Šš·Ýú''K'q'`'4'2'J'@'ÌÂÙõ÷ëÙÏß''á··ÓØµ|ps}–zÉÚåìåÎ±™‰Š˜••Šˆ""¡¶ÊÔÈ±—‹†…†'››Žˆ–´ÕÙÅ¿ÃØåèÜ×ÝØ¿³º¼°­«¬Ÿ"ªÙ''jƒ"`…‹…?ƒç'ã'Z'é×ÎÑÙú''@'B'='B'A'8'*','@'T'b'Q';''öï÷'ìÊ¬ µØóä¶•†ƒ˜¡ Ÿª·ËÕÀ£'rffd\\[[\\ccitˆ›£¬ÆãÙÄ»µ©"ˆ"'Š'®ù'q'îƒ
'£'«'ž¥ºù'K'i';øÐ×ñ'''µƒ¨"•"̃ü'â'!Åœ"}ˆ"•—"—'{xzxopw…"–›Ê''a'Cò°"ˆ‡"¢˜‹'§Ô''<'1ó¿Ÿ–™"‡"‡–¦®¥ž›—•Œ‰"y|‹¤®±«œ"‰'——'ŒŠ"›¥§¯È''a'Á'Ü'—'<üÓ¼£'‡ŠŒ"£µç'Xƒ;"m…"Zƒ7'i'Ó·®¸×''Wƒ"‡‡4‰Ž‰L‡'‡ˆkŠMŠ¦ˆÜ†€"΃Àƒ'®'s'l'Š'èƒv"D…~ˆ""£aÉ®ð¬ñbÊq£Ž÷‡h"~ƒ6''3'ìàÊ½¼·¨›††"­¯žŠ{xurw{ƒ'§æ'€ƒ‰"OƒÝ'¾'Á¼¾¹§Žtt{z"ƒ}"«¤§Ð''8'Í•}qnnlqv|ƒ'ƒ†Œ–¥³Ô''A'8'ñÿ'	è¾µ»¿¹ª£ §±°¦™Ÿ·¾«'ƒ}|‰''††'
')';'*'Ð¯"Šˆ…‡‡ŠŽ™›—¤µÈÕÐÍÄ°š‡ƒ"ƒ‰Œ‡‰˜¸ÐÞÉÉÜ''!'-''''Ö±©¦ •Œ‡†‰Ç'
'['ƃ˜"_"CƒY'š'1÷âÙÔØù'I'ª'ó'æ' 'q'O'6'''-'B'I'*ÿáÐÎä'
'>'2îº«Äò'ôÃ˜ˆ€…‹"™Ÿ¤«³¼Àªthgabb[]^_cir"¢ÆÓÏÓâÔ¸¨‹~}™'ƒ'Š£á':'Œ'™'Nã¦'˜©®©¸ØìÙ¾³¶Æå''['§'´'{'"Ñ©""‰—•‰ƒwsmjkmvˆ•œÁ''p'm'Ñ¨"¢˜z€"­ÒôðÅ§•œ —srt|ƒ…€~x|}|}xtszŠ¨ÍãàÄ¤ƒ"Š'ž¯©™Ž—®ÀÆÁÎ''{ƒd"~"σï'Ø'8ëÆ®Ÿ˜""–˜¡¿''¶"B†–ˆ†Î"f'Ђ#Ù¸¬µÜ'&''ƒ'…ÇŠ!ŽFŽ"‹<ŠÆŽ«"u–L'Í‹}‡2"ñƒÆƒ'¤'t'†'׃X"…Qˆy'ª|ܨ¤äÄ®ý'È…"áƒb' 'C'úêÙÐÍÆ¹¥™‰ˆŽœ "ˆ"‡ƒ{txƒ›¹è'Xƒƒ§ƒ`'"üÈ¸¬ –'…xtttsvsqw–£ •›´Ãºž†umhklkov}{xyyy}'ˆ ÍðëËµ¶»²¡¡¨±¤•‹ˆŠ'˜'Š†Œ"'‹‡Š‡ƒ‡—˜'‰'σ'ö''È¡'‡‰…ƒŽž²ÀÆÓõ''ÝÃ°§š‰"†"€'…‰›®¾¾¿Ðõ'8''Ÿ'ƒ'O'+'
Óª™'Š€~""½''G's'ª'ë'ゃ'%èÇÁÇËë'>'éƒò"Ä'ƒ''Ì'j'6'''3'U'b'@'Ó½¼Ø''S'L'È·Õ'
'ò»šƒ|†""—ž ©Ÿ"rgefeaabbehnx‰¬ÝóÜÇÁ´¡—Š}yt~‡"zsv}'²Ù÷ô×³œ"™ª­œ–š˜• ®¾ÅÛèíÙ¾¤'‹"~…Š'"Š€vphehmu«å'(':'Ó¶˜ŒŽŽ†~zƒ˜©¸À·¡–ž"~spmszwvsrorw~"{xvyŠ²ó'9'U'%ÛªŽ'Œ¡ÀèÜ³§Ëñ'ü''Rƒ1…‡ƒˆ`†mƒï'ˆûÌ¹³¶·¶¬¡¤À''è"Õ‡å‰íˆ¡…gƒ('4Õ´®½ä'2'°ƒ…èŠ]Žït`;™F¨Y¯i¥‰•©‹G†‹"Šƒ'ׂ†'~'¹ƒ-ƒÑ"†£ÁËõÐýQ؆«€'7ˆj"ÒƒS'š'>''ðÞÙáäÒ»ªšŒ"™"‹Ž"ŽstÃä'	'D'w'd'ÛÊÄ°›"™‹|nmiiinnsx†ˆ‰}{"Ž‰'}snmmqnkrwutrnmkox""¤¢—Š‡Š†ˆ‹¡µªƒ}{ˆ'…~{u'‹ŽŒ‹ˆ' ¯º²ƒƒÌ"ƒ"Ÿƒ¾'§þµœŽŒŽœ¼å'''7'a'i'BùÆ°¡—‹"'ŽŠ'™ ¦¨¬«µÞ'6'ÖƒŸ"ƒ¦'à'NüÄ¤•‰‡'‡†'®ó')'>'F'_'X'+ðÀ®«°È''•ƒä†@ˆl‡ù…|ƒƒ' 'L'9'1'8'Z'y']'Ö¹µÆí''ïÆ¶Òú'Þ°"xsy'‰‹•"†'rjfdfgkjigimrzˆ¢Îëá¿¡"‹{vompolken{†'£¡¢œ—'"•Ž'‹…†'›¥¢£¥¥š†ˆ…ˆ'|x€…"™›"|nkgegnrx'††Ž©ÈÛÒ¼­""~}yw{‡–­µ¸¨•…€ƒŒ"wspu{~rkikrw"Š†{€'½''•'ë'´'/ÎŸŠŽ­Ú''Ø¬±Ü''R'['_'³ƒÈ†RŠ‹‹ˆÓ…'à'ÑËÕñ'ýÙ½³Ç''Ö"v†×ˆy‡'…ƒ'*Ñ²±Åæ''‰ƒ<"LJ"Š•‹ÚŒµ"/¦…Ä¿ÕÝű¦A'*ˆV…"ƒº'ø'ž'†'©ƒƒ""t†d‹'•¿¨•¼ÝÁ½±Ÿ›¢ƒ‡"Zƒ%'ˆ'3'
ûîÙÝú'îÐ¾²'œ¥¡'‰'…~vy~¡ÅÞÜÖ×ÐÂ¼¾Æ²›"˜Šwlefifjnluuywrrqvytpoknrsrruvsppomjkryƒ"'~}wvy{‡šµ¯'}wy‡Ž"ˆzsz†—–'•²ØñóÛƒy"²†W†ñ…}ƒt'LÕ£––›Ÿ¦Ê''H'ƒƒXƒ#'—'Ñ²¨Ÿ £¨´±§«¶ÂÁ±§¤½''º".†N‡"†s"G'ā¢""–šž'Œ–­Ðû''='p'~'Bñ½§¦´Ñ''ç"éˆÄŒ'Œ‡û"{'÷'''Š'‹'r'p'z'Y'Ùº³´ÁÕÙÇ´²¼ÏÕ¿¡Œyrtz{~…"{plh`ejr{}{xsprsz†žÁåçÉ£wokmnjf^_dk{…ˆ"…Š•¦ªž''~‹š¥šŽ€~"ŽŽ''Šƒ|z|"‡~wrozŠ…vjfkspvuxz|…ƒˆ›¨££ž|wsvy{Š™©¸½®š‰{ywtqmt–ŒxijkqrŸ¢œšžÀ''§ƒ'ó'^å­£Õ'
'ì¾Àñ'V'É'ð'Ñ'óƒË…퉊…ˆb…'ë'Ýã''€'Ç'£'9ìÆÎ''¢ƒÄ……‡"òƒ·'©'Ì´¹Ðè''J'·ƒ"톉ˆŠÿ"Þ®»×îòMàUµT–‡‰Æ…hƒ¶'÷'Ÿ'…'œ'׃>ƒ×…‡b‹©'û˜™º•EŽBˆ¦…rƒ»'ß'j'*'ìßÔâ'	'!'ÕÆ½¨ž¥°¦''€xtouš®¸´¦š"˜ž¡ª¥'Štigecegjklomikmsvxyqhmquƒ'|unuxrlgov€…"~zxvvvuŒŸœ"tnqv€Žš{tz‹¢§¤¹ÿ'b'¤'€'1ƒ}"Û†øˆ†tƒø'|ã²Ÿ¡¦«®Æ''iƒ<"†…`"½ƒS'Xä¼¸³¸ÅãöòàÖàãÕ¹£«Ê'9ƒX…öŠ?"‹†œƒŽ'JÕ§™›¤»ÚÛ¾¥ž®Èê''j'Ò'ñ'™'Ò¯³Åß')'ó…	‰
1/ˆô…ƒ^ƒ#ƒfƒvƒ'°'i':'ÙÆÂ½»ÂÂÀ°§ª²²©œŽ…{uqvttu~|ticdejt‰ž '‹}|xz‹œ¸æó×³ž'}pijkhf`_]cp{~xx€˜°µ¡Šyx‰¯Æ¸›ˆ}||}"—Š{qnpx{xolioswvrpilxŒ'…|tvw}}…"–šœ~y{‡‡Š"Ÿ¯¹°œŽ"wrint'Ÿªž"ppqryŽ°ØùêÅºÌù'O'£'ˆ'*Ô§‹Š—Áü''ÛØ''ƒ2ƒzƒ9'þƒA"4…ž†c…|ƒÊ'"'
ë'''ƒz"2ƒæ'õ'7åÔü'uƒ<ƒäƒÝƒI'­'7éÀ´¾ßö''#'h'îƒÑ…†f‰^'4¨Ëã¼×E²–(‰®…@ƒ˜'á'"'|'~''߃Fƒü…†ÆˆÐŠ'Šò‰Â‡¨…š"ƒ,'—'E'üäÎÃÔú'üÐ¾±­£¬°¡Œsmrmo~€‡"Š{~€‡›ž•…wrkga`eijhhkiikov€‰ƒusrw†šš–Œ~rswslhly‡ŽŠ‰Šˆ‡{uw~}unhily"‹‡xou¥¨·é'ƒs"ƒ¯'ЃK"…q†>…LƒŽ'iîÃ°¬§ª®Ãø'‡ƒè†$‡Ã†Ò"a'²ÿÌÃÊâ''Z''''J'+'&'à·£ªÓ'Mƒœ†ÛŒUSŽˆ["1'zß¨žŸ¯Ø''
æ¼¨­Íó')'«ƒ?ƒ_'å'CäÁÌÞó'$'«"†…‰&‰b‡""ƒ»"T…~…Æ"¶ƒZ'‹' òÙ×áÛÐÐÔÎÀº¹¸¶°ª¡œŽ"xwqprutnhccfo‰±ÚäÓÇ´‰ƒƒ›¶ÔàÕÍÂªˆqhdhgdbZY[djgep{Ž«®rr…®ÌÂ¡"Œ‡}~†–¢—}qgfkilfeffnpogihs'£®—'rotxw'‹—šžž—‹‰""'–™œ ¦¢¤©§yoo{‹¡¶¼ª‹umr{‡¤í'Z'£'t'ÜÕØìüóÏ­ƒ{ˆ­â'	'åæ''|ƒƒsƒ\'û'Ä'áƒ=ƒxƒ8'ª'.óö'Bƒ"‡…Ã…aƒÒ''çð'9'¬ƒ'ꂈ'-ïÎµºÉÞîü''K'¿ƒv"d…ƒ‡‰Œ¯˜*©t¶±!ŸCÉ‡é"²ƒW'¼'z'['X'm'–'ÛƒHƒÛ"…=…Ã…í…ž"è"ƒI'½'b'&'ïÚÅ´¹ÌÜÏ¶«¢¤²Á°•}rjns|€€}zzz|xupp{ŠŸ¨†wqqofe`agfedffik~'œšŽ†}€ ©¦š‰|vrleejx‡™žž®¸°¡—‡wqoqoolhiowwunlo}Ž»'ƒ"Ÿ…º…ƒ€ƒ4ƒƒkƒ¥ƒT'®'&òàÉ¹³¬±À÷'Œƒð†Cˆ‡F"È'å'ÛÐê'+'­ƒx"ƒßƒ('¶'‡'Vû¾¢¨Ð'>ƒK…À‰ÇŒï‹½‡v"'qÜ­«Ëü'ß¶¦­Åè'('¡ƒ"ƒ?'΂AñÞïû'''R'áƒß"á…"vƒÂ"(†:‰<Š0‡Â"¬'æ'.êÞô''''''ýîßÔÈÀÌÎÌ¼¢‡zwqoppmjceis"Ë''2'0''Ø¬š˜žª¼ÉÉÕö'á¡zjddcb`YV[]`__em}•{kn€´°©«²¤Œ€…" 'qe__]bb_cgpxsheisŠ®½¢‹xz}}'…šœž˜Ž•£®´·½·¨› ÈîôÌ™yv~'¬ÍÖº'{mt}‹¶'1'õƒpƒ'm'ÝÄ¼®¡''vr}'·×ÖÒæ''6''õƒ 'ꂈ'U'_'{'~'B'é''hƒc"ù†H…á">'Ó')úô''/'N'J'&ûØ¾¯·ÇÔßî'']'ƒ@ƒÛ"'…½ˆ1Œ''•Å"OŽÙ‰I…Ãðƒ'''V'?'A'E'`'"'Ѓ#ƒqƒ¾ƒý"!"-ƒïƒh'Þ'u'2'ôêÖÄ­¤¥¥¡œ•–¦ÐáÂ™{sjkv€'}tmqmuurkkv†˜¦˜"yxwtnd_`abdadbdj—®¶·³žŽ•˜"…wkd^cfoƒ™ªºØòíÃ§|psx''xqgjpopkijr}±'ƒ"Ć…_ƒ£'÷'‹'Z'R'B'''''ëÛÎÌÒý'kƒ?"š…µ…fƒø'Á'$êä''Žƒ­…œ‡6†¾"΃g'ß'…'È£¥Á''¢ƒÒ…†ø†ª"ïƒ6';Ì§"'¤ºÅ¯ ž¨¶Ìõ'>'''''V'ðõ'ýüø''?'›'샃ƒB"‡ÃŒ€ŽdŠÞ†	ƒQ'Eíí''Y'g'\'Š'´'''U'ïÓËßý'üË¡‰}yrqqtnosqy'Ë''W'}'†'Y'Ú¾¼¿ÀÁÃÉá''-'»"hbc__Z\W[]\\\`ans{zupp€™§©´ß'î·'ƒ‹'ˆ}pja`[_^_ehw'yuplr‹¤¤—Š'¦©–‡‡•©«¦²¶­£¶Óêñóá¼¦¹''t''5É{}°ÔÜ¿™{svz‹¾'>ƒƒƒC'úÊ³¡•Š"~wqjt'£«·Ïéû'$'h'Ÿ'"'M''''`'‹'^'ë'
'Œƒ«…J†N…¬""'ê'L'''	'	'''üØ¹¤­¿Ë×ë'$'Š'ýƒEƒ…ƒå"†…Ƈ€ˆÿ‰­‰‡s…©"4ƒJ'¹'g'>'-'('-'?'`''¾'냃;ƒˆƒèƒôƒo'Æ'U'ûèâÓÂª›•"Ž‰'¬×ñÙ±Š|pnv€~xnjojlnhmouŒ…ztsxvkifc___]]]_jx"²ÐöúÑ¤Šƒ|vspqhfadep‹¡¬Áð''×±¡…rzŽŸŸ"utwttmhgjq{£å'ƒ•"\"ƒ't'!îÞÝâí''@'K'E'E'6'û''V'£ƒ
ƒpƒlƒ'‹':'þ'3'ℨ‡÷‹Šj†Õ"'â'b'Â¡›­Ð''Žƒƒšƒªƒ2'‡'º›Ž‰†‡‰'"¦½ÔÒÎÚïøê×ê''ðÜÏÓð''9'P'q'ä",‡2‹‡ŒŠ¨†"ƒ^'Lõó'4'z'–'ªƒƒkƒfƒ''ׂ_ÿÑÈã'':'%í¸˜…{tw…†…"€ƒ¶ï'3'~'§'"'D'''''çÒÎæ''$ñ²ˆodedg`baYVXZZ_bglrplmr"¦¹¹Î''f'Rô¬''xsibb_^^_fu‡Š†}xƒ˜¬ "Ž—Æ''
Ú£‹"§°°¼ÑÄ±Í''3'A'+ýÉ«Æ'3'Öƒ'÷›zw‰³Ýã»•ztx}'³''''Ô'«'2Ð­ŽŒ'xrnjfisy†'ªÅÜàé''''ø'''Ñ'ž'.ð''¸"5†b‡†e"Uƒ'w'T'Y'P'/''''ß¹¨«´»Ëî':'ÃGƒvƒlƒ€ƒÓ"…z…å…²…="Ÿ"ƒc'䂁'D'.''' '"'.'K'p'"'½'Ô'ùƒk""WƒÀ'Þ'J'
öãÙÆ¶¡˜Š…Š‹ˆž»ÏËµ ‡urtsnpqmgcfhnyŽ'†xpmntwv{tje]`^^]`iu"¸è''+ù»˜Œ|snfheffeilz ¨³Ü'ôÉ«Šxz–µÆ»‹‰‡'xqmhinv‰«ù'`'£'Ž':ùÐ¸®²»Íú'='Š'éƒ?ƒ!' 'H'>'Q'U'k''¶'Ñ'Ê'š'W'-'J'ñ"ň;‹ ‹K‡ˆ"7'®'(å»¢›³Êü'-'a'''b'Ð¨"'‰€}~Š Ì''G')ê¿µ²³¹ÛþøØ¾±²ÂÓì''+'‡ƒS"ó‡(ˆH‡"¦'õ',êê''Q'q'—ƒƒ}ƒƒcƒ	'x'ÊÄâ''*'ñÈ§Š|}€˜¬®ª§œ˜œ¦Áð'0'h'x'a'R'}'Î'ð'±'O'ßå'ÿÎ¡…sjklsnicb]Y\`agfghgels‰­¿¼Ñ'!'v'j'½±µ¢xlica]^`bgy'˜Ÿ'Š ÄÝÁž•³''Ž'´'QÖ—"˜›«Á¾°Ï''V'd':ó¼¤½''§'â'€ï˜}y†®ÔÔ³|u{ƒ Åø''ß²›'‰‹'{tlkfgmkyƒ«ÏæÝÆÄÃÍÕÚÿ'^'¦'†'&í''Ë""‡Pˆä‡q"ȃ('³'äƒ1ƒ#'·'L''ñÖ·«¯´ÀÒò'='µƒ/ƒNƒ,ƒƒDƒÉ"j"•"6ƒÌƒƒƒQƒ'Õ''<'' '' '3'['Ž'Ç'øƒƒ
ƒNƒì"@ƒ¶'Ó'5öä×Éº©•'"‡Œ˜Ÿª¹µ¡ˆtmnosttnd`cks|'¨¬—{mhgjw‰Žˆwoha_[[\jzžËï''î»œ'ƒshb_`bimnx‰"œŸ°Âº£—‹{zŒ°ÓÜÀ¤™Œƒztnkov«ÉâãÑÃ¯¦žœ ¯Õ'-'؃û…"̓£'¹'S';'0'9'u'õƒ±" ƒÙƒ'"'['®ƒÇ…߇ñ‡í…ǃŽ'aúÐ½¯¤ £¤¯ÉãñíË­˜›¡¢œ‹|·''±ƒ'ׂ>Õ´¨›Ÿ¹ÑÑ·¤Ÿšž®¼Û''8'ƒ(ƒì"Y"ƒ)'o'ÙØï'''1't'ł܂΂'IùÑÎê'' '
öÙ½™Š'ˆ¥ÇÙÞÛÃ¯§©´Èð'&'e'‰'ƃ{"›…>"‡ƒH'f'çâÛÁ¥Œvnq|‹|re]]^]_acccb^fk}˜§¤ªß''Þ¼ÆÜÆšvmhhd`_alo€‰'¨³¦šµï'ï³ŸÃ'<'äƒ,'«ý£'}~"Šœ"–­Ý''+'
Ö²¢¤Í''.ü·‡usz›±°†ƒ–"•£·ÄÆÃ¶¡'……ƒ~wpkhjirƒ¢ÉáÒ°Ÿ©­¸Ïù' 'éÖ''¡"†.‡ƒ†ˆ"kƒ"ƒƒö…	…"'Ú'6îÏ¾³¯´ÁØï'' '\' 'µ'¦'Ÿ'»ƒ ƒ¤ƒÉƒ"ƒ.ƒƒƒ'ö'''?''''&'Q'Ÿƒƒ¡"ƒþƒƒHƒ[ƒmƒ'"'ÝÌÂµ´¬¦Ÿ•Œ}'ƒƒ…†šµÅ²Žtkx~~|vkcbdkr»À¢'lcbfyŽ™•Š}od^W[^c}¨ÔáØÉ¼©š"‡tjecdhqw'ƒ‰'——"'"ƒ|sqv… ÉåÖ»¬–‰"}zzuuy|€‰™©·¹¨¥›š–˜ŸÊ'6ƒ6…†¢†h"¦ƒ.'z'(''6'Á"†‡®‡"ìƒ;'{'_'ƒu"+"0ƒo'''ãÝÝÐº§š"–Ÿ±·°¥™—¤¼Ë½¤‡‡—Ç'Iƒ+ƒÎƒ…'¤ü¿ªœ" £Ÿ˜ŒˆŽ–¢ºÔõ''S'¨'î'Ù'y'ÝÃÅÜëèåð''''üïàÞú'+'@'&'ëÈ©‡Ž¢¿ßü'çÃ»ÁÊÊÕ''K'£ƒW…*ˆ‰èˆ\…5ƒ!'>îÎÆ½­•~y€•©¨{l`]ZZ\_b``]]`ely€'ˆ™¬³£§ÁÞÏ {npjfcdfnu†›§®©›¬Ùûã³Ÿ¸''—'ׂ'ö™vqrx}}~Š¸ÊÅ·­—¦±œ…tjlz‹"'‡'Œ£ÃÑ¾ž"™¨»ÍÚÌ¯œ"Šuqkjtš·Ê½¡ŒŠ˜ «¸Â¾¹¿é'L'ùƒï""6ƒS'äƒq…H‡˜ˆ…üƒ°'oìÂ²¯´¿ß''''''''('0'6'Q'˜'îƒ'ø'Ì'¸'É'ô'낐'5'
'''6'ƒ8"2…§‡†Û…GƒËƒ
'¼'w'0ïÉ·­®¼ÌÑ¼¤Ž'vxxy||Œ£²©Žzw…–•"sff_cdl~'©­™}lbcht""Š€mc[[\\dv™»»¨––•–'od`bht‡"—˜¢¬«'…"xtrpqpmy'¯ÌÝßË©"‰‰‹‰"}€'Šœ´ÈŒ"˜—•›Å'8ƒ+"¿†5†%"«ƒX'ž'1''Nƒ<…Ÿ‰í©Œ¡ˆ"[''E'<'V'u'u'>'ÜÙì'ôØ´œŠˆ'œ˜–"˜¤ÅÝ×®‹''Ã'4'ùƒ ƒw'±'	À«"…†š›†…ƒ¤³ÀÒ÷'.'j'w'5ì¾«´ÅÏÆ´«®·½ÂÍäð÷''3'K'+üÖÂ³¥'–£ÀäôßÅÐñ'îÔç''ƒÀ†Î‹åm ‡³"'‡'Ï·®¥–''Ÿ®ª'xfb`Z]\`aab``ehcllonwxƒƒ¡´¬ytssonpmp}'œŸ£ŸŸ"—§¶«—™Ä'
'$'Ã‹tot{~ztu|…'œ©ª–‹'zynhejv…Ž†«Ô''(ø´ŽŽ¤Ê''7'='Í¦Ÿ¡§­œƒvuus›ÀÖÅ¦'ŠŒš¥¦¢ ¢´á''P'‹'®'Ÿ't'—ƒ…Èĉ¨‡:"2'Žô¼¬²Æâ'	'='Z'='æßãìö'	'1'g'…'Œ'ˆ'ƒ'Š'œ''M'öñ'
'G'ä"
…艌zŒˆß…,ƒS'•'?'
Û¾ª¨²Ù''ð¹"xrroqv‹šžœ…|"•¨£Štfec^cfrz'Š†xnebdjr~{yukd[]Z[en|‹"|†•"†rcadp~—ª®®¶¹±'zrljhikjo~–²Ú'øÊ¢žšž¤­¶¢†…ˆš²Îvw‹Ž•¢Ì'-'σ–">"<ƒŸ'ü'Œ':' 'eƒ††¯ŒŽ'' Š¶…aƒ'<úîåãÒ¸³ÀÜùó×°"†ƒˆ""‹Œ—ž¯ÆÂ¥‡Œ¯ö'd'Ë'Ì'dò±"ˆ€v'«¶¢Š||…ž¨¦«¿ä''õÆ¦£¤°²«œ""š ©²Êíø''''Ö¾¿ËË®œ'"²À¿ºÖ'';'èÔî'bƒ¨†ØŒ,&Ž>ˆŠ"f'¦'Æª'Š‡Š—¡ ‹xhdd]Z`fkmmorzxpkgkdeiv|}ƒƒ"}{zyx{{w{Œ«ÀÀ¶«£›"Œ‰…}‡ ¿×Ï­‰tow'ˆ€xpnno~‰˜–‰|mnjib_depƒ'"«Ï''F'd'$Æ–'¬ø'"ƒ*ƒk'é'@Ö²¬½Ì¹"'~z…¥Õ÷ãº¨Ÿ•'š§¨˜—¯×ÿ''''''Hƒ
"°†ã‡©†	ƒÇ'qêº·Ð''.'H'Y']'8øÒÂ½¾ÈÛð'')'7'D'X'_'K'-'ëÛÞþ'Gƒ"ƒ‡=Œ2'"F‡ƒÞ'¾'I'Øº¨¤µë'1'K'ÑŸ"zutpnyŽ¤­š††–mchkb_`gikrzqpfcddllqpmkb_Z][bir|wnnqyy…‡ndfguŠ©½»·½¶¢ŒxtlifgciqxŒ«ÔýüÓµ´¸¸½ÒàÇ®œ™•'Ÿ±ijpzˆ•¥Í'$'ƒ'µ'Æ'»'•'r'R')''XƒW…òŠ½[‰õ…Bƒ'.ÞÁ·¯¦š›£¸ÉË·¡€}ƒ‹ŠˆŠ"'''—"'†ƒ†˜¾ñ'''6'È›Œwx}š·Ë³Šwy"'£›" ±¿Ãµž•—˜ž "ŒŽž§¤£²ÈØÚÜÖÆ²ªÂëûÛ¬–"™›¨Ãü'('ä¾Í'!ƒ…ˆ<Š·‰â†—ƒÑ'wï¹›"Š†£«­›{qmic_`kty€…"¥¦'whefciqzyurqxyy|y{w˜ÁæîâÔÊÊ±•ƒzy}ƒ—ÄðòÁ'|txƒ…tnkgipy…€qfcca__`goxŠ˜£¾à''.'6'¾•—Ä'Nƒp"ø…©"™ƒ'Ã±¼Ë¼š†'}…£ÖîäÉÈÍ·œ"ž –Œ–±×ú'øåÝã''jƒƒþ"YƒÄ'Ђ!Í¼Ñ''"'ì'ã'"'L'ÞÁ®¨¬°²ÄØéÿ''F'Q'2'áÎÉÏç'+'Í"†Å‹Ñ'"ÆŽP‡¯"7'ê'`'	Ô²¥Ÿ¬Ù''''Êž†~}xrqyª²¢"Œˆ‡‡ƒxogqmg_]`cfmqqoka_fkgokhgcca`chox}|okkmnprogefp~¨³²²´«›"†'wnhfgko{¯ÅÓÑÃ¼ÓÚÇÁÞìãÊ¼¯¤˜–šcbis|ŽžÆ''E'M'2'''''''4'Ç",†~ˆ•ˆˆ†Z"'±'Ç¨ ™'Š‰"¤±±¬šŽ…'ŠŽŒ…"†‡ƒ|{wy‰œ³ÊÕÄ¥'Šzz¥±£…rqv"''š¢ž—Ž‹Ž""'‰‡'¢«¤–˜Ÿ§©¯¥¤™ŸÅÿ'î¶"Šˆ‡…ˆ–¨ÈãäÇ«³æ'Xƒ="o…]…1"'Ú'!Ë­¡–Œœ½ÛÎ¦ˆvmpnjeeozŠ–£¦µÕá²‡ndbddhtsptt|…€vqunqs}—Çó'''''.'¼'†§ß'%'1ì¨~svxxwrnokmrsv~ypha^_]`ddjx‹¡¬½ÔéòäÌ¨™Û'˜">†µ‡ú†wƒÞ'c×°­¯¤Ž€€}€‹¦·½Æç'à­'Œ†ˆž¿ê''.'!þÞÔÜÿ'?'|''b'Ý»»æ'hƒU","ƒ'\ûÌ½«¤¡££§µÁØ''<'P',þÐ¾¹»Ð''lƒA"½Œ÷Š †<ƒæ'ë'g'Ó­›˜Ÿ´ËÒÇ³•'Šuuu†›¢˜žŠ"|xmfghgb\\]dnnlig`]chkjmkgiccehhw†'~qkglifdffhwƒ•žž¢¡¡ ¨«¬ž…wpqqpr »Â·§¥¸ÜîÑ¼ÇÚäØÍÈ¼£š›ddfpx‡"¶æ''êÛÝééîëû'A'Öƒœ"6"0ƒ'Ê'>é±˜ŠŠ‡‰˜±ÃÌË¸šŒ‹—šƒ|x}wqtxz|zz}Š• ¤¦£Ÿ˜Ž†ˆŒ''vphnu†Š–¡¦£•‰‰Š††ƒ'ƒŽœŸš"˜"ŽŽˆ–¯ÖíÔ¬Œ"€""…†•¤®®¦›£Äö'S'ʃƒ
'¦'2Ü·¯À½©š¨Ôùì¸Ž}wxztnko|'§·ºÅãíÄqhcfeehlmu~‹"Œ|mljekw¶Ûï''.'z'©'iù¦‰ˆ©¼î'5'E'·‹yuwuuy|yvqw{~ƒ~vle_^bbcem|š´»À½½À·©˜œÙ''"(†w‡Ä†y"	'uâº·²™'|z||x€ƒ‹š³ßÿá¯Š{z€‰¤Ù''|'Ì'¾'b'ÛÏÚìúúåÆ°°¸ô'˜ƒß…"üƒ«'"'Í·¤š¢žœ˜£¿ò'+'C'*÷Î¶¬¶½Û'"'—ƒW""…ІA…p" ƒ-'§'M'Ï­žš™¤¡¥ª°¹´¢|sst~…Š¡µ¾©Žufbedbb^Z_ejhdc]\__gkiqtpnmmjimt'©§ylgbbkmjluƒ"ŸŸ"Ž–¤»ßúëÅžz"~†šµ»°Ÿ–¦ÆÕº¡¬ËÜÙØ×Å«£ªgehqyƒŽ¦ÃÞÐº²º½½ººÆå''Z'''€'S'ã¸™ˆƒ…""‹žÄê''÷Ã "•"''yuqtnqvx€~tx…'¡²Â¸³§•—¤¢"€sifjlpu|ˆ™«°§£ ž—"†|'Ž‹‡ˆ'¤ª£˜ˆ…Š›µÀ¸ ‡"‹‰ŠŠ" ¥¥Ÿ–œ¬Âù'<'f'U'ß¸±ÆóúÐ£¥Åãà¸—‹'–‰}unyˆ–¥§®½Å¯Žujifbb`ejq† ¶­Šthfdhp"¢¼Óù'N'·'â'›'¹•"³Í×ä''
ê·–ˆ'€~…‰‡"~…ŠŒ'˜"vgfc`efjoƒ¨ËÖÉ²¤  £™Œ™Ã'Aƒ1"v…)"ƒƒ7'AßÓéâ·wsuv{yzx€"°Æº›€rw|°ö''ƒr"]"Nƒ`'tý×ÎÓÑÆ¶¤ž¢¯ë'vƒ"†"ƒ–'''Ñ¯›—¤"—«Ò''$'ðÊ´®±µÌø'<'‰'ãƒ7ƒVƒ''Ç'}'@'óÉªŸœ¡Ÿ¢¬Âç'ïÏ¥†tllor‹ªÊßÇ˜rhegh`[\\_`ebb]]_]^ciqŽˆ}xvtt€"¦­–zjcder€}~ˆ¦ÇÍ¿ª•™©Ãñ'A'~'c'
¸•ˆ—™"‹›§¦›£–™³ÎÔÞàÊ«Ÿ¦ahnswƒ‹ª±­–š™š–›ž®Å×äàÖ»¤—…y~}} Ì''U''_û·ž"‰"~zxt{xvsvzxu{~‹«ÍÝÌ½²¢¤³±•|kjejjlpzŒ˜¨ªª°¼¹°¦ƒ~ƒ€'‡£ÃßÚºŸŒŠŒ¢ÀÒË­"Ÿ§¤›'›´ÂÀµ®¥¨´Õþ''ã¸£¨Î''å®˜š°ª£¦­®·¿­Œwtsx|‡Œ'š©¨"€ywzuhaaguŒ­ÌÈ™thdchs|ªË'''ó'Ý'y'
¿•ÀÝÝÌÈÃ½±¡•"ŒŒ›§©ž"§¬°¸· ˆylfhlolo‡¥ÊáÚ»Ÿ"£ž'Ž­î'Z'у	'Ë'Wú×ó'!'"áxqq|{zutz‡›¦¡‡{vx€º'ƒ"Ȇ³†Ñ"õƒ'-Ø¾»¶¬ "'˜ªÉ''šƒ%ƒaƒ'|'Õ²—"— œŒ'š®ÑìôÞÂ®®²ºÊé'
'3'J'X'Z'O'0'
ñáÌ¶©¢¥££¢­Éþ'M''Y'¼—umimy'²×Ú½—|xqkkk`^]\]bfdc`^^cdfpƒ§ÍÑ·"Š‰†""—™‹ribej}«é'$'!÷Å¨¹ã'	'/''î'Ø'UÜ­Ÿ£ª³¯¢‹Œ'"Ž‹'ŠŒœ±ÆÞßÂ''iox~Œ˜œ—Šˆ…†ˆ…‰‹'™¡¤¢ž•‡xqww{‡œ½'
''ø''4Ì§Ž'}€†Š‰"{wytsruªÑàÈ¬™š¢¬¥ŽuniijmjpzŒ›¤£¤¯¾¾½¬š‡"'‰Œƒ€~†­Ý'
'â®—'œÄ''@'%Þ®ªÉèèÃ«²ÑçêäãÌ¶±¿ÛðïÎ«—œ»ÜñÏ¤Ž"ƒŠ–¯ÅÑÑÔ¼–}wxvwx}‹©ÎÔ¹šš –zjbdl~—´µnb]Zfmy†ŸÓ':'âƒG'ò'Yä©Ž"­ÃÂ´©¦«¦Ÿ••'¨¿¿±°ÐñüíàÓÀ¥'€vywvtv—¸ÖàÉ¦'œ™Ž›ºð''.'æÈÍô'%' â¢{lr{{{wx'¨²¢‰{tu~Œ¾'/ƒ@…n‡çˆE…ûƒŠ'HÏªž›"Œˆš¦³Ñ'
'S''¡'b'Ù¯œ"'Œˆ'"‰•£³½·ªª®²¾Ìßò''
'
'
þëÕÁ»²¦£ª°®®¬Èú'X'Úƒ&'à'DÒ–xojn|©Áµ¡‰~ƒ}vpnhdb_`kpphgdfmkpz—Ö'+':'Ãª¬«¦˜Šƒzsihen}Œ•™É'+''''%×ºá'0'g'i''ä'Ý'júÃ¹¹ÁÆÇ»™Žˆ‹–•œ £Ÿ'Žœ¯ÆÉ±'…"nr€ŽŽžª²Ÿ•‰Šƒ'€'"‡ˆ‹‡‡"~wqmmotˆŽ˜­ñ'q'Ø'·'3ÊŸ‡€~~‹®¯ ~wqpnx~‹ªÈË«–'†‰Žˆ{oihottryƒ˜±¼±£¤§§³¦"‹‡žž•ˆ‹¡Ñ''ìºœ"ª÷'p'Ñ'ª'+ÓÐ'']'_'ÌÄØñ''%'8'Ý´³ÇÜäÊ§š™©³µª˜"|~Œ¥ÀÌÄ½¯'z|{|z|˜Ý'2'P'ÖÂ×ßÃ'vhadjwƒƒsi\XXbgq{"Ç'/'̓#'Í'.Ä•'…Œ™¢¥¡ŸŸ˜Ž‡"‰"°½¾»Ì''n'œ'c'îÛÎ¼£"‹…ƒ~€‰ ÇàÒ¨‰†ŠŒŽ—©ÂÑÚÎº³´ÌãÜ·Žzrrw†Ž–¨ÈÓ¸•}vw~‰³''ì"y†D†°…ƒ?',ÂœŒŠ‡ƒŒ•¤±»Ðõ''3''ûÒ¶©™Œƒ€}…"'‹"˜——œª³ºÈÓÝèóøóäÑÀ¸²®«¦±¾Â¹ºÚ''•ƒUƒÒƒa'|Û–}pkn{‡š£•‹ƒƒŽ"€woecdfrvkgsz{|ƒ§õ']'}'8ïÜçðâÀ«–‡}pihio}…‡–Ê','}'q'Æ»ô'['"'u'X'p'h',ïÑÌÌÐÎÌÀ«›'˜§¶ÉÜæÚ¹¨™˜š¡¢—ƒ|}ls"¥¶º¨œ—™Ž†zz€…ŽŽŽ"€~ytmjiinlyŒ"–¡È''B'7ò¶"†'ƒ†ˆšºÜæÄ§‹~vsux€¢¹´›†wuuyusrpq{}|}"ºð'ç¶˜™§§—'¤ÂÀ¨ˆŒ™¹ëýß¸œ¶'''ƒ
'è'Rèç'C'°'¼'SìÆÊ×''I''f'»¨²ÅÑ¾¡—˜ —Ž‡"Š£®­¢–ƒ|€Š'‰ˆ³''¦'Û'Š''''ë¯‡phdbeffdb[XZ^`lsˆ©í'='i'Cçª'…}~ˆ±°¤•…|uu€¥¨°á'Uƒƒsƒ'|'úùîÔÂ¶£'Ž''Ž˜¿ÝÐ¤"zyŽ–›ª¼Ä¾¹­¥«¸·¤|uvxƒš±ÅÀÂÒÛÁ–xz|‡¦Ù'E'÷ƒ¹ƒïƒW'zï¬…~{{'›±¾ÇÎÐØÜÛÓËÉÁ±—'yxy€‰Š‹œ­¶´³¾ÈÜëëâáÔËÆÃ»²²¹ÆÊÄÊÛ''•ƒZƒáƒr'"Û'|ninv'Œƒ}~"'''€rjkku‡Œ~qkwˆ‹…Šªî'6'V'2''A'‰'¯'}'&Ý°'}uqmo{‰'Œ¥Û''Î§©Õ'.'X'4''üãÌÃË×Éº´¶½±£®Ëî'$'u''t'Ò«œ•'‡€zvxlqxŒ™¨±ª¥ª°žŠzvy…±¬'"xtrihfcfjw‰'£ÂÓÈ®—†Ž› ¡®Ñý'óÈ£‡zvuw‹'ž¡"}nmoonlmx‹œž˜™¶í'E'n'2Û '¡µ¸¨""­ÇÕµ™‹Œ›´áüéÂ©¦Âû'P'œ'Œ'-æä'('''—'LóÏ¿Äç'4'y'Xþ¸¡¤¨­¢'ŽŠŽ"••šš–‹"˜›•‹‰'£¨Ÿž™º''±'󂢂F'9'B'#è¶"€rfd__`a]ZXW\]clwŒ§ÃÎÆ°¨Ÿ'}‰£ÅÇ«'slou}‹'¥á'gƒP"ƒÀ'ù'X''þô÷÷Ô¬š¤¡"™¸ÍÆš~x|ŠŸ«³ÇäåÊ°¦ž©µ©"sox'"ªÈù''ØÀ»©Š|xu{‹œ¸ä''\'o'Fú¾Š"|x~ƒ¡¾×ßßØÄ´²¶ÃÞîÖ«Šzvwwƒ›•ŠˆŒ›®¶­Ÿ¦´ÌÙ×ÞèðñàÒÈÅÅÅÁÍáêèü'L'σ 'ׂ8ÀŠvlmp€"•…|†Ž¡±¯ž†wuy…Ž"ƒtku"ˆ‰"¹ò'''$'[ƒ
""¤"'þ';×¤†{x{ƒš¶Ä­"˜¡Ÿ"…Š§ÏîäÓÊÀ±¥ª»ÉÂ¢™§¸¶±Âí'0'ǃ¶"Pƒá'å'(Ï®¢'‡zzvƒrt}†•¡¤ªµ½¼©Žxuz¬ÏÈ©}ypmfddcksz}ƒˆ™©¬ "ˆ†'¤¼ÇÂÄÝ''+'è´–…|{}ƒ‡‰•‡}rjnlmpu€Š£ÊÙÆ¹Ü''g''Yí££ÁÈ®"Ž ´¼°˜' Áô''
Õµ¸Ëä''('"øÏÇç''.'ìÑ½°¼í'
ýÓ¶¬©¥œ–'‰‡Š–¨ÂÌ¾µ­˜Š'ˆ‰‰¯¹¶³¯§¡­à';'l'S'9'H'F'Ø´§™ƒwl_[][[^X[Y[_hlu€‹" ²ÆÌ°|†£ÆÍ²'{rlikoww"›Ñ'9'󃡃±ƒ"'ƒ'ðèô''ð»ž¡¦''ªµ¬wty•µÏÚô''èµœ'œ£•†|lp{Œ Çù':'d'>ê³œ'|vtvŠ ­¹Ðê'öÔ«""€'€ƒ‰£¹ÒåìäÉ­¥®Ãâúä°Œzuzz‡Ÿ°£Œ"§® "'´¿Ä×''+'/'ãÏÉÒÐÁÔÿ'ýì''L'g'0Þžpkkt…—¦ž'‡'w˜¾ãå¾˜ƒˆ•ª¤xops~‹¥æ','I'8'?'Єl‡ˆ—‡M"©'Ý'
·"ŸÊû'ã¤vwvsqx€'¨³Áº¯ '–›¨©…Ÿ£¥¾ø'xƒª…²‡C†u"J'«þË¸¢}uy‰~ƒˆŒ›¥¯¹ÐïöÕ±'zw}"¶×Õ±Ž€{uohefhmonr{ˆš¥ž…"¡Äìýñêú''?'>'
Ï Œ''†‹"—Š‡}xslrqvz~†•µë'
øé''A'R'P'#×ž'¢½Ä¯'‰¢¬«ž'– ¸é''Î°µÍÜæ÷ÿíÏ¿Êä'	''Úº¨¡­ºµ³ÁÚßËµ©Ÿ'ˆŒ¦Ïþ'ÿéÔ²"|x|‰žÃïîÈ¬ —"'«Ëâìü''é½³¸§{f][[\_]ZZW_elpuˆ£Õ''Ôž€~'­±¤Ž{sliffel|'¶ù']'ǃ'ê'w'
ÙÒç''à­Ž‰"ƒ•ž'tr~–¼á÷''2'+ë±‰‡ƒwqss|‰¥Íÿ'2'R'-Ü¥Œ€upt|"—­²«¹×''àª'…‡Š†‹'"¤°ÂÖìëÊ´¬´Åßî×ª‰|xw{‰§·­˜ŠŽ'™œ'ˆ› ®Í''I'P'&öÒÄÈÆÄÜ''ò×â''á©‹znlow""™™Œ€yžÞ''$ó¹•Œ–®ÊË§…qik|"Æ''x'š'i'lƒF…׊27‹Q†¶ƒ•'GÏ Ž¤½ß'',ù­}kmjghhn{±ÌÐ»¤—‰ˆyxz'†'¬ñ'›"N‡D‰²ˆÇ…'ƒ(''ßÍ²'v{'••œ±º¿Ïì'@''Š'3Øœ€z€"®ÄÃ¤†{wpopjkputrps…˜¢–‰‡Ž™´ä''''''.'N'u'…'n'-è³•"•¬À¼¦Žwqjnqsv|†—¶ßýôû'9'Z'6üÐ¨ˆ""¨«š‹'¦ºÃ·¡"" ºÔÒ¸¢¤µÈáö'	'êÓÏæ''7'#ðÇ¯š•'˜¥Ô'','ÞÆ¼¶Œ‹«á''D'6'ùÈšywŒ¯î'"'Ú¥Š†{€‹"¦ºÐÉ®ž¤«¬­¢Œqd\__ac[Y[\hlv€‡•·û'='?ó¦~ž†vrqhddcjv‡©Ñ'
'T'y'p'6ðÈÅÔææÄ›€{trru~wrpu|†¢Ççþ'ûÁ˜‰~{rqnp{xx'–·Ùõûã¶'zywz€‰š­¯«´Ý'''òµ—ŒŒ——˜š¡²ÂÖèêÔËÏâò'ùÒ¦Š}w{"Ž§¬§›'•'Š‰Š'™µâ''%'!ûÓÂÃÅ¿ËãßÆµ·ÇÉ±}unnqv'—•…"€–Õ''F'+é³™žµÑÖ±‰omoƒªè'4't''e'kƒR…ïŠeÆŒ%‡aƒÝ'eá­ž¥¹ÍÚïóÑ yfdedcehr¿ãäÍµ¯œˆ{pkmqrsƒ›Þ''"†¬ˆÕˆ7…kƒ$'#ßË¯•'~—¯³Êìõäí'0'Õƒ"ƒ™'Ú'±‹'ž¨¬¦'}uqnvzzw€‹†€vu|ˆ"‰ž´Õ'
'>'Z't'¶ƒ!ƒ|ƒmƒ'"' Ï£•—­Ü''Ú§"wqqutvy'•¨µ¼ÁÝ''1'É‹zz‹"–‹‡¡Äé÷ñÒª'Žš©¬¤œ«Äá''+'9'+'ôþ''6'%úØ½ŸŽŒžÓ''G',üå×Ç«'ŒšÂó''''$'Õ¤‡z"¿ø''Ñ€xusqx{€Œ""†'ž¡§¡‹pkfdlgba\]emu‰˜Ÿ¤Àõ')'á›—¨£–ˆxrnia_`fn'¢Û'0'g'W'#ùÐ·³ÄØÕ·"vkljklgghlprv…ž»ÙÙÃž‰~{vtopv|{us˜«ÁÉ·™"{|}}…Š˜ª®«µ×ÿ'Þ­"ˆ'ž©²¨¢«¼Îèúðáï''8'o'|'Cî±Ž~y€‹£³¯ª¡š"•™——"'Šˆ˜¨ÂØêãÉ·»¸²®²¬š' ¢'xsopr{ŠŸ«¢"‡€|xˆ±é'#'0'¿™¤«°œƒqnw'Äÿ'&'/'.''-'Ë"p‡‰ ˆg…£ƒb'GÛ­§¶ÍáÐ¼¯›"unhihffbnƒ­ØÚÑ×Ô¸'wihnronyŽÀ':ƒ,"…'…Eƒá'›ûÄ³£"ˆ‡§ÁÉö'7'?'ù'Tƒ6"D"gƒp']Æ'Œ ¶µ¤–Œ|usv""'šœ‹}tsy~'Ž§¿Óõ'6''¼ƒ	ƒ¯"Ô…ä…Ó"¹ƒ'ÿÂ¨©È'
']'i'Ó®šˆ}zwwy}'"–©ÇÙÃ Š|vwƒˆŠ"…•¹î''*'('Ã›'"¦«¦¦¦¶Òû')'f'Ÿ'Ÿ'v'F'0')''øäÅ¤††'µì'''þîÓ®"Š'Ÿ¹ÓéûôÌ¡Š˜Éõ'è»"{souppuuuxxƒ˜›–rrymkgb_]aht…š¥¯³ÅÝãÊ©…y€Œ¡©‹}qmeb^\ek|¨û'|'Ä'‰'"Ú·£¡­ÂÂ¯Œxkelmffdakpsqv†š®·¤Œ'xvuroov{wolt•¨³«"""‰'‹—¬µºÁÚíà¸›Œž³ÐØÍ¼³·Îï'ôé''H'›ƒƒE'Ê')Ã'|v"ÄÝ×Á°¥ž£­±°¨™š—–š§¾Ä·­¤›•ŒŽ‹€…–™''xtstu'¡ÊæÍ¢†wrqx†ªÚúá²•‡Œ‹‡wsryŽ¿ó'	øÝÓé'9'æƒÜ"™"jƒ'š'Ä¥¥¿àêÓ«'"~xwsplia_dsŠªºÌò'Õ™zkir{vsx¤ë'g'ñƒ1ƒ''Êª¢¤¡™ ²¾Ìû'E'T'ô'+'⃻ƒøƒB'TÈ"•¶ÎË¯œ€~}‹ª¼¼·°«¥'|uquw‹©Ëìñ'	'P'ÒƒQƒá"ø‡3‰µ‰í‡v"Ƀ';ßÁÂá')'ˆ'™'P'
äÃ¡''}}‡…"†›Ÿ›‡wvy€†Š‹Š'¡É''-'2'$'Æ›'—­¼º¸·Óý'.'o'΃<ƒlƒ9'í'ž'f'6'ïßÍ°"‡†ˆ›¯Êð'''Õ²•Š''›¥·ÆÊ¶œ'‡Î''ò¼"xjjqxwttrpqx~•£{x‡†sjc`[bp~¥¥¨±¿¼¤'€plpzŠ"™'xmhaa^`]g~¦''''å'¥'!Ç¢Š‹–™'|rljpkebacstyvrz…•Ÿ›Ž}wsvpjiqqpmotu€'¡ "•¤µ³ª©²¾ÉÒÑÒìøÚ°"‹—»æ''$'íÉ·ºÓâÜ×ù';'°ƒTƒŸƒ#'TÐ™'|†«ã''åÆº°³¾Ùô÷Û¾´¹¶ž‹"¥¹·ªœ‹€yzvtz"š¦Ÿ‡{€'°í'ý·†tnilpš©¢•†ƒ"ƒƒ}…ƒ"¤ÆÛÙË¸ºÞ''d'"'''c''ë¶›–¯ÑÞÐ­"‡"ƒˆ†ynfe\bgu•¿ê'ßŸzljs}wuszŽ´ê' '6'%úÍ­¥¨³ÃÆÉÅÀ²µÌù'òÔã'-'"'¿'tû®©ÂÀ®›—Š€‰¤Ûü÷éÒ±ž‹ztsz}"¿ð'ú''K'üƒÔ"¡…øˆäŒ"_‰Ý…¿ƒa'Züâã'']'Í'Ü''>'ôÀšŠˆ††‹€{~€'Œ"|qq}'¡£™›¦Èð''öÕ´ ™œ²ÅÔÚè''3'p'ȃn";"Ò"Ý"Nƒ–ƒ'‰'-ùâÑ½ Œ‰…Š¨Ðÿ'þÖµŸ™'–ž©µ³±®£•†Š£Û','X',ÖŸ|nk{†‡wxstv}Œ™'"zwƒ™¦¢‰mba\bp"¡š›¡¦™…tkbbgp{~ƒshgjhb`cizšã'H'~'Vû´Ž'xtuwyqjs{zujcggq~ƒ'~~…—¯±¢‰yttnnhknlmout|‡'™˜ž¬ËæãÖÍÚû''åÙæóÔ¬''­ë']'Æ'Í'…'2í¿«¬³±·Íø'Q'̓'È'4Î™…‡©æ'''îäÒÔì')'v'‰'<ëÍÕÕ´"€Ÿ¦£™‹~uttv£²¦'†Œœžš²à'	õ´‰uqmikip{}~ƒ"†Œ–˜Ž"¡»ÉÇ´¦²ÃÜéõôëÑ©ˆ™°Á¾ªŸ¢£š…qc\]]_gp€ ÌÝÊ}memtsnlw~§¾ÖÜÊ«¡¡¬½ÕéùöÖ'–š¯¹²©¯ÀÚéÑ®|}Š•—Œƒƒ{‹²ú''' 'æ¾Ÿyy†›¾ó'îï'2'ۃƄ²…íˆR‹_Œ6‰F…xƒ='Q'	''	'4'£ƒ+ƒF'Ý'j'6'
Ñ£‰†Ž"~'€€'Œ'‹|rwŠ­Ä¼´³«­ÀÑãäÊ³«²¶«¯Æèþ'','Z'¡ƒ!"G†&ˆ$ˆó‡¨…"ƒ'h'!úàÌ´ž'‰…ˆ•²ÓñòáÈ·¨¦§µÓÙÑÊÌÄ±¢™ªä'C'†']ô©€rq'˜œŽ""ƒzxy'|ssw†·³"qdbadmwŠ—Žphbddhoy}tsnktskfhgw»ý''Ò¨‡tlljhjhl{‹'†pgelw'œ'‹—´ÜïÐ¡"{{{zsropptz~‡"œ¦±Äæ'üêç''1'F'#òÍÄÃ®š˜Ê'Iƒ9"."$ƒF'~'Æ¢•˜™Ÿ§»æ'':'#è·›"ƒ‰Äêúý'
''''!'†ƒƒ9'³'ÖÒ×·|y}ƒ‹'"|xqrvƒ"¦«Ÿ"Ž¯ÁÀ±¨¸Ê»–~nmigeedmty‰ž°§¡®ÔçÓ²›–š©¼¿¬£š™¦­¯·³ª–'ŒŸºÊÀÀÍäèÕº"ud[^\Zags'´×Òªƒpfgiihjmz€Œœ­¼¸""£±Éô''ß"†‰Œˆ‰‹'"'"|srz||xsros†¨â''ðçÔ¸›ƒƒ€‹•š­ÏÝÙØÿ'mƒƒä"Ì…û‡A‡†"'¿'1'''#'Q'®ƒ%ƒA'Ù'e'!õÈ¨'ˆŠ•›Š‹Œ†}†Žˆ'~"¶ÏÆ½¶©¨©±º¼­°ÃëóØ¼Ãã''
'('a'µƒŠ…¤‰è¹'яe‰r…nƒƒ'œ':'ôÚÏ¶œŠ…‡µÓêóõðÚÈÂà'
' '' '1'(ÿÏ¸¸Ó''M'8î¬'uy¨®"‰†‡"|vppnjkv€"©¨ufeijsy‹˜˜€pdc_`bhny‰Š€||€‡mmoyÄ''/'Ò©umlonfgnš£•'yrs~¤­¢›²ì';']'&Ë™‡ˆŽ‹‡~|†‡‰‹–©¾ÑØàíòçÙÙû'%'<'#ðÃª—…ˆ æ'¡"…¥…«""'½'	ÀŸŽˆŽ'"¢±ÃÏÇ¾¬š‡ˆ•¨¹Èë'''d'''m'_'°ƒ@ƒn'ã',Ë³²Ÿ‡yrtv~‰'srrwƒ""'Š‰"¯ÇÉ·Ÿ•—'zqjjdcbchmzŒ¥½¾¾ì'I'w'Aè¸¦«³¾¼´¢"‹'Ž‰~{€‹§Ûøó''H'Œ'ˆ':è¨~i^`^Y]j{œÈø÷Ë–wledfjnrz}"—¡Ÿ€…ž¿âý÷Ï‡'|zvu{zxytuyvvts{ywrr}­ËÔæþ'ñ¼'ƒŠ˜"ž¶ÔÚÎ×''\'ÖƒZƒË"
"	ƒ€'Ë'F'
'''8'd'–'¼'¹'p'(õÖ½¢"'"–›—––š…"ƒŒ"˜Š ¯³¨Ÿ—–'––¢¼õ'O'o'-Þ½Èáî''@'·ƒó‡P›<¢'œ«‡l"'À'A'
ñãÞË¬™Ž‹œ°Ù''+'K'M'4'æ÷'''P'''àƒKƒ;'µ'0ëÇÀÕîë×°Ž"±¶ ‹†'zuofhgdgpqy'…zlimsswz†¥ÃÄ¥ˆud`cfiptˆ µµ¦–'–¤›†xy† à'C''Wõ¹—€pnpqmhq–¨¬¥–Œ‰Ÿª­£¯Ø':'ʃ'­'²"˜¥¨¤˜'•œžŸ¤¸á''4'3''òàÊ¼Ìë''ùÐ£†|}ƒžæ' "	…Œ…¶"='Ä'Ã«–‹ˆˆ˜§°¹»´¯ª¢""'–ž£·ç'U'öƒtƒN'Ê''łׂƒ'»ž'†xupvxy"ŽŒ~popu{…ƒ……"|†'¤¬¥™'ˆƒ}tpllfedio'ŠŸ»Ìä'+'¯'ü'¯',áÖáëðêÎ©'"ˆŒŒ"}{xx~Š°í''*'sƒ'ƒâƒ¿'í')¿‹sf_]]`rŽ°ÚùùÊš~olllpu'Œ‹‡‰Ž"z{ƒ™¾ÔàÒ¼Œ——ƒsquotqsw{|~wty…‹…|ww"¥Ó''\'b'0à '|ƒ‡Œ—Âû'îÑÓð'"'`'"'¡''g'('÷''<'|'¶'¤'p'/øÑ»ª¢œ˜ž¦«­«®©£'‡šµ½­™''"˜—‡'ƒ'ˆ™¯Ò' 'ž'Ô'vø»°·Éâ''£"ˆ)'
¡ö¬¤¥J"š‰""l'Ñ'<üáØÙÍ´§ž"˜¨Ë''X'¸'þ'û'¯'H'ø''iƒ"X…»…¿"K'è'8ë½­³ÀÆÃ¥‹Œ–¨¨•…yvtjdehbhe`ffikhlqyzxvxŽÂü'Ï›yffmv'†—»ßêÕ³£®À¼¡Ž' ¼ù'`'°'ƒ'¿"}kknmmjtƒ–°ÎÚÔ¾²µ»¶¤¹ù'}ƒ1ƒ†ƒ'NÊ¢§·ÈÍÇ¼²±´»¼Èõ'\'äƒ9ƒ'«'a'2'
Û¹¯¿Úú'Ø vxw"Î'Dƒƒæ"	ƒK'fòÈ½°˜ˆŒ¡Âê÷áÇ´©¢Ÿ£›Ÿ¹ø'œƒ¹"º"ƒc'"'J'.'Ë«›}ropvyz|~€voknrv}ƒŒ''€|}"Œ"›¡žŸœŽ'zuqgdggt†'¦Èû'':'ž'ê'®'='''>'n'‰'j'ÀšŠ'™'}trx|‰§Ó''8'Ë"…O…"ƒ±'n×—ncabk{œÆàÚÁ¥{uuv~Žœ«¤"‹ŽŒƒ~~¢¾ÏÌ¹ª£º¿¨'|kijjnqwŠ"{x…' —ˆ~~†¨ò's'Õ'À'Wí¤†~}"ˆÛ')'K'ÛÀÁÓð'''ñàä'';'¬ƒ@ƒÇƒÖƒ`'ÂEüÐ±©¥¥ª½ÚåÞÔÎË¾§­ÎÜÈ£ˆŒ'"†~{€Š¥Èç''x'§'`ö¶¥­»×''~ƒÀ‡ŽÞ›$£ëŸj'xˆ«"X'É'4ïÌÅÇÃ·®£ž¤¼ñ'^ƒ""·"dƒz'ª'(þ''‹ƒÃ†X‰B‰ƒ†³ƒå'‹'Ä šª½Á©™œ¡›'wqnmib_bejcaa]_bio}–…uv‹Ã''Þ¢zljy™˜—¢Æî'éÂ¬¹ÎÑ³¢¯ÆÜþ'@'€'c'¹'xofhihlw‡•ºí'''ôãßÆ§¡Á''o'öƒ4'Ú'3È§´Îù'#'+'âÉÄÉÜý'`ƒC"{…2"ªƒƒ'¼'g'Î²¬ÉæäÀ™|rty'¸þ'K'‹'Œ'FøÒÑâÚ¯•"±ú'V''FòÃ´¤¢©±¨—™±ù'µƒü…'"ñƒ¤'''àÀ¯¦ •…unpx}'z{yolklw|'‹ž´¯'ztx}Ž¢»ÎàÞÅ¤‹~wphglq€–µî'4'C'''6'P':''!'F''ƒƒ…ƒV''î¦'˜Ÿ–‡xqrvw~'²ß'('Ê"
…]…GƒÐ't×˜ƒugfin|˜·À¬'vsyˆ˜žŸ¦¼ÌÅ¨ž¤©–Œ‰…"¨ÀÉ»¨ÃçóÏ§‡qifdhs~—¡—†ž¨£ˆŽ'–³''®ƒ'ï'\è§‹ƒ¥Ò''2'Ô¸²³ÀÇÇÄ¼ÀÚ''žƒ–…†¿‡…°ƒå'¾'-ä½­¨¸×'
'N'm'X'''ïÝ¼¦¢µÍÔ¿‰€…'"'‰€'¯Öãê''ÿØ»©¯ÁÑü'Lƒ"ýˆÓŽl'fì‹X†_ƒÃ'§'2ñÂ³·¿»®©±½Û'-'ò"¥‡,ˆç‡Î…BƒU'c'''ª"‡1Šê‹ˆ8"Š'³'Å "¢Ÿ™š©¬¡‹xpjggg^[^bhea^_`fmy"«¶˜{t"ŸÌÞÂ•yml{™©±µÀÎÖÞÏ½¿ÒêãÄ¹Åâëéø''Ö­"'rheeiqz'°â''+'$'ÿãÂ¦œ´î'4'l'u'<ì³«Åÿ'i'çƒ'·'8éÏÚ''L'ñ"q†~‡‡†x" ƒ¡ƒT'á'Té¼¬¼ÌÂ¨ŒzuqyŒ°é''
ôÔ¼»Ú'øÅžš¾'''ƃ!'Ç'6ÜÁ±«®®¤–'¤ã'xƒm"A"%ƒ?'q'Ë­¥¦¦ '{nkv}z~wpmry€‡'¶ÖÎ¡"vq{‹¨Õ''y'''Fè§Œ…{rjkpx‰­î'5'9'ÝÐØô''A'¡ƒe"3"ƒ'°'›"‡vqrttw‹¬å''vƒƒÓƒ×ƒ',Â'vlkot€•"‹zkgn€§ÑáÏÄÔßÏ·³ÇÔ¿¤'‹ ®® "Œü'@'W'Ì'|kcadm}•–Œ…'¨¢–– Ÿ˜®î'd'Ä'¤'7á®—Š‡†Œ›°ÒàÒ¸«££¬´¬§ª¹æ'Lƒ.…ˆ«-ŽŒŠì†Rƒ£'|'Ì¸·×'&'²ƒuƒêƒ'ß'['éÈ¸¿¿Áµ£•…'ˆ"•˜'‰…ž¼É¾¼ÂËØÙÐ¿¼Èë'"'Œƒs"ç†Ìˆ-‡ï†2"Uƒ'v'(í½­°º¸·½Øî''nƒµ†ÕŒìÑˆN"e'µ'%'&'"ƒ¤…Óˆh‰†Ý"'"õ¶˜†|~€‰™¤žˆvnedca[\[^cikgcafo~š¸À¡"s|†" ˜selx'¨¸ÝöäÄ²­´á'('Y'4äÀ¼ÏÐÁºÄÄ¯ œ—ƒuhhot|€‰˜¾ð''('õÈ§'—§Éø''Ó²ž«Õ'Nƒ<"g"Ƀô'È'Þî'/'ŠƒT… ‡tˆ]†ç"Ƀȃ!'}'Ø½¿Çº †yxpv†®ÜøíÍ°¡¥Ããâ½œ™½'''Ń0'à'Aå½­¬²°£'žÕ'>'ÚƒVƒI'ׂX'Ã¥žžª¬š'smpsxy~‰‹xqx{ƒŒ©ÇÄŸsr{‹©í'€ƒOƒžƒ'QÙ®ž"ˆ{wru}'¶æêÆ¤Ÿ¯Ìï''W'ýƒµƒµ'è'¬Œƒ"'yprpwywŽ½''3'<'M'l'h'!Ð¡‡}unqtuz'~pfchrŒÊ''5'ÖËËº·Æèÿåµ•‡ˆ"'‹‡ƒ'X'Ѓ'¨'
©ƒngegjs{‰‹z…'£¢š—¡¤œŸ·é''ðÏº¢'‰†‰¤¥¢ž–•™¥«¡ž£´ì'tƒ¦†œŒý•«™''‰À"Æ'Õ'(ÛÅÉ'' ƒñ…ñ‡J†V"T'ë';ëÍÍÙÏ¼¨™"Œ‡‹''Ÿ ™‹Šž£Ÿ¥°Û'';'$ñÌÈÙ''A'¤ƒ>""¤"¿"ƒ?'œ'>'Þ½®²··Åã''+'8'š"%ˆ9R"ý'™‹…c'ú'<'#'i'éƒÀ"²…"+'ÿ':Ó¨'†{tstv~ˆ‹'wkcbc_]]X`inuwpedo{ž£ƒ~‡Šˆ'tkbeoƒ–¸÷'&'Â œÆ'-'߃M'ê':Ë©¡¡žŸ§«¢¢»½¥"spt'‹‡"¨Ù''$'Ó¬—•Ÿ­ËÛÐ¬"Ž§ã'Œ"††ä…ƒy'Tðî')'ƒƒ0"£†P†½…xƒðƒ7ƒ'ׂf'ôÓÊÔÉ§‹~urw'—¸ÒÔÇ±›Ÿ¦¶² 'Ž§ã'@'~'WþÅ®£¦±¶§"ŠšÆ''œƒƒ'¶'T'¾£œ¤¢–'tjiisw'š¨œˆttvz|Šž£"yps|‹ªù'­ƒ½"Dƒ¦'©'
ÕÇÁ±–ˆzvuz‰"›‰ˆ¥ÀÑð'?'"'š'C×ž"ztrmllkov|'È''X'6õÖÇ®œ•‡"vwvxtrrrmd_dkt'Ó','R'Õ¯ª´¾Ðð'å³"'|y~…'~~'°ƒVƒ¤ƒ+'OÂˆtjhmgkqwutpv{‰'"'–¡œ™¨´ÁÈßäÇ¦Ž‡†Ž–š™Ž•›¢¥›"—­ç'rƒ»‡ŽM˜•h–‹È…uƒ';èÑè'@ƒ8…—‰yŒOŠ¦†‹ƒ¹'"'ÒÎÕËµ¢Ÿ¨Ÿ‹ˆ†¶ÓÎ¬"Œ•ššŸ¹û'n'Ì'¶'IùÎÔò''F'ˆ'çƒNƒsƒ.'¹'Q'ÚÂ··ÁÂ½Ëõ'*'@'?'ƒØ‡*ŒÙ' .Š&…-'ñ'8''1'c''»'Ê'''AùÄ£‰‡ommrx}yqlcefb^^ajnu…‰}lfkxƒ{''–—‰€ukcagp€¥à'ø¹–›Ó'lƒp"&ƒª'œáš‰Šœ·¾±¯ÌäË˜~z€ˆ•—ž¥¹Ö''ëµ–‹•©­¨©±¬Ž¨ç'"†1‡2…ヷ'bóä''8'šƒT""9ƒ•'Ó'q'V'=''ìÑÌÖÊ©Œ|tu{†ž½ÎÍ»§§­°¥"Š'¥ÂØÍ¯£¢©±¹Á¯"¥¿÷'\'½'Æ''/ð¼£™—œ™vnkkmxŒ¬ÆÃ£"vwquœ•ttŽ¬å'jƒ0ƒ¡ƒN'š'%÷ú''Ò¤‡zwyvxyz|z€ˆ'›¦ÀÜßÂ¢Œ'wlkkjkloqzŒ¸''3'Ð¤•ˆ†Œƒxx~€yvrjhe`gmx"¿÷'èµ˜žºÒ×ÝÙÀ©'ƒwvƒ‹z'ă=ƒpƒ'LÇyusrolorroojmsz€†‹•›–Ž'®Ô''>'ÈŸ"™¥³±š""ž©±©š"'£Ö'JƒJ…®Š°'®•H'5‰ß"ø'ù'7íÛü'iƒˆ†V‹9ŽþIˆ"_'Ë'(Ù¿·¬—¯¦ƒ~Š­ð'3'0é±§³¼´«Á''™ƒ"ƒ,'§'1îáëû'''M'{''™'^'àÆ¼ÀÑÞÙËÍé''''Hƒ"·‡\‰ƒ‰†oƒí'ž'ëñü'''''õÒ®Ÿ "ymlpv|tilifbcecgu‡Žƒnfkpsup{¦«¡Š‹†rf__eq‡§¾ºŸ‰"Ã'Pƒ4ƒàƒ‡''Ýšƒ†™¹Åµ°ÃÙÄ†‰‹"Ÿ¯ÆÕà÷'ïÇ£ˆ…—¶¿¨š¦¤›‹¤Ñ'@ƒ*"p…"iƒ'@çÙä÷''Q'Š'''['òÜÏÉÆ¿¯ªµ©›‹}yty‡š»ÖÚÅ³¾ÍÐ»›‰‡'"‡ŽŽŠ«ÑÞÍÃ¨—•¤¼Òü'3'='êÈ­™"—œšŒ~}skjnv'½æïÇ˜wpmq¶´–}t€"§Â÷'N'''l':'''('d'x'+Ë–€zursqv~|~†"ˆzuplropu{ux}…™¼ÏÆ£‡zŒ™"ƒ}w~…"€ztkaabnƒ˜¯½µ¦Œ˜»ÜäÕ½²¬ž‹x€™š‰}'‹'±'®'o'¿"…€|vyyvw{tnkgjoqt'†ŒŠ…ˆ'´ô'T'ˆ'Wî±¬¦°Ðîë¸¤¡½ÝäÈ¥"›À''µƒï†ˆÛŠPˆï†ƒÇ'¡'&ñæ'']ƒ<…IˆÌ‹ªŠÃ‡"-'á'Mõ½¢š"" © ‹}{‰º''''†'$ÛÐò'
îÆÀò'['Ù'ÿ'¶'X'ëàÚÚØæù'' 'ñÉ½ÌèøûõÝÍÏÙßå'']'ùƒÎ"u"`ƒ¦'Ò'KýÒ½¸»ÃÍãù'ìÄµÁÊÁ˜{ppzˆ‰wlkjltysqy€†ˆ|njnkign¨Ä¶‹Š–˜€h_^ckw'ŽŠˆ¥ð'b'³'"'º{{{‰¡¯­¦¡¨ —›«§ ¨Êéû''!''÷¸…'§®'ž¤—Œ'™¹î'K'¸'÷'É'MöÓÔâçåãçéÚÒÀ¬¤Ÿ˜"Šˆ‹…ƒ"ƒ||y'Œ«ÐæáÍÃÚ÷'Þ°Ž'{xqx{~•Àü'õÃŸŽ¢±²½ÎÎÊ´¦•‹‹"›š‰|wqjqšÇ'	')ü°plq"©ÐÐ©ƒ|‡"¡¤²ÆÞèðõ''3''¼'kï¦'snlnu€‡Ž"}z|"Ÿ™Œ|rmnqv|€‡‰"'…‹""‹wp'"¦¡‰vqu"………'sfcis˜»Çµ˜'~'³×îáÅ·µ®–ƒ…' ¢'ƒ'3'E'+'
à³—Œˆ{ƒ~~'€}zoknx~~Š˜¶ï'<'r'Dê¾´ÀÇó' 'Ü·¼û'E'\'Ç›'—³Ý'9'ƃ‡"W"Ï"|ƒ¡'Ò'T'ûçú'2'ªƒ–…†/…ö"–ƒe'Ù''2Þ±Ÿ›ž  —uz‰°''c'v'7øõ'9'c'1æÄÔ''='`'\'I'%ìËÀ¸«¯·ÄÔ×Ï¾Âá'	'''
òØÎÀ¼½Õ''<'z'§'£'t'E'ñÅ§šœ«ÁÐìùéÇ¼ØÿõºŽwr{Ž™˜Šrlo{'Ÿ•‡†ŠŒƒxvswpggm"¶ÜÊš‡""'mb_cjmv‡ŽŠy{Œ¥ÎãØ¶"}yuov‰•›˜‹•­ÏË¶¹âúù'''!ï³‰{u}""–'ˆ†'©Çè''	ûÝÆ½ËèõãÄ³µÀ¿·©"‡~tyxuz}ƒ~}ƒœ¿åýïÚç''0'"ð½"xropntŽ¹ø'"'Õ¢…†'™—–˜ž›š"Š'"˜'‡xtrmtŠ¤Í''*'¸ˆrlp"¥ÌÊ­'†'¢¡žš™¡´Ìåó''e''Tì¨‡skjmtˆ˜Ÿ–Š€€‹¨ÉÅ 'unj|Š"š–•"š–ˆƒzrlq"—¦ "nlpvwƒ†€rhbjƒ¶õ'Ó›uxƒœºÓ×È½³¦'ˆŠ›§ áñóñã¿¥"Šƒ…‹ŽŠ… ¦"ƒzvƒ‹…~y{ƒªÇÝô'åÂ°²¼Ãß''Ù¹Ñ'7''ꂀó¨"¦¿ó'.'v'¹'î'æ'š'F'''ñò''6'''éƒ:ƒ:'ü'Ûƒ
ƒ&'Á')Ì¯­³°£'~vs~™È''"''''G'o'BõÉÃÍæù'	'	üÔ³°¡™"™ ®µ¶¼Êâ''''þîÙÀ«¥¶Òí'''''úÞµ—'§±ÀÅ¾««Ï''Ùž~u€ ÃËª…uvŒ­Â³Ÿœž™"zpsyqgck¥¾µ||‰Œ|kabdhpt‡Š{u€™"Ž‡~{yts~Š•'Ž‹‡'±ÒØ¾ÀãæÚÑÞãÄ¤‰~zttz}~€'…Ž£»ÏÏÄ´¯ª°Èæþè¾©°¿ÔÈ³Ÿ'†zsqnrtu~x}€ž·ßôóø'-'~'—'W'Å¥Žwspmr›Ëð÷Ò ‡Š‰‹"ƒ‹"š˜Œ}}‡'Š~|wvqs}"§ÃâïÑ¥~mfm}—­¬œ— ª°ªŸ"Œ"™®ÆÓè''3'Îžqllmz­À¶¨‰žÍ'þÄ‹unu‹«¹²¦¤¯½³›ˆtmp'˜¡zlgifjosuogdoŠÃ''å xvx"œ°¸±´¢‡Šž­²¤‹{²ºËÞàÎ¾¨˜ŒŠ•œ–"¦ËäÓ±'ƒ‰‹ˆyvw•¾áëËµ§œ™ ­²ÀÅÆ±©Ì'7'Æ'ù'—'ª" ´Íç'
'''D'B'ûó÷ûõü''''#'6'>'T'ªƒ^ƒÍƒc''îÃÅãÞ¼™…€x|¦Èìøùÿ' '8'åÉ¿ÃÞïèÛÈ°§£›Œ‰Œ'š¦¯¾ËÑßíî÷ÿ'êÊ­Ÿ«¹ÅÜò'üæÑ¿‹Ž"•œœ "—°ÕïÖ©ˆÁ''Ú™{wŽ¬Ã¼®ª¤"€rlospgbcu…ŽŠ{yy‡‹wi`^bepsy|po}‡Œ{uyzˆ…~z…Œ‰ˆŒˆ‹¤·¹¨¬»¿³œ ›"–'"xy}‡"{wz…œ¬¹Á¸°¢¢¬»ÚðÝ¾¬¯ÇåßÍºž‡|wzuxtrvty}"œ³Íâ'
'w'üƒ'²'1íÆ£‹€zrmis'™²¹«•ˆŠŒ…'…‹›©¯š€…Š‡}|wxvz"ºÊÌ¹ž‰shiovƒ——¢ÂÒÅ¯œŽ…‰‹•¢¬»ÛïÖ²|vrnx‹­à'úÑ¡¨ä''
Ð"wq€¤Ú÷Þ¶¨·Í×Â¥™•Štou†šš…xocd_bbijhdcl€¢ÕéÆš‡"'€‡˜§ ""'€'¾ßÚ±‡{žœ¨ÂÐ×ßÐ±™Ž"•"™­ä''è¹'"~wuz'½æêÃ¢—'¥°­¢™"š»''V't'3Ø¤Ÿ²ÂÓàïôíÝÏÒâî'' '8'('êàáþ'kƒ$ƒ®ƒi'¡'Õí''ä²'"'†¤Åãííï'
'øÙÅÇÑí'øØ»§¡˜"‹‰‹"ž¡¦°¹¾ÅÙßç÷üäÀ©ž¥¶¼Ö'',' ïÄ§•–š™˜™£¢–‹©À¾­"‡–Ñ'$'@'®'t"™¥¦¡'‡znklni__`hnrtrrw'ƒxhb_cmw}vsojhu€ƒvmpv|‰‰'{|€'†‹˜'"}ƒŽ§§…'Ÿš‡€"‹""–¥¶ÇÒÖ¿ª¦°ÎÜÓ»¯²ÇáéæÔ´'v||xwptusus{""°×''˜ƒ)ƒY'ñ'r'0üÈœ‡~pkjnx'†"†‹‰ˆ‰'—¬ÄÇ«Š~~€{{}|~€•¹ÚëÛ¼"ypjiiqy~‰˜¶èõÑ©'ˆ‡‡…'ˆž«°§•‡€{y|›Í''M'4õ²•¡Ñòæ¹'xs…º''C'Ð¹ËÝÝ¼Ÿ••‰yt|…ŽŠsjb`\]`dfmhcbo–—Œ"…'"¥± "uyq{•ÉùóÂw'ŠŸ³ÔïöÒ¦•Ž''•¤Õ''('× yyw{}‰¢»¾«ššš™œ©·¬'ˆ'©Îñù×¯•Ž"¥½ÛçâßÔÃ··Ëì'
'+'\'j'<üÖÁ¾Ó''}'ڂЂbøÝù'#'0'
ÏŸ'š¥»ØééàáñùåÛÝéñ'''èÑÄ¯›Šˆ"¢§¢šœ¤´ÉØáßáàÇ®ž™¥°¹Ý''X'V'×®¡£¨ª§´ÏÔ»™‹†" ¯°ŸŒ"Â''ò­tv|~ƒ‹Šƒ|{rjeda_^gghjihlnrsmfecfq…‡tifjmqqliglrx~{uytpmqsuw–"‰…|zroms™š"'°É¼ŸŽ™™™™¨Éð'$'4ÿÂ¤ª¾ÔÙÈº¾Õï''ç¾œ"y{|€€{{vqsu|‰¤Ö'''ƒƒNƒ'®'~'Fñ°'~tkdjnuytsv€…Šˆ'š ¡¶Ó×µ"zwy{x‰"š—®å''$ÿÌ™ollotŠŽºäöØ®€|{s{†'–•Ž‡ƒ"‰‰¤Ø''K'0ï²•'£¯­œ‡yw‰¼''D'%ÝÂÑÙÄžŠ€|tr‰‰ƒ|uic]Y]bku~vlcfnurqt†–—Ž§¶¥…lljvˆ°ÕÜ»'xŒ~}ˆ›ÁéýÞ´—"""›µÜ''à£vu€'›"Š‰'—˜š¦±±´µ½²žˆŠ'ª¼¹¥•‹"­Ú''?',óÐ´§¯Ö'
':'w'º'¨'PùÈ¬£±Ò'	'K'_'/íÑá'''â¹¤¦­ÂÎßäÒÃÂÊÎÐÞ'
'6'A';'%'ÿ'ü×¯"Š ¨¬§˜'œ¯ÈÕÐÇ¿·¡–'«¹×'';'K'$òÏº¬«¦¦¯Ý'%'6'¼—"ª¯«žˆ…˜·Ã°'zssonsvuuuyvpke`dcfjolicgehjhieemwˆ…ztuvunldcfihlrromkhhhlmp"¬±¡Œ{qmjknu…Š‰˜¸ÓÊ­˜™£Ÿ–˜®Ö''}'¢'Oæ¨¨»ÖäåÜè''.'D'3÷À•{xy"…"}qpoxŒ«×'''ªƒRƒ£ƒQ'삍'!ÉŸslghmoqprr{}~""Ÿ©ª¬¾¾ ˆz{z{""´ØÞÄÅú';'8'È›uqory‰•–Ÿ¯ÓñçÂ¡ˆ{uspy‹Ÿ±® Ž'ƒ†š¥·Øú'
úÕ³š†‡…{tl}œÑûèÄ±º½¦ˆxqsmkm{…ƒ'|wkb`]^mzŠ˜'|lcbeddl}Œ'‡ˆ•šwjehov¡©›†w€usz'¸ßï×¬""™•""Ÿ¹Øà¿–~uyŒ«À®"ƒ†˜›­¾ËØ×ÛÙÉ±¢ŽŠŠ—–ŠŒš§Ã''–'ü'Í'Iê·¥©Ð''C'‹'Ô'Æ'Uî´ž™¤»ç''-'åÇÉÚú''ïÉ·¸½ÂÄÁ³ª«­§³â'3'Ž'­''V'+' '4'/ú¿ Œ"¡¤ª ˜—¤¬¼Ã´«•Ž‰'˜¤¯¶ÄÚû''
'ÿÚ¶ž"™²ø'c''DÝ¦ž´ÔÙ¾šyz"€yumigigjmpy~}voomqx…'xpcdgnrxyvxx{'ˆ‰ˆ'–{ngdedjnoooke`cfhmx‡¥Øöã¬…qhjfikpv|‡'ª¼´£˜¢°±žš®Ð''u'¤'[î¶­Çð''('9'^'n''''j'É›wrxƒ—œŒ…|qklyŒ«Û'0'߃á"gƒÞƒ'Ê'"'9ÜªŠvlihjknqtxz{x}Š'ž˜—"ˆ~y~'µû'E'K'	Öã''	Û³—Š'yuy…—¬ª¢ªÉø'óÇž‡xrs'ŸÒ''Ü©‰''' µÈæüôäÚÓºŠ{usvqhp…š¦¡•'"zmrmefnrr}{yphb`_i|—ª´¥…te^`d^evƒ‡ƒ{}xuoiedil|‡†€x|ory"º××Áœ'Š–™˜œš¢¨¡•‰xy'š¶Ñ¼š‡‹š°ÀÙë'	'$'6'5'éÄ¦"ˆŠ‰Š‰—¤¹à'Jƒƒ"ƒ`'Ÿ'
¾š²Ø'';'u'v'$Í¡•–Ÿ³ÔôùêÎ»¸Ðþ'7']'CÿÆ·®¯­«§žž ™¢Ë'''''È'¯'ƒ'@''$'òÂ¢˜›¤§ œ—Ÿ©°±³¤š‡…Œ›µ¿¿¼ÂÅßù'''ç¸"†ˆ§ã';'g'/á¶±Ø''Útw''Š~uoia_beir'" "ƒ|‰œ«§ujkm{ˆ"¢§›…vsxŠ–Ÿ­Â¸'oic_bgruvmfcb`eov'•À''H'4àyplnhfnooƒ ­®¡—¡³»§šŸµ×'
'''ÌµÀí'G'˜'½'߃ƒ'Í'§'k'Ò¨ƒrnq€‰ˆyusopyŠ¨Ô'('ê"	"™"ƒ'…'L'ÔªŒyqmoqpsy}}zvuz"†€'|~yz"—¢Ñ'+'•'"'.Ò¼¿¼³©¤ —Š~†›¿ÕË·²Éþ'$'à¸˜{z¼''''¹'Zäž"|†•±Ø''.'üÿ'ëÇžpptpnqƒ†|tropnomfejinrmpjcdael†ªÁ¼ "qa_dbckt}†ˆ"}tikhgfgpvzŽ|qqv‰¦½µ¢…‡Ž ¬«¡ž–Š†z~…•¢¯¹«•ˆ¥ÅÙó''U'®ƒƒ*'ç'l'	Ç£"ŠŒŠŸ»ÌÖø'G'Þƒ`ƒE'¤'Á™Š'¡¸Ôõÿà²"‰Ž›ª¾ÉÇµ¬««Çþ'M'—'Š',Ð«£¢¬¶¬Ÿš—"š°å'/'a']'K'ïãÝÊ¾µ¬ªª¥› §¬­©¥Ÿš"‰‰"¨ËÚÐÇ½¾áûþøïÓ¬…ƒ‹¯ÜøóÝÇ¿â'' ã €t€–¬¸°Žwj_\^`bevÀßÖ¯š˜°ÓëÜ©€qov‹¢·ÓâÎ €qu‡—¢¸À»›wh`bgqz†}via]dn~'Š Ã''O'Dú±ˆwptwtsqt¦¹Á´ ž¤›Œ— ¶Á¼«¯Ì''±ƒAƒpƒ†ƒ¶ƒ‡''2ùÓ­Šxrqx~}{tokhnuƒ ½ø'xƒ;ƒ¨ƒR'¬'='	Ü¹Ÿ‹|vw€'y…†~|sw||xvwx|ƒ•¬»¾Ï''`'_'
¿œ"š§¶ÂÁ¶Ÿ''­áþõÖ»¹ÙöêÍ´œ'ŸÔ'\ƒƒz'ú'1´ˆ||‹¡Õ'#'P'1'''0'&õ³‡rrt~vprvwxyolmlpstmhdehmkliihggguˆ®Ã²—xl^[dbjs|…Žœ¢"}uporqptyƒ–¬·±xssqxŒ›™"‰'Š•­Á¿¯ '‰…†'ž¸Â¯¤–Š†•´Úý''M'ƒ¯"î…¥"õƒ'Ž'	Æ Œ Ê''/'$'''W'¢'²'y'Ç–ˆ†ˆ'Ÿ°¾¸Ÿˆ'"‹—¡£¢££©¯¸á'&'k'j'Í¤¥´ÊàÐ¶¦•"ž´ÒðùïÑ¸¯°³ÊåæÔ¸£–¦¯§žŸž§ª§™˜¬ÄÍÆµ­¶ÔìáÍ»³§Ÿ'€ˆœµ×ôîÍÄÕÞ¼Žvx‹±Þÿç«~nd_[[^cu¢ê',' áº¾ì''5'¾‰ys{'¦¿âùå®†pnu€Œ–¡¢'vgcck}""pea]go‰–£¯Ø''ìÁwyyxxro~"·ÖèÛ»ˆ''ƒ"Š'"™¡¬Ò'!'ƃqƒ£ƒˆƒ'ƒM'Ä'?÷Õ»§‹zvwzzrvvllggsŽ¥Èÿ'V'‰'v'G'"'×®'‰"€†"–'Š‡Ž‹‰""Š‹ƒy|Š—¨ÓíâËØðìÆ˜…"˜¶ÖíîÚ²›"§ÔòñØµŸ¢¨¥™•˜¢£¬Ý'`ƒ!ƒ"ƒ&'XÄˆ{xy‹µð'''
'''Z'c'!ÆŽyrxƒ…{pomorkdkry~qieemopmhjjjnlo}•¢™ˆtibcciwƒ–ž²½³ƒ"Š‰"€"'±×ïã{xvwt˜—Œ‡Œ›¸×éÞº¢'Ž'Ÿ¿áãÁžˆ'‹¢Ëþ'+'D'…ƒb…}ˆÀŠñ‰W…݃y'gó¸œ'•´''ƒ'Ó'ž'6'ø'''f''@áœ…ƒ"Š•—'ƒ{{{ƒ‡‰ž­½·¯Àð''è·£¯Îô''àÑÄµ¤›¢´ÁÁ·¤''š³è'2'S'&ß¬œž­ª "•¡¶ÈÀ°¤¥§°§£›—¢±½´ Ÿ©¿Ë³–€}…¤Ø''Ü«Ÿ˜}pwŒ·î'þ·…uga]Y\du£é'2'1ùÒã')'f'_'ÀŽyw~š©¼Ë¾}lfjsu|"Š‰uiecp…œ¦wf`\`ly‡'š¦½ÍÜÑ¯Œ{wzƒx"´ç''	ßª‹€x|"‰Š˜›­Î'
'q'ëƒ"'ÿ'Ù'°'l'Õº¥˜Œ…}ztwssqkkjopyˆ"¥Áâ'''':',ñ¸›ˆŠœ¤š•œ¢¡¤¨­©¦°¾Á§‰'ž¥´ÚùûÔ¿®¡}}"«ã' '8'2'Ò¤'"©ºÀ´›ˆ€~}y|Šž¶µ«É''Š'Ô'Ÿ'%Â‹zoqy¯Îé'
'?'š'¯'WÛ•xry‡'€oigdhij|"š‰tngjqswvmlhjonjt{}vmfdebm|‰œ ¤²Ä»¤ž¤´²¨›''œ»î''x…‡€‡žµ®—"­ß','g'X'Òª¥Äßß¼•ƒ‰©å'('M'`'¸ƒú‡a*'mˆä"Ÿ'Ó'&×¯£Ä'-'؃I'ù'WõØõ'D'€'Wê †}{xyz}‰‰ˆ}xzww'¨ÑìÞ¾»ÕúöÊ©¤¿ì''''
''íÀ«­´¸®šŽ†‡‹¶''ƒ'Ô'£'#À˜š¦¢™–—¬ÁÙÚÒÊÁ³«˜–š—œ™˜‰–¸ï'ù¸||ŸÐ''Ð¡Ž…|rlo›ÄàÒ¦†umfa\[bpŒ·áïÙÐõ'L''n'
¸Œ€}"‹Œ'••|mhimolps|}qhego" Žvk`\_egr‡Œ•¡¼ÖÞÄž'|z†•—‡–¶ì' '#÷²Ž{vw'Ž˜š›ž¦¯Ãæ''x'¶'«'x']'D'	Ó®œ˜Šƒ~yusvppomop|ˆ— °Åß'	'.'1üÀŸŽŽš«¨ ¢³¼ÉÛåâÜå'''ãª"©ª¬¾ÚæÚÄ¤Ž~w}Ä'%'Œ'¶'´'z'¾"Š‹Ž‹'wrllmp"™©«¡¬Ïý''	Þ«‹yqmszŒ©Ó''c'åƒ'¦'£{tz‰¡©–|lgfjjw‰§²Ÿ|npsuvvtmiddipu{~zrpjhdbgqyˆ—œžŸª¯²¹ÆÎÔÊº¥šŸ³Ø''v…•"" ¼ÛÐ¬š Í'Aƒƒ²ƒŽ'ׂ:Þ² ª±®šƒ{}¨Ü''9'M'³"	‡œÞ'ĐÀŠ…+ƒ'EìÂ¬¨Ã''¨ƒ'Ì'>ÞÃÑ'','Ð'wqrssx‹'Œ{wqv{³ø'+'Ù¼ÉàÞ¾¨¯Òö''
'':'i'v'AùÓÐ×Õ¹–ˆ'"Ž³''›ƒ'ò']Ó—‹""˜•£ºÓï'''"'ôÈ¨Ÿ¥«£—Ž‹ˆ•¿'
'F''Ñœƒ€›Æåè½ ""ˆwnin}Œ›•‹upkg`_djv‡™¢¢³Û'+'l'Y'¶Œ""‰Š‹‰"|rlhgmrpkjospkiiju|€yoh```\`mŠ"›¨Åè'âº—'†˜·È¯™›Ä''-'#óº"|Œž¯¶»¾»µ·Èú'_'·'³'m'E'7'Ï®Ÿ˜Œ†"{w{ysooqx‡•˜""—žµÐåéÐ²•¯¿´"¢ºÛ''8'U'9'"'2'Z's'^'Â˜™˜—œ¯ÄÚØ¶zs|œØ'I'ȃƒ&'å'VÓ™'~~~|xrnikjnw'Ž‹›°ÇÛÙÃ¢ˆsplnt…žÍ''k'úƒ8'Ç'§'z''«¸¢Špfilryˆ£¬›'vv{vunmngffglz†‹'xtngefgpyˆ˜›"'—¢·ÆÈÎÒÕÎ½¤™˜ªÈäyƒ'š ¶æ'è¼£´û'Å"F…»…•"'Ë'ÊŽŽ†"|rquƒ˜³Ôö''sƒf…®‰ŒŒ§‹Ä‡Å"s'ä':óØ½²´Þ'#'G'0ñÃ°­ÀÎÅ­'~tqmmor'‹˜"€wsu¸ú'1'"ëº³··«¥µ×îöý' 'g'µ'Ú'°'R'öüòÉ£‹"""°ò'X'½'¯'>Ì˜'Ÿ°Ò'':'t'©'è'킐'Ô¸ÂËÀ­ ›"–³ê''ÎŸŠ‡œÃàÙº­²´¤Žymgjw}|upkkpvniecksx®è'('?'
À™…‡‰"ž¤›'xjnonupmgfglhimkprurrlifa`cl~Š—¤¿''[''Zúº›"­â'à°¨Ò'
'!'óÌ¨‡"ˆ"¨Ëä÷ùëÒ¿¿ä'B'¤'œ'N''äÁ±¤š¢—Š†"‹…yvxˆ´·¤""''"œ š—""¦¶±˜Š˜´ñ'X'çƒ:'á'w'd'w'z'Q'
Ã¡'…†˜¬ËÓ³{w¢Õ'/''æƒ	'Ù'UÙ–'|y|yzxrogfinyˆ—¯ÐéòÚ­‰|rmks'ŸË÷'1'‡'¸'mô¦Šˆ•Ÿ§¤—"rlowz{ˆ~v{xtkmjfebem|ˆ"'‹rgfgjr™¾½§'œ©±©°ºÌàÒ®'†‡•¡x{…–©Àé'æ¼«¹'ƒ"ÿ†ù†ò"ûƒ0'GÖ˜"}vvroou|~Ž »Ü' '™ƒ€"â…ü…"vƒ('m'àÓ¾©Ÿ¬ÀÅÀ³©¦ž›ž¡™ŒskoqqtyƒŠ…~xrs§Òü'Ü³žš ¡¶Ûéàò'4'–ƒƒvƒo'å'Z'''â¶—ˆ‡¤¿ï''á¦"zz"Œ›¸÷'kƒƒyƒ°ƒðƒðƒV'Ž'	ÓÕäÞÂ´®£™ž²×éÖ¯"‡–²¿½´¿ÕÞÎ±Šsiktxuiifn‰"skeelmppxŽ½''7'Ï¡Œ‰'§Æ×Ï°–€vtsuwmf`bfgmrnllotzwxzxkdfny†—ªä'jƒ4ƒ¯ƒT'Ž'¾£¸åýà³©ÅñûúóæÃ¡™˜ªÕ''['n'b'3'ÝÀÉú'.'.'ÜÀ·±°³¬§Á×Å© ¡—‰~ƒ˜¼àÞ¹ šŽ‰~'‹"˜'‹•  '……¤õ'ªƒ¼"Lƒ¬'¾'Z'@'&'Û¸ª¡'~t{†'ª¯ƒ{x‡ž¿ñ'!'V'}'i'Äš‡}x|~…‰vpghgjz‰ ¹Ü''ù¿˜‡'{st‡¤Îåïý'äº™—ª­œ'‰ynjn'ztu€ˆ}wruxskhhfb^gjx"—Ÿœ'|kiflz‹»ü'	Ø¦‹"–§Öþóº{€"}‹§¾ÏÙÚÊµ¯»''È"Q…ò†"šƒ'@Ñž…yvuspqttw'Œ¡¾ã''k'Ôƒ ƒ'Ä'f'%ïÔÅ¹¤'"˜œ£¡™œž¤Ÿ¢ šŒxqov~~z{|}vssrž²ÈÕÎ³ž—'š§´ÓØÓä'1'΃ÄӅ")'ü'g'R'Y'8î¯‰Œ•£®¶±ŸŠzy}…'¥Õ'UƒR"Ì…³…r"ö"ƒÕ'ï'GðÜæäÏÃ½®ž•Ãó'Þ©Ž¢¤±ÌèøïÍzorwzrllpz‹£‰qigfiiho|¥à''Ï© ˜¦Îÿ'!'ß¶˜ˆ†'wrkcb_lrwwsrsz~{'Š–"zmkjs~°û'³ƒã"»"[ƒD'eì±¦¹Ä´Ÿ–©ÆÑÕäëÔ»¸¿Ö'1'Óƒtƒƒ''=þÈ±µÅÉ¾²¨Ÿ¥¹ÎÅ¹¼å'
ôÉ¸±¨¤•Ž¢ÉìèÅ¨ž™'€y{‰ ©œ‡'œ†ƒ›ê'¡ƒ¾"_ƒÎ'¾' é×ËÄ½ÁÂ«‰uqw‰ˆ|{"" ¬¾Í×ñðÒ¯œ•Š~…Œ••–€uhdbku‰¢¯Æç'é¼Ÿ"‹'"'¬ÈÕÃ¬¤›"Ž"Ÿ®²¢‹'ykfktwyomxŠ†ynqvtqfkcccgrz…—¨µ­'zvwr{'Ì''1ö¯‹'~†¢×''Æ™ƒ†ˆ"" ÅëçÉ°§£¬»×'<'ñƒ¬ƒ×ƒF''Áš‡}{yzwy{€†œºÖì''5'D'7'$''ìÏ½¯™‰‡ž¨ŸœªÀÐÈ´°¨–‡||"Œ‹†}yvqnot|ƒŽ›¦­±°¥—–™¥±·¹»Ò'*'ø"£†È‡¥†ƒí'ê'çƒ2ƒ'wï¥Œ…ŒŽŽ‰"zu|†'œ¶÷'»"…‡Fˆö‡Ê… "Tƒœƒ's'ÜÒÑÃ»»±Ÿ—žÉ'','ºŠ''—§»ØåçË¢xosvxpqqx…š§£‹xmjffjkgr‡¢ÁÀ³³·¶Çò'.'S'7'Ð«—'€me`_erƒŽŠŠƒ€ƒ€†›¼¿–xort"šµú'™ƒ¨"Ž"vƒ•'²'ÃŸ—"‹††™£©¹ËÂÆÚí''Æ"5…φ"™ƒ"'e'Ë¦–˜Ÿ¡¦¡—¡¾ÙãÏÐí'îÍ¿´«§¢£¢¬ÃÙæÎ³³¯Ÿ†{|'®¿¬"ˆŠ'~¿'0'׃8'ñ'Oß¹¶½ÆÓÜâ»–wnnnuwwqv†ž›™™¢¥£¡¥›ŒŽ""'ŽŠŠ{ldfmv¥¤¥³º±¥™˜™"œ¤¯º¶ Œƒ'ŠŽ•š¤ "…}ypgbflmhjvƒwplrxtutnjlox{ƒ–¸ÛÞº–‡ƒ…ƒµê'Û¥|~—¼åß¸•Œ™£œ¸±¯Ù'øÇœ‹œ¡´Ø''O'h'K'Ý³Ÿ™"‹…†…‡Š†"‹¤Èãó''''ùäéûóÙÉ¸ž‰ƒ'©»³°Ò''O'1é¿¥˜‹Œ'›§¯ª•qnhioosŠŒ"š©¬§£¢¨±¨Ÿ£Ä'&ƒ…‡Õ‰!‡\"¤ƒdƒ¹"Ž"sƒR'E»—‡~~~zt|•¬µÃ''ë…
ˆiŠ'‰…ÕƒàƒDƒ'¾':ãÂ¸µµµ¶§Ÿ¡¼ð'î°Ž……‹–™¢­±¡Štnuyskkt"•¤¡•ˆ}tkhfdc`fqŠ•¢¸ÌÜç''9'K'3'
à½¤—Ž€pfcel{•´Ä¿¤Š…‰…‹¦ÊÐ¢€rs{‹¤½Þ'8'ÔƒƒÇƒj'¿'(Í¢'‡ƒ'''‰Ž'œ¢¾à''MƒZ…Àˆ©‰:†©ƒë'Œ'ÄŸŽŠ‹—–»ÙôñáØ×Ê¶®©¢¬½ÊÑÇÌÛãØËÂÇ«}z‹¨Á²•†ƒ"‡}t˜Â''#'Ù°£­ÃÜñòã½"wlmmnprls{"Œ‰†‰‰™°½¬˜Œ"ƒƒˆ}lhem€œ´©•Š‰ˆˆ†Ž™˜¤¾ÔÊ¶¢ƒ{'""•Ž‡ƒŠ…xkadhcbgqwwqkkqx€Š'zwy}€Œ¦Ñû'Ø«¢ ŽŠ"©²¦"…ˆ•–'—££–Ž•³¹­ØÅ®Æãß¾™"‡…Š–«ÇâçâÑ½µºÄÀª™–››••"¨Îé÷''='*îÊÍâíäÕÅ¨ŠƒŽ¡¹ºÄ'''ƒ'Ђ?Úªœš §±Åßâ½"{omlmmotz|Š–¨¸»°«©¡•š¼''å"h†z‡}†D"Gƒr"…J…Tƒë'€Ò"|ywyyvtt€•°ÃÈû'§"2†¢ˆA‡P"íƒcƒƒCƒ'wýÎ·±´¿Å¾­¥¬´¼®'ƒƒ…ƒ}}€wqms€{hju‰§µ­'†'|njba_^amry†žºß''!'C'W'O'?'.'éµ•†|piciq€­í'0'3ê©‡"~©ª—|qq|ªÃÒò'D'ЃEƒ9'±'&ß¸¡••—–‹ƒ|~ƒ'¦Ãë'Fƒj…ö‰)Š‡i"L'®'È Š……Š"–£Âð'!'9'áÂµ©¡£ªÉ''@'N' òãáÞ×ÔÎ²wuƒ•¢ž‹|x{}ru•ª³«›Œ'¦Î÷'"' ï¶xnlnljhgjlpwtov|~‡ŸÁàÇŸ†zuqryyxonm{‹¯¿­"~usux'ˆ'°ë'ïº˜‰'€ˆ•""˜'Š…"¢"xg`__afnupllms'¨²©"††"¸ÝùñÏ´­·¸ '‰Œ"ŽŒ"¤½Î·™††‰™²ºªÒ¶™™ªµ¬š‹"Œ¤ÈÞÑ¿¸¹Ïù''Ñª ˜'–ž›¡³ÌØù''Ø¹´ÃÑÌÊ¼¢{''ž¦Á''´ƒ?ƒ"'|õ¹­°·ÇÔê''
Ý¥†upkmhjnppt|‹§ÃÍº©–'—²õ'yƒ?""ƒýƒ-'èƒ}"i"†ƒ‡'eÏ"ƒ…€tpnppz'"¦µ½Ù'5'ðƒú"¨"Tƒ_'À'¼'ÿ'ï'w'äÈ¾ÃÎÕÈ·£•ŽŠƒ…ƒˆ''ypmkieesˆ'"onsƒ§Â³…€sjffc_bjny‹¢É''G'Ÿ'Ö'Ï'¦'…'''v'-ÓŸ"vligmv‰¾'''¨'ÂQÑŽxssv}{tokn}'º×àä''z'îƒ'£'9'êÇ¶ÀÌÊ´™…€vvƒ'¥Ç''Ó"u†t‡ …´ƒÍ'¸'8â®'Š…†‹—¥¹Þ'*'—'Âw'Í¼º©¨¿''§ƒ[ƒŠ'ø'SøØÓÑÊ» ƒspux'trvxyxw~‹–Œ…}†Ä''U'h'Â{smomnlljjfkkkv‹•ž®ÔèÖ qjhknnspot' ÊÒ³Žvjlkmr}ˆ²ò'ö·"‡Œ'""Ž'—‡Š ³ª…ne_aeclmmjtz…'¥¼È½¥¤¡'›ÀÙ×À´«³ÂÈ¼­œ™¤¤¨±¸Ë÷'ìº '…ƒˆ'  'ª'}‰™¢¢''}€³æýéÅ¹Î''A'Z'?ðµ—•˜«µ³¤¢¦¬ÁÛ×½¬¡¨©¦ª¤–y}Ž¢á'T'¹'·'W'Ê·²»ÉÜð''
å®'yvphflmnpsƒž»Ê»¨š"– ¬Û'('u'®'¹''R'H''ã'󂇂²ŽŠ'{mlot‡‹"˜¤¼ä'-'†''¥'_'0'2'W'Q'''õîÞèýñÕ· Š'yz'ˆ"'–•}qghcchs…Œƒyns±±®—‡ukgggbbclmz°ð'T'õƒÒ"n">ƒƒ'ù'낉'­ˆxpmqv|ŽÈ'-'¼'í'}ã"unihfegjos"Àîþö''/'k'‰'q'Y'P'6'ëø''öÄ–wx|ˆ˜®Õ'*'σŽƒâƒ‹ƒ'Õ''Å›Š‡‡'®Ëë''•ƒTƒ©ƒ'YîÎÌÃ¾á'sƒ«…F…Ë"|'÷'(ÜÅ¼©œ‰zvkiotwxrmluƒ…y{‡Œ‡{ou{¯ï'K'q'0ÔŸŠywzƒyrpkgghoz€•¨­­¹Ì»"whemnqz|{||¶àçºylolgls€™¿ßÉŸ†|'Š‡ƒ…ŠŠ˜ª¤Šnddceegmnnx"Ÿ²ºÇÆ¼³¾¼¦™®·´¥£¨¸Ùû'îÎÇÔÚâëåë'','Û¿®—¡£œ"Š†}tny‰"™‹…ƒ"À''&'
ÜÏÞ''M'U'%á§‡ƒ"–³ÓÊ±¥™•œ¥§¢žŸ›–ŠŠˆwroqry‡¦Ö'''ïâÈ°©±ÄÚîìÉ¨›—Šuninqrrs'•§µ¶±«¯¬ª±Í''8'D'-'íìþ''ôÀ•ˆ–'oopw‡Žˆ"ˆ¤Àà'''ðÝØÝÞÛæ''''&'5'-'Èž‡||ƒ'¡ª¬­¢"{qpfgkw{tlmp—¬³¢‡mfcdicahhm|›Ì'3'ø"~†Øˆ´ˆ…¾ƒôƒSƒ"'²'¸'vtz'•¡Äý'O'm',ÌukhcddbgryŽ »ê'''''')'J'q'ˆ'v'7''.'R'_'>÷´ˆww˜Ÿ¯Ñ''<'a'~'®'ê'ЂSà ‹‹–§Çú','nƒ"
"ƒÐ'¯'ÍÌÇÇý'Ä"Š†í‡Ó†ƒ­'aöÒ¶š‰€}vlkimrqljq•Š~}||smlny'Áö''Ö¯'ˆ‡•Ÿ™‰~rpjmq|'§¦š——'smiqv"•Ÿž™š§ÄÞÜ¸Ž'{yqont{Œ•‰{zzˆ'||w{}…‹Žˆzmbfdgggeluƒ—Æô'îÌ¹ÀÜÝ¾—‰""˜ž¦Å''U'Ž'^'''''''ù''öÜÕÍ·¶ÅÇ´ž"uqnkqyƒ†'~…–Ë''B'$íÒÞõ''å¸šˆ€|€‹¤ÃÇ¸¦˜Ž'˜ž¥Žƒ|suomoinov…"©¶Íî'ðÂ£›¡¶ÑÎ»¥¥©¤{spstvw|''¯¿ÉÔæàÏÂÒ'':'D'âÎÙÞÝÖÅ¥‡}ˆ"wkgsˆƒˆ™¯ÉáéêÚÆ¶°¬¬²Ï''<'M'I'S'a'=ô¶"Š‡'Š—¬·¼»¶ª¢›ƒwjjt{~ysmvƒ™¥š"nfgbehhjkv‡­÷'—ƒì†èŒ+Ú©‰ò…vƒš'ÿ'†'
¹›'Š€‹¡´ÂÀÍÜãÒ­}wqkgcckyŽ¦¯¶Õ''l'‡'Q'''0'S'e'X'3'!','A'U'Cþ½'zt"›ž›£´Ìê''l'³'®'AÕ¢©Áã''\'œƒƒí"gƒÐ'¾þ½±±Á''¶">†c‡Q…݃¸'' ûÌ£ˆŽ}rqmjqmhfo"£®–zuponkfimxŽ§ºÌÎ¾¤'Ž–³ÆÁ¯—‹€wwv{€‡•'Š†ƒ{qnpw‹©ÐôöÕÃÆÍË»žœ›Œ{wƒwzƒ…xvwtsuwu|y|ƒŠˆ~rhdiingehov‡­ÿ's'°'mþÍÙ''Ü €y~ˆ—£²Ø'#''æ'«'D'#'4'(''
ýåßßÏÃÆÃ¸ÄáêÖ°¢rqkkpy~‡‰ˆ‹¢×''B'ãÊÇÌÎÂ²¦šŽ‡"ƒ'¢§¦š™"ŽŠ"¤»¿´—†ynniekfgjmv}ˆš½þ'8',ç©­±ªŸ¢¬¬™…~‡‹†"'‡šªÀÙü'1'e'g'7ÿó'
'7';'ÛÚô'óß¿Ÿ'vsttnfhv'‹‰…†±Ú''2'7'ß¼¦š–˜ Ã''K'^'M'Q'p'k'1æª'Š™ª¸¶²°·¸µ®˜ˆyrx"""Œ~xvtŒ"{lnlhbchjpx‹¸''ñ"É'˜Ç—–Ž°‡#ƒà'¿'Fï¹¯³±¦®ÌñïÜÃ²¬ª¢"Ž†ƒzlfgr'¢µ´³Ô'6'ȃ'©'+''''
üòî÷ûÿôØ¬Žzs{"ŒŒ"ªÃó'5'W'@øµ—Ž ¶Ðì''L'u'¹ƒƒ^ƒ'Xäµ¡¨Áð'bƒ2"="¿"*ƒ'f'6'!ê²šŸ¢–|rspoigfq€•Žymjkmlcikov«À¼¡ž¾ÛÛÈ³¯¦'…€…ˆˆ'xt{†©ç'Y'Æ'Ç'`'âÜÇ§ŠŸ¹È²€‡Œ†€Š'†zursuz~'Š"›£ ›Šxnihprnlmpx‹Ç'Kƒƒƒ,'dìÞ''Þ¢ty…œ´Éý'O'®'Ô'‹'*''óÛÑÆº¸¶¯¨§¦¨²Óëáº¦zustx~‰˜¢ž–›¯â''*'×ÈÉÎÂº°µ·¨¢‡Š'"•Ÿž—–¥È÷'÷¾'zokhgigdiint|"À''^'^'¶‡Š˜š˜œž££›Ž†¡«£–• ¾î''^'Óƒtƒ™ƒ'y'=')'ÿÛÉæ''9'!ðÁ—}qlmighmp}"ˆƒ¥â'G'Àƒ'þ''È ˆ"¦Þ'!'I'E'R''¢'~'$È–"ˆ'Ÿ¨¦§®¹º´¨Œx|ŠŸ¤¡Žyru~|utrtjhccfr•Ä'$'ˆ½3—¦—=‡jƒê'²'1áÆÒâÞÊÓ''9'4'Ø±¢ž¤¤­³¨Žuolu…™§§¦É'.'¾'ÿ'¦'#äáÞÉµ²¹¼¹±­£"†yuux~zy|‰¥Àä''ôÂ¢'‰˜´ÄÔî''K'‡'Ђڂ†'Í©¡¯Óÿ'4'u'׃'킃'5''êµ¢²»®‹vqrrnjlnt|€wpifijidhoppv|'¥¥œ‹‡'©¾ÁÆÈ×ÚÆ¡'ŠŽ'‰ˆŽ‹ƒ‡¢Ù'Rƒ+"/"BƒI'[ñÓÅ¨•‹¾Ï¹"…ŠŽ‹š™"zvxw|ˆ"¤ÆâòìØ³wnmrrtrpr{'Î'\ƒEƒáƒ‰'¦'	ÓßÞÄ˜vwš¸Þ'-'"'Í'©'JùÐÀ±§¢›•""—•'"•œ·ÉÁ«›Š}{w†'œ¬½Ä¾¾Éù'0'-ôÐÔåïãÎÊÔÚÍÑÏ¹œ'""'— œ™ ·ù'S'''eõ©ƒsjghfggffgkxŒ²û'H'P'¸"‡™ ›Ÿœ¥ž˜'¡¹ÏÃ¬š›®ß','w'Òƒ¦"å…W"Rƒ%' 'e'×´±Ô''.'í¾—{mhiebeimy{ƒÌ'6ƒ"#"Ì"ZƒS'bÙ¤‡}z~"¶ã''/'V'¦'ì'ׂhæƒv|Š'"§´´§›•Š~zsu|Œ£±¤Š|v||zwvtsccfmzˆ Æ''›ƒ¼†Š#Ž Ž5Š…½ƒg''ÝÎå''ì''a'¶'œ'<æ³››©»ÔéÙ­‡usy‡ˆŒ'±ô'F'b'3æ¹¯¨¡™©©ž"‰'}zvrqtuzˆŸ¿ÑØÙÉ±šŠ' ¬°Åð'G'߃'ƒŽ'à'3Ï¨¦Â''9'E'J'~'»'»'o'ñßÀª¥¸Æ²"ztvsrqnropqmgcefefeiptoruŒŽ'‡ˆ'˜ªÇó''	ÈŸ—œ"'–§§›¢È''´ƒÙ…R…"''²üÃ¹¯™‹©Ÿ‡{'w…'–Œ‡…"'…ƒ©Ö'-'—'µ'‡'<ê©‡ssstwxxv{'¿' '½ƒ5ƒ'"'Ç²© Œƒ~€…Ã''m'Ý'ü'¦'-íÉ¬™Œ†"}"ˆ™›œ•"Ÿ¢›"ˆ¬'Ž•¥®¹Î÷''ÿ''-'!èË×ïüóÜÚêìåó'äµ©«¢–˜—"•ž¾''…'Ü'¨'±ˆpkiilkkljloz"ÄíùÏ¥"£³»µ«¥¢¦©¡ŸªÂÛ×½§¤»ÿ']'¦ƒƒü…Š†7…ƒŠ'Ô'‹',Í¡—­ÊââÍ²{jfcbbgjmnu}‰±'	'»"†‡2†"'¤î¥‰zuu•¯Îö'7'˜'ò'â'míŸrurv€Œ¢³¯¡›'…tlggl{•¥¢"ƒ{v~…zspocbhp‡ž¶Ù''Z'ڃÅ#†d†w…Bƒ¼'¨',íËÅÚïðî'%'ºƒ?ƒ
'gç£•š¥Âï'í³€}|{zyz"¶ÙßÈ¬˜•˜"˜®ÅÃ¨‰Š‰†ssrrwy"–ª°±´À½®›'–••œµè'pƒ}"ÄéƒÂ'…ç®­Ù'6'''p'¢ƒƒ'œ'Ì³¤—¥°¡Šxrwqsz†vnddahfdfhjovywx|€†Œ€wuvx}–¸ð'''"á­ Ÿ'ˆ‹'"—¦ÁÂ±³ã';'¼ƒ©"Ü…&"	'²õ·®°"€|xmlmoqzŒŽŒ‹Œ‡•¾'%'ôƒÿ"Rƒ¡'½'·{}yxxz~‰¼è'+'i'…'['Á¢"ˆ‡'Œ§Ý'I'˃ƒ
'''$ôÖ°ƒ~z~Œ ¿Ç¾° —"Œ†~ã¼µ¾ËÎÇËø'\'¶'©'X'#'ëÅ¯½ÏÙÚÞò'ùéò'íÅ¼¼±˜ŽŽ'—¡ºõ'O''l'«ƒrmmjmosrsoss{‰—¤§ž"‹˜·Øæ×Äµµ¸½¼»·ÆØÛÊ³¬Æ''V''»ƒg"w"ø"?ƒ''Š'I'·†Š™§²±§Œ~rdddfosuquw‹¿'4ƒ"ȇDˆ½‡O"™'āö«Šzvwz…'Ÿ·ç'='ˆ'|'%Ð›}pqoou"—§§ª±®'sd__bn{‹–"‰{€ˆ‡|uneaei~šÀà''+'S't'§'ûƒBƒH'õ''$éÍ¾½¿ÁÆÑ''£ƒ"'õ'QÕ•«»áîÒ§'‰'zwrtz‰›  ™'"ž¨¦«ÏóïÃ¡ž "Œ{tmqvvx…'"œ·ÖêÒ¶®§š"«ã'|ƒ¸…?…š"L'Ɂø²®×','z'‡'"'׃Xƒ^'Å'Ã¦¡—"''‰}vpnow€™§–‡ykchpkeefimwƒ†‡vsstyˆ¥ÈíîË®£¤œ'' ›˜£¹¼°®Ü''`'ƒEƒy'ÿ'KÙ¨ž–"}yxrkgfkeot'—ª«Ÿ"‹‰ŠšÖ'xƒé…׆Ž…/ƒW'DÉ™Ž‰}|…™¹×êü''2'ì·š"•'‹"º''­ƒ;ƒT'õ'b'åÑ¨"~€€ˆ Èÿ'÷Ð­š'ˆ~z'0üö'','-'ò'FƒƒÐƒ»'ð'Iì¾ "œ¬³¾Ô'','âÏ×ÕÍÅº¥'"…'¢­ºÊç÷è½–€snmquƒ‰‰€wtrx{"ˆ‰ƒŠžÆéúïáÜÙâíìæáäëïÚÀ°¾ì'$'8'C''åƒ'Ö'c'
à»–"zx‡™œ™‡sgens}Ž‡}|'¿'-'ú"[†G‡}†s"5'¢ü¶"…~zz}''Ž¨Óüù×±"{ooljrŽž¦±ÀÃ¤xdY\\aly‰‹|{'|rigfjv†«Ý''O'z'z'Y'8'0'7'.'ùÕ¿··²± ž®Ñ''`'Mû°"•¨»¶¶°¤˜˜ š‰€|w|†—–'—£ÀÐÃ½×''ÚÁÉÒÅ¦|tpt…{zx}‡•µç'ïÛÔÇ«•¦×'Cƒ"#"rƒ§'"ì««Ã÷'$'8'\'¸ƒ0ƒ5'§'Â­­¦'‰€~wpmq{Ž¨¶§"€sgfppljkprv}‰Œ''…}wut‡ž¬²©¯¿Å¸§  š"'Ÿš—¯Îç''2'E',öÁ›‰ˆ………||rkjinjm{'¿èîÈ§——•Ÿß'˜"<†…‡…ÿƒ¶'ZÖª¨¶·²œŽ…ˆ¨Ñö'
''''Ù¼§š˜›žœªË'.'ÕƒWƒA'¯'!Õ·©˜‡}z}…'µö'B'Y'%ã´¢˜Žx'n'5'7'O'†''>''nƒq"y"sƒe'iã¨Š'ž¦°Ì''-'Ý·»ÇÓÉª"ƒ|ƒ'°¿½¶©¥›Œƒ{xswy"—¯®˜"xry…‰…'~†—¶Øëôþ'
' '='S'O'>'"'''ûÒ··Îãìêõ'''èÂ©"{sstz'¢¥'ynly"¥ÈË±€ˆ£ë'cƒ%""ª"1ƒ)'U÷Ê¤—™vvw{'"¥©†ysonmu~ˆ'›ª³´šxa\[Y^hs'Œ‡~ustzwlnstz{‹´ä'<'©'í'Â]'
êÓÈÂ¶¬±¿Ç¾­˜ž·ÉÉª'•¤ÂÊµœŽ‹'¬»­–‡ˆ‰• ¦°§šªÌîöß»ÀÜéßâ''.'Ë–~pqt~}{x|€'¯ÓäÝáëÛ¹š˜ªÌ''R'³'Ï'Š'Ç§¨¿Ùíó''K'Ž'‹';æ¶µ¿¯˜Š"ƒ'{{{Šœ£žŠzokhkrnqrspz"¢®¾Ë½¦""|ˆ™™•–œÄïúà¼§ž…ˆ""Š†‹˜¤³ÂÏÑÊ²€wv€‹†wqkmz{z Ü'$'2ö½¶¶¬¬Ý'nƒ–…)…ï"ÿƒ^'KØ¹Íô'îÉ£Ž'®ä''4'8'>'9'ûØÂ³¨¡¢£¯½Õ'''Ó'¯'?á­—‹†ŠžÈ''Q'j'1æ·®¦™†"'S','5'D's'x'5''DƒƒÔƒÜƒ'AÒŸ‹‹Žž¢¨·è''ß·´ÆÏÇ"{x''®ÄÀ©"‰zz{|vw'¸åíÅ˜{}œ‹†€…"£½Ùô''S'¢'öƒ2ƒ'Ò''O'?'3'áÀ¿ÃÄÀ¾ÆÏÌÌÂ­•ƒzsqons~‹Ÿ¥•'uyžá'-'=ù­"z­ç'<'˜'Ì'ª'T'	éÑ³³À¼šsrpryz{|{yuvspr}Š™¢šŽ€o_^WYahv'"|tmgkklhp{ƒƒ¯å'L'éƒKƒ'm'Ê¬¢™–ž¶ÖãÚ¶š~Ž''…'§ÃÌ°‹x'"ºÑÄŸ'¹ÂÈÌ¿¶ÁÛù'
ýÔ­¢°ÈÙ÷'2'j'Eâ skmpz|z~ƒˆ•¥µ¹´ÁÎÉ²›£¹ÐæðþüéÎ³¦¦¼ÒÑÏÎàðïÔ¶¬±º²''"•š™†ƒƒ…†€ynkfmno~'€‰"©Åó','Z'?ò¾ ""©ÏÑµ"¤Ô''*ûÂžŽ'|†—˜Š'€†‹"¥­´¦"vs|–"qr–'Œ¡Ó'',ùËÎÚÉ¸Õ'*'ÃyƒÍƒf'¦'ÒÉñ''='#ñ»—"®î'='v'm'W'`'l'f'>'Õ¹¯®¸Îßãæ'
'''Ø«'†ƒˆ–ž£¯Ñ''B'P'Úµ¶´¢Œ"óäëó''åÍè'6'Ž'š'Fê­–‰•›˜²ß''ç¼²µµ©Ž{qušµÇ¾¨{ytxwuw"žÑ''2ü¶Œ…—²µ¥"'¤Âä''^'߃±"Í…t…"ƒ)'¤'`'3'èÒÎÌÃ³²¾ÆÀº¸©€wssosvx'Ž'Œ'€º''˜'¾'LÇŒyyŠ£Éï'üàÏÇ¸°¹××´Œshkjjjihtz‰‡ysonu˜¡"}oid_\\_js~{rgcccaabhx"ƒ†®Ü'3'³ƒ
'Ú'Vîµ•‡‡ˆ"µà'ôÇŸŠ}||…'"Ž›§­•€sx°ÐÈ¤'š·ÚàÓÑÊÍô'.'@'ñ¿ž˜¦Åå''!'?'&Úž€pohksyˆŒ—¢²¶§›™ ¢¡œ¯ÎäåÖÂ·¶µ³¬©±»¾¶³±´µ¬£¢ª°®Ÿšž±ÅØÚÀ§"†}~'‰"ytnjltƒ"—¦»Îõ']'øƒxƒB'Ž'Ð´°Ð''ç¶œ¦Ó'' ô¹ˆ|uv'™¢š‰‰‰‹œ¢«©¢–"xuƒ'~w{"·Ì­šœµæóÜÂÆ×Ê¸Âó'?''±''',èÆÆã''$'ñ¾›"¯ú'm'¸'ª''ÔƒFƒˆƒ9'' àÉÄÛÿ'øÚËÃ·£'‰ƒˆ±ÈÒËÏÛ''.'1'
Ô³­¦™Žžª¥«±¼¶¥œ ¹ÒÕÄ¨†ƒ'››—œ­Óþ'â¼®§›‹uqv‡›¿ÑÈ²˜"}vpstrz"Ô''D'Á"''"®º«"‰ˆ—¯×''X'уن‰6‹ZŠ,†í"lƒ/'˜'I''÷åÏ¾¯ª¼¾º°¬†{qux~z€'†ˆŠ‰‰ˆ‹³''™'Á'UÒus{‡—¨²´¥ £›ªÉÏ²xjefadcfr§–ƒxhemv–wnnlk`^a_kush^`b]\\[er{~€¯×''C'f'R'Ë£‹ƒ€¨Ò'ýÎ¥Œ~xy~‰ˆŽ'•'ˆ€trs"–®ª™Œ˜¾ãäÌº¾ç'9'•'¬'^ÿ¾¢" ÂíõîæÑ³Ž~unims"žš¤±Æ»£Œ"‰'œ¼åöâÅª§²ÃÊÅ³­¬±±­¬°¹Á°¤¥§¡£¥¸è'5'z'}':ïµ''ƒˆ"œ‹}unsw€œ£ÁÛé''¯ƒ´"¦"qƒG'\þÔÀÜ''*'É¤ŸÃó'	å¬‰squƒ–£ › •Šš­ÅÇÅ¼ž'ry†‡{v|—ÂÞÇ¤™­ÔçÎ°±¸¸««Áë''&''áÒÃÃ×ááÐ°"¨ë'V'Ÿ'·'ðƒä…'†ƒ…²ƒó'·'#ðë''G'T'&ê¿«žŒŠ†ˆÁþ'@'^'7'ðö''äÆ±›'Œ‰£ˆ‹«³¤‹~€ˆŽ"'‹'|}ˆ•™••¥ÀàßÊ°¦œ|xvy~Š¿ÑÔÇ®–"zxtttzŒ›Ãü'÷¼•‡…£®©š""¡»ï'4'ƒL…@‰ú'½—²•ŒÍ†¬ƒó'ê't'>'2'"ùÏµª¤®±ª"Œ†ws˜••–'—Ÿ›‹"™Ò''7'±pts|'ŽŒ‰ˆ'–¨±Ÿ…sj_^\_\bj‡ª¸§‰wmgglu|wouyzjfcbkjhe__\[\]Yaepu|'´ê''ÿçÌ°•†|yz•·ÜáÉ¤‰~{z"•›Ÿ™‹'|qjnwƒŒ‡Œ‡'¬ÈÏ»­¾÷'h'çƒ'ª'*Ó«™š¬ËÍ»«¡'…~zqrqu|œ›¡­¾¸¤‰yy{‡•»æñÐ°«ÉäñåÆ·±µ¾¿½Îî'ë¼«¢¢¤¶ç'Sƒ ƒóƒøƒ/'`á¨›ª­Ÿ‡}v{z"£¿Úè''ƒ¦"©"Žƒi'kþÎ²¹ÝÿúÒ¬›µí'é­†xqy…•ž¢°­ž›ºÝêèÙ³Œzr{}zstªÀ¶ž–²ç'é´£¬®¦ž£µÌé'''''Ý¼³¶½´™Àÿ'A''ƒl…­‰"Œ-Š€†tƒ¤''''"'_'Á'Ù'Š'!Õ¯˜"'˜µü'ŒƒBƒžƒ?'›'*÷ßÍÃ½®˜‹‡z"Ÿ¾Ê¯}uz~}xx{}ŒŒ"¢ÀÞÜÍº¬™‰{v|€‹•£°ÂÓÝÎ«Ž…'|~~‹™­ÑéÛ·Ž‰š°À²Ÿž«Åö'9'›ƒž†ŠŽ›\¦k¢¯"€‰~"¼ƒ'€'Y'['O'áÃ­¤£Ÿ"Œ†€|yx‰¨¸¯«¬¦—¦³©™'€'§·¢ˆrlrx|€'‡"""—Ž'vhb^``[bh~›¨ž‡{slffmtx{r|'qijjjne`^X^bb^_bfpw¹''A'0üÑ·¨š‰}wux"—©³«''{y§´°¬ŸŽznkjpyƒ‹Ž•¥ª¨®Í''h'܃'º'>æ¹'—™'Š…""‹‡ysuz…‰Ž•™¢ž•†{vx£»Ã´˜«Ôô'ïÍµ²ºÄÌÓñ'0'\'1é¾°¶ºÜ'*'è"s†C†t"¿'ü'º¡¨µ¸«ƒ}x{z"˜¦»Ïò'B'Ôƒgƒa'Å')×¯›—¤ÀÏÁ£š²ßÿå­†vu‡Ž" ¶¾°™Ž™´ÒßÖÉ¯'}x}~}tpv‹™—ŽŒ¥Þ'è³œœ¥ •–¡¾ó'E'°'ý'Å'Kç¸¨­§š"'"¤Áô'sƒÇ‡1#'©ƒ‰5"¬'Û'_'f'؃"ƒÍƒ>'€'Å¡"˜œž©Ö'Uƒu…†-…|ƒß'¸''à¼¯²°¤''s}˜»Íµ~}ƒ…€|uqqv}ƒ‹‰•©ÄàñóóÞ±•'{ƒŠ—¥§ª²ÍðèÅ¡"‹‡‰‰Žš¨ºËÈ½¬žš™§ÂàÔ·¬³Éè''‰ƒ—†©Žuœ—¨ï¦4—WŠÅ…ƒ's'V'f'l'F'éÌ³¨™˜•'‡}zyy'´ÆÀ¬©¤™¤²ª•€tw'{rpl~"—Œƒ{~——Š…"‰‰'rfa\]^_cq~Šƒ|wvpiioxy{w{¨«•}ptzxmg_^dgnnkhgjvˆ¸''G'K'äÆ³­œƒzwu|}‰Œ‡'ƒ'«ÌâØÅ¯—‰ynjlrw""ŸŒƒŠ'žÅü'5']'"'"'h'ß¶šŒƒ|{x ¢–uwvw~"†…ˆ"€}yyzy‹•–"ž½âòèË±§¬¸ÄÚü';'j'E'ØËÅØÿ'^ƒE…[‡×ˆF…öƒ~'=Ë¨©´¼½»ª•Šyxv~‹ ²Êí''I'M'Ø­'‡"‹™¢Ÿ—–§¹Ê»™†}€…ˆŸ¹Éº£Œœ²·²ª™}€†‹ˆzpqz'…|{Œ¥¾µ"–"•©Ò'('ԃ儼"Vƒ.'AÏ¨ ž›Ÿž›Ÿ«Ù'Qƒ˜†ÌŒGÀ:‰h"Ú'ô'u'ƒ1"7"«"	ƒ'iöµŸ–›¢²í'©"u‡}‰ÉˆÚ…郮'•'
Â«­·¸¢‹'ƒoo‡¢ª˜'}Œ ¤˜}vqrz'˜'™­ÁÛ'';'k'Rü¯Œƒ†"ª¯­¥©ÇêíË­œ™—¥±À¾½Â¹¼¸²²ÍçåÍÁ¾ÄÕû'Yƒ6…_Še"šåš'Tˆö"¡'ï']'L'€'¶'¿'‡'H'Øµš"—Žxpry‡£±¯™"•"˜¢œ‹yqt~€silr'¶º¡ˆyy}~'‹ˆ{~Š'peb^`ghlooptxvrpqwˆ‡|‹¸ó'ÒŸ}v|smgek|‰vnmu|†¡Ö''&'"'ñ×Ê·'€||€''}z}€"'¥Ëð''æË±"~ojmq¥¬ž‹}|‰ªô'h'¹'—'K'üæÔºœŒ~vwwx'Œ³³¡…uytuvxx{yz{}|yx}‡…""†Œ¿áäÃ¥œ¢ª¿âú'
''õãÓÑÜ''Uƒ"­†«‡…hƒ\':Êª®»ÆÎÎ»£‹|xˆˆ‡Ž­¹ÆÜçÕµ—†''ƒ†…Œ•™§¥¢—Šˆ‹"™›"Œ'Ÿ·ÊË³™‡'›œ"‰…||ž—qnu{xqry}…Žˆ‰—š¡¥¶î'lƒ†…m‡
†x"T'­ò²œ›¥¹Êº¤¤Â''ï"ć²Š‰"†‹ƒê'°'['ƒƒë"Ž"wƒëƒ('^Ü©š™˜°ö'Æ"Þˆ˜‹Â‹‡'"½ƒ/'Má··ÉÒ»™‹†lio€}{v~ÎÞ¼"€x}'¤¬¡œ¨¼Û''ˆ'ö'é'gäž¡¯¬¤¡¨¸ÎÔÀ« ž––•°ÐíûçÔËÏÔØÐÆÈÞçØËÀÂÈà')'³ƒØ†‰IŒ%Œ1‰:…Óƒ®'¤'D'U'Ńhƒ²ƒe'ù'"'Ã›ŒŽˆ}ttqtŽ—'Š""Œ› 'yv'"ƒskw"¼È±'styy~xurzƒnab_epvqjknnwvsxy''"‡…â'J'n'(È'{vvqkggs­©Œyy'ƒƒŽ¨Çì''9'ïÖ¹¡"'"‰€€‡Ž™ªÄá''''õÍ¢'slkr€›¹´žˆyxŠ¶'!'׃Wƒ'bïÍÙâÐ¬~tsxŠ›ª±¯žˆxvvuuwxwwzy}ˆ‰xz}ƒ‡ƒ~¢¿Â®š–š£ÅñùäÒÍÕÖÒÌÎê''ƒ=""Xƒ¥'¢'º¥®ÁÓèîÙ±"‹ƒ~‰'‰‡'š©ÃÛÓ±'ƒ€€‡†‡—¢©© Ž‡"Ÿ·Áº§–›·×ïÝ®'ˆ‹‡€yt{œ‹xuwwwqnnrx}"­¸ÁÈ½Ëû'‡ƒ¿…÷‡ò‡k"ô'ë'Ä§£´Þ'î» ­á'Hƒ""È"ªƒ¿'Ù'\'>'^'©ƒ$ƒÑ"Š"å"2'ó'µ–'¦æ'Œ"&†ä‰y‰_‡…ƒ›'…ùÈ»ÉÑÂ«Ÿ–f`dikin}§ä'Ý£Š"›¨³±¥˜š©Á''"ƒƒ''®"š­²´¨©²¿ÆÈÀ´¨¢Ÿ¡µå';'™'¹'p'ííü'
'åÙßëæÒ¿º¾Ð''R'Óƒ§"©…'…›"̃¶'Ü'Y'1'fƒ&"D"ß"oƒÅƒ#'qâŸ‹†ˆ'}wwx~Œ˜•Žƒ'Œ›ž'€nt§­™pxŒ§±ŸŒzqqswz}zz{|€uga\`bqwvqoty"€}€‰"ž"šªè'Q'…'Hâ †zujklmx'¯¯–€…—š'•¡Áî''Õ½©–‹'¤¸¯œ"'°ÃÏæïüÿ''%'#ð¯†pjkn{¢Á» †w{"°''̓Sƒ'eéÉã'
úÆ™|wuz‡—±¹­¡ˆ~z~y~|zz}{~‹Œ‡|‰ŽŠ"x{…"™‹ˆ‰"µßÞÅ¬¦·ÇÑÐÇÚù'#'^'˜'¤'m'Íª¢¨¿ä''!'ÐªŸ•''‡ƒ‡˜£ÀÕÔ®Ž…"Ž–˜"•–¡°²©"ˆ"§ÄÜß¾¥–£Àô'.'&Ü›ƒ||wyytnu†—ŸŠxtuxwpwvtty²áÿ''òÙï'Qƒ1"²†…Þ"7'Æ'!çÉ¶¿î'úÁœŸ³â'&'m'©'§'h'3'('Q'y'Ž'ƒc"g…4"¿ƒW'=Â—œÈ')'ö"/…Z…'"ë""ƒL'u'Î½¿ÊÓÏÈ¾a_^Z`diu—ÊàÐ²©·Áº³¬£›"™«à'0'€'"'Lêªš ºÄÀÀÄÅÕëôòÙ½§¦¨µÚ'Bƒ""fƒœ'®'7'.'d'–'ˆ'@'ùùíÚÃ¸»Çå''J'›'øƒ?ƒSƒ'¸'o'0''Xƒ"R…"«"ƒe'žùª‹"‰‹‹Œ†'Ž«ÊÈ¯•‰ˆŒ"Šqv‹¤«‰~uˆ‰ƒ{tomt'•—ƒ{tme`^dkw}}yw— '…ƒ……'¤¤«¸Ó''7'"Ú¨'ƒwsouwz†•–ˆ"¯´¤–"–Ÿ­¿º©˜'‹Ž£ÊçÚ´¦¯Ðû''ÿúúý''0'/'ºƒrjgkz'¦£•"yt€œÝ'E''w'ÓËë''Ôž"vv†œ²»±œ•ŒŒ††‡‡"|||~€ƒ…‹'›¨©œ'wxz||€ƒ}~zƒ'©¯ ˜—©ÀÒÛâí''/'B'<'('Ø³£¡ªÂð''3'éÉÁ¯›'ƒ~"'£¨³ÃÂ¦Šƒ‰ ¸¼°¡œ ¨±°¢"¢²ËÕ¾§¤µÔ''d'e'
ª€tpnquutq{"'rvywuu'ˆ…{ƒŸÛ''S'n'd'!àÓü'dƒ	ƒšƒ'õ'j'4'#'ØÄÎÝÎ®—"²Éàïòêé''e'¤'Ÿ'¢ƒ
ƒ·"@"ƒ''¸"‰Œµå'.'"''Ú'ƒ'(ìÍÂÅå'''ð^][Z__io}˜¯°±Ëþ'	ïÎ®›''"›ªÂê''å¹›'™µÏØéü'''8'a'd'+ìÃ³´Ì''³"…û†º…Zƒ~'¢'¬ƒQ"ƒæƒ'r'õáÊ¼²¸Çßô'
'*'L'd'h'\'M';'ù''™ƒRƒÒƒ²ƒO'ä'_ì¬‹†‰'™"•¸û'N'U'	¿–…††€yvpz""–Ž€z{xusqmq'™µÉÔÕÂ¢†wqkcikv'‹‡~|©²Ÿ'‰ˆŒ‹š¬½¿»ÎãçÉ§–Šx'‡‡'…Š€x{‹¡°£¦±¬–Œ‹"‰œ²ã'	ûÑºÌ''u'§'s'"''
'
'''Ú©…rhgio~ŠŒ‡'}xyˆ¥ÉæßÊ¶¾ç'øÇšˆy|†"£«¨¢ž›•–›š–•‹ƒƒ||'~‰ªÊâß»‰ƒ}ƒ"€†…~}'ƒŒŒ™¯Ñì'''9'"'Ï'Ö'—'BþÌ¬¢š­Ï''5'0'ñêêÔ¯—Œ…ƒ"¤®³·µžŽŠ–°ÖåÈ­˜ž©¶µ¤—•™«±¨¦ÀÚ'	'C'J'¬ojknsz{prrwurrtnqz‰"‰'‰¨â'1'o'ƒ'm'"à¼Åì'$'L'U'G'K'y''X'
Ë«¤ ‹ˆ—¡¦¬°¶Âï'B'''{'h''Ì'õ'Ú'r÷©Ž…Š´ÌÞô''''úÝÈ·¸Ì''S'`'8'\`[]\ekow'Œ•«Ý'-'G'ç¿¢—'š­ÍðíÑ±˜Œ…'¨Éõ'/'['r'–'Úƒƒ'ª'/åÅÀß'-'넉†¹‡¿†6"'ùƒR"Ó†€†v"©ƒ	';ëÎ½¯°ºÍâïòû''''''
ûãç''p'¤'›'s';ýÉ¨€‰™—"¤æ'vƒ$ƒ>'žöªˆ{wypmklry‹›—ˆwspnonuzŒ³ë'('c'‡'Qì©ƒtmnpz†™¢œŠ~ˆœªž›› •ˆžµº®­·¶§'ŠŠ…‡¯¦™›€ru‡'–­ËÆ¤…{|}''™Ÿ«ÎõøÝÐñ'L'̓'Ç'D'
'
'óØÆ¯™'ojlkpu|{}€}'Œ•œ ŸŸ­ÇÛÍ­"…'ƒ‡•œ¥©±´°«¨®´»µ¤‡‰†Š'žÇ''.'!é¾¤'Œ'–•"'‹†~|~"©Ðô''8'i'ă'"f"ƒ½'ß'Dë¹¨¦Å''p'¬'''+ü''ô½š‰‡†|"Š— ¨­§›"ÀàéÎ§•Œ•¥ÂØÒ·"'''š©¹ÕìíÈš}ppjlu}}ummnqwuqpmv"ŽŠ‹Œ¦Ó'&'q'p'A'Ñ±²¼ÈÖê'''ƒƒN'é'Oâª'…''"—™œ™¤¬Äó''''"'2'?'3'
Ò†‡Š¿ÊÄ»º¹¾ÉÒÓ¿±°Å''R'g'7ÿYYY[dn|€€~}"Ê''-'óÒ¹¡"Ž–±î'('(úÀ—Š"Ž¦Í'!'›ƒ
ƒLƒ•""Aƒíƒ6'~'
ÛÎë'.'¿ƒÑ…B…÷…ƒŸƒƒÂ…üˆ"ˆÀ†ƒ'XêÃ¶¯µÃÖéíçåãØØÚãèÙÃÂÖû''#'äÂ® ‹zy|"‡Š¢ø'Áƒ¯ƒçƒ'*´Šxqqjiecim}'•Šzurv~{{ˆ™Ç''ªƒ{ƒúƒw'…æ—…~}|ˆ™­¹µ™……˜¦±³¢‡ƒŒœ¨©¨ 'Šƒ‡Šœ¿ÜÕ¾µ£Šwtz}‹¦ÁÁ uy"" ŸžµÑññõ''m'Õƒ'¾'?õçâÉ¬š€uljkqx}€'"‹‰‹‰‹‹‰Œ'—¨³¬œ"‡"Ž"—ž¦°´»º»´¸ÅÝñåÄŸˆ–¢¥°Ë''8'3'Ô¹¥–•˜¢¢ œ'~ƒˆœ½é'
'+'X'­ƒe…‡‡{…σ傯'Ô¾¾æ'_ƒƒ'ƒ-'w'''ö·"†††ƒƒ'Ž–œ˜–œ©ÅâèÍ«˜–œ¹ñ'4'G'
Ä '‰‡Ž•¢´½¶¡‰vrnmssvxtjgsxƒ†ˆvmnuƒŒŽ"¤Î' 'q'p'*îÉ³©¨¬¬Â''̃Ʉ#ƒ"''ù±z'‡˜¤¦¤¤¦¯·¼¿ÃÑáíêÓ­€Œž¹È»¤™š£Âí'ìÅ²¶Ö''!'ÑX[\_m‡}z~£ÃÛê÷úØ¬"ˆº'''²'hòª‹'¦Þ'Mƒ
ƒß"¨…­†í‡$…Õ" 'ñ'Fùàê''U'ÁƒJƒ'ƒF'Ï'¶ƒz…w‡Âˆ
…ナ'VêÁ¸¸ÉÞø''ðãÕÇ¾ÁËÍÃ¸»Ïî'þçÁ¢—Œ€uruqx}–Ý'yƒ8ƒs'Û'±‹}xtlggdekz‰'Š–••'˜Å'0ƒ,"Å…Ô…ƒQ'2»›˜›šš¤¸Áµ¡'†…""¤°¬˜€z~‰™®´Ÿ†"'…‰‹žÃãÝÆÂ¯'}€ˆŒ‡†' žŒxw–ºÓÍ³®´Îù''2'z'Ùƒ'ò'˜'1ã¾¯Ÿ"ˆ'€wnoq~""š"•ž£¦™''Œ‰‡——''Œ"¡©²ÁËÏÉÆÀ¿ÆÞ'	','Ý¦''—©»ÁÄÃ×ü'ðÚÀ®ž—˜•™Ÿ¦«®ž‰€ƒªÕ''''@'¦ƒ»†‰'‰ñ‡¡"ƃ'JúÙÐô'€ƒt"ƒ '³'$õëÎ¥†…"†‰‡†…–¡ž¢®¹ÌâíÔ·£¥¯Þ'Zƒƒ6'¾'½—ŽˆˆŽ'¢ÀÓÉ§ˆ{tqtvzvkjkps''¤¤‹wqrx…'"ž»û'D'M'èÐ¼ª ™š­''½ƒ³" ƒ†'•ù³‹}y~Œ£²³²­¥¬±°©¦£¬¼ÂÃ·¢'…'Š²¸®'¥Ö'*'_'<ï»®³ÌØÊ®ZY[am€Ž'"ztv…'˜ªÑ''A'È™ˆ½'$'ƃ/'ã'8Å˜"©à'Zƒ@"Œ†}‰¯iêŠJ†ƒ¢'•'$óßá''''J'X'N'>'T'Ѹ"Ö…"'à''ÝÆÁÌô'-'f''b'(òÕÁ³²ÈÌ¾²»Úü''	ë¾›Š{rmopop‡­õ'K'i'-Ó›'}{upfe`dgq"'Œ•±ÍÒº '"¼'+ƒ=…†X…£ƒ´'UÍµÈØÓÃ»Å¾­'‹…'‹ž®¡Ž}vw~Œ¡«—‡Š"¡š'£¶¸°­¡Œ€'¨®›‹ˆˆ'yxx‰±''<'*è»½Õý'9'¡ƒb"G"hƒ°'ñ'Sî´™Šƒ~||'|x|~¤ÁÂ·²¾ÒÑÁ§œ–Žˆ|~"‹Œ‹Žž±ÃÕò''üêÙÒÕï''9'!ã°™›£ºÍÝÞÈÀÇÖÚÐ½±¬™"š¡«ª¢ƒ'®â'
''
''tƒt…šˆR‰V‡"öƒ<'n'îÔè'D'êƒcƒ+'…'
Øº¢Œ€}†Œ—•˜‹‰˜¤²ÆÓÐÒãîàÊ»¸Ã'	'ƒՄJƒ'å¬–"'˜¤ºé'ÿÌžˆ{vwx}wllry|€™·¾›~ruv"'••ŸÁëüïäÞÍ°šŒ‹Ó'?'σ'Õ'DÜ¨€{}ˆž²¼¹³µÁÐÅ´£–—«ÁÏÍº¡'‹š«²©›""¤Ö'7''v'Ó´§£¥¥]XW\hzƒ"{tpq‡Œ™Ì'#'_'>á§‰Œ®''¥ƒ'ô'OÐ¢–œ³à'Kƒ)"ÚˆR—5˜©'Q‰"œ'ï'['äÏÖçñúû''
'.'{'͂₝'9óËÀÎô'E'ÕƒŠƒçƒ†'΂>ëÃ¯©³¼»°»Ý''='P'&Ý¥Š|y|vpmpyŒ§ÆÔÆ¥‰{ttqnfcaflp€†‡‹¤á'+'5ñ¯•"«û'¾ƒæ"Á"eƒ&'/ÊÈþ'/'.'ùüÛ°œ•‡€ƒš®ªŽˆ€{yyˆŽ¥¿Ö¿›‡†‰'"—‡"›½ÍÁ£'ˆyuxÍ'A'¢'Œ'$ÖÉÔö'Rƒ1"ê†ß‡…iƒ­'žüµœŽz{|†'Š—«ÃÞà×Ú''3'A'å¹ ""'|}ƒ‡"–¦¿Óý'C'}'"'Y'+'üõÿ'''Õ®› ´Çå''ðÌ¼ÄËÅ·´º­˜"£¦§¤"‡"«Ñ'''''C'é"B†'‡f†í…,ƒˆ'›'3üØÌè'*'['Q'ãÁ¡‹}}{ƒ›°¸»«š"œ³Û''ÿìòùõõæØÚ''σ΄Zƒ·'žö¹¦¥¯½Ìà''@'-ä®""~{|zykirx""´¼ 'us{‡Š‡—«ÂÕàêÝ»œŒ…Š£Ñ''1'(üÏ­–‰{}ˆœºÈ½¹Íú' 'ã±ž˜ Áý'<'J'Ë©œ""¡®®©£œ£Å''C'I'Ù·œ''–§]YY\ct}'ytnt|…®í'%'Ü¥†–Ï','€'r'É¡œ¨¸ß'4'÷"»‰'.W –ƒ‹6…Mƒ0'†'0ëÇÂÊÓÕÚÜáãõ''
ÿäÍ¿Æä'1'Õ"'†%‡`†f"Q'Ô'Ò³£¢¨¬«¸Ý''q'¯'x'½"€•‡yohp|Ž¨ºµ›'zqlmgkffjgsz|Š²ÿ'j'ƒ'(Ã—™É''"'á'Å'RìºÈ''k'v'O'T']'Õ«¡š…''©¦'‰yqs{…œÁí'ë±Šyy{‰•'……œ¿ÚÔ½¡"ˆ|~'Ì'4'¢'™'3éÔÓñ'dƒ †‰‰††ü"9'¸'Á¦œŒ"‡•¦¬¬¼Ôàáàè''ƒ)ƒe'ý'^í¸–…}†"™¡³Çç','''øƒ'ß'¦'w'K','''úÓ°Ÿ¥¹Óû'-'L'.ðÆµ±­°¿ÛÕ¯™™©¶´´§—Œ˜®Ìü'%' '','žƒ±…¨ˆˆÍ†ò"r'ó'['Ù·µÃÍÍÁ± 'ƒzy‰¢ÀÛíÓ®›¢½ó';'S'8''''%'2'/'îþ'b'÷ƒL'ÿ'ZìÃ¾Ìî'''')'@'+ì¾Ž†||xqjhlrxz‹¤'~trvvz€Ž™¨Æî'ùÒ©"ƒŒž°ÍÛÝÜÏ´‹‡«ØðÞÐù'['­'Ÿ'4Ô­¨ºð'uƒƒ>'²'Í·¤š—©®¶¶²««ÁÝêÞÊ¸ŽžÂ\ZZ\dhx"'}pqttqz‹©ÎÙÄžŠ†Š¥ËôüÚ´¨ª³Çè'('»"+‡³Žù—ꚤ"ˆŠL…ƒ'p'!æÀ²¶¼¼¿ÅÄ¿ÄÍÍÊ¾½ºÐÿ'xƒ—†Š@&‹V†çƒÀ'jë¶Ÿ™š¡³ÀÑ''c'§''Åš'˜¯´¢"qjmz'®Ö×´~unigdgdfrz|}…‹ªï'I'e'¿Žˆš½æþúÙ·¤·''[''s'†''Ië·µ·§Œƒ‡‹‹"'rqxƒšÈò'ú½wrr~'‹Š˜¿ïÿâ»Ž‡…ˆ«ì'0';'çàáô'aƒ…žˆˆ»†‡ƒñ'‰øÅ®¢–'" ¾ÏÍÛóóæÜþ'}ƒ¢…B†"üƒ['NØ¦‡'"‰–™¤±Çá''V'̓PƒŸƒ§ƒƒC'Ú'‰'Q':'7')õÃ£¦±Íö'6'e'I'àÃ­¢¯Ù''Í©¥½åôÞ´™'°ÂÕþ')'0'%'3'›ƒÞ†›ŠŠŒx‰è…Ôƒh'''%â°ž™š›''…}xu~Œ¡Çñ'úË©¬Ãõ'/'I'<'/'='N'Y'o't'?'ë''>'Y'C'×Íß''z'ïƒ'¹'f'B'#þÒ®•Š~yzsmimklv…˜'ƒvsqnrp|ƒƒ"¦Ð''?'2'Õ¦‹~'†"¦Ãð''.'Ð¤"²ä'ñä''›ƒƒ'rð¼¸Ñ'&'ñ""Rƒt'jìÉ´œ"›¥µÄË»«ª´º´ –˜«Þa\_bflzƒ'‡zwllu…œ¬©•‡…"¢±¹¸²¸ÂÕö''7'‹ƒX…>ˆÃŒÅŽ(‹B†è"'º'3÷Í³«ª°·²µ¶´¸¾¿À»ºÁ×''°"‡_'iZ‰""''¥ÿ¿¢™œ¨¼ÍËß'
'-'"éµ¢¥»ÌÈ¯‰yqt~"¿ú'×¡"}xuqimkm{†‹"œ¹èûØ£ˆyv'Ž«²©˜"¦à'/'f']'['S'Ò°¼È¸›†}{}w""|rrz|Ž°Ù÷ðÃ–wuvˆ'"©ñ'N'{'?ä¬"†ƒ~Ž°ÑâáØ×Öã'+'Ôƒõ……f"bƒ'3Ü¾±¥Ÿœœ ¨ÅÑËÙìòêï'+'ü…ˆ"‰íˆ"ԂЂ¹˜‰"‰—ª°°³ÅÜ''5''ƒƒÎ"™…[…©…"ƒ.'§'y'~'v'0Ý±¤¨½Öÿ'&''' 'òÄ©°á''
Õ­«ß'-'a'9â®¢°ËÜÚô'"'G'N'V'µƒ÷†Ö‹DŠÔ†cƒ–'z'Ó¨'Œ‹Šˆƒzyy"«Æð'ÿÚº³¿Üü'''"'N'j''''w'C'áÛåïêÙÔä''"ƒ—"Õ…="?ƒ'y'J'#ò½š'‡…‡"|vmpow…†xtqqtw‰Ž"©Ý'#'`'h'J'Åœ‡'"¢Í'"''Í'¡'0Ò¡—¦ËáÜÑÿ'b'Ä'º'Nà¸½Ú'-'íƒø"_ƒŠ'{õÎ¹ ‹Œ'ž¶ÈÊ¯–‰•š£ ¡§·Üdacdfmz'¸Ë¾ž†znnms~‹ˆ‡™–"—¡®¼Ïä''m'¦''•'Ѓ–"Ô…õ†6…s"'ø'R'Ó´¬¥¢¨®´·¹¿ÆÇÌÏÊÂÇä'#'«ƒá†‹ŽÐwˆu"x'§'À¨œŸ¬¸ÆÀ»ÁÈÂ­ž¢ÃçæÇ¤"yq|…"µéùØ¬™š™Ž…zws}Žœ¤¡ŸŸ—•¦°¨|okqs~‰‹Š›È'	'/'#'èÅ¨ž§·±Žytvy"ƒwkmns€™¼ÝâÉ¤Œ~z{"'™žÈ'9'çƒ?'ׂ0Á"‰†"ˆ•¡®³¹µ¶Âë'1'•'ó'þ'§'6éÅ¸ª£¢¦¦¤ªµ¸¸¼Óñ'
'#'cƒF…¦‰w‹â‰Ü…Ѓ0'&Ë§"Š"§ÀËÈËâ''('m'ùƒÖ…9‡:‰©‹%‰ß†à"sƒ-'°'¦'"'Eì¹§ª±ÀÑç''<'e'M÷¼®ÄãáÆ²·ð'X'¤'~'Ê¸ÄÖßÜø'6'Ž'Ê'É'Ùƒ…Œˆ/‰{ˆ	…4ƒ5'Lé¶š‹‰‹—™'ƒ¤¾àøþôäÑÁ½Êßî''#'d'­'Õ'²'o',òÑÇÄÆÀÃÜ'']ƒ0…‡ÍˆÖ†Õ"8'Õ'k'='
Í¨˜—¥°­¢‹||w‰Ž'zxqruˆ"™"˜±Û''8'L'C'Ò¦Šˆ‰"µõ'gƒƒaƒ5'™'°'‹›ª®µÃî''è¸§³Ò''g'óƒ;'È'/×À±Š~'‰š³¶©''†•§¶ÆÙskkigsƒ¹'	'H'Í—~qmjpsv}…'£°¯£¤´Åã'('»ƒœ"#ƒÌƒ
'¶'ʃƒkƒiƒ<'¿'R'Ò»­§  £°ÁÄÏáêëíòìææò''xƒ1"‹†šˆA‡Ø…¢ƒ‡'fôÁ¯«²·µµ­¨©¦¡•–«ß''Ç›x}Š''³ÇÃ¹¼ÊÓÂ£Š†Œ¡µ½°¨¦•'"™Œzrihhks~†'¬ÕìßÁ¥•Œ‹ ¥©¢—Š…ƒuomgecfoz±Àº©š"†€…Ž"›Ó'aƒ5ƒ«ƒ<'eÒ—"œ'‹Š""—œ ³Ëñ''êËº¸µ²°¯¯­©¢¢§¤«É''J'''œƒ!"º‡k‰?ˆ	…!ƒ'&Ô³ž•˜°ÅÕÙó''1'_'Ѓ·…hˆMŒÄ'³–Ñ"éŒs†±ƒð'₏'c'%åº°»ÄÔÖÛ''W'¬' ',Ê¨£§¯®ªµÝ'6''u'#àÏááÖÓ''~ƒFƒéƒ·ƒ4ƒ;"……}"Ѓ"''È¥‰†¡²±Œ‰— ¾ç'''òçÙÎÁÒÝï''L'¿ƒVƒ¬ƒW'±'6õØÂ·¯¯·Û''€ƒ‰…ý‰›‹:ˆ½…ƒ'`'%öËµ£±Ú''ì»‹‹'Œ|{z{{€ŒšžœŸ±ÏãñúüìÅ§˜''œÎ'<'åƒpƒƒ;'¢'´Œ'†Ž'šŸª¯¥š•¢¾Òï''%'Ù½²§'Œ~'š™Œz'Š›£¨¸Øñò…qsspz•Ù'X'´''¥|qlpv|yv…œ¿ÒË·²·ÃÓû'ƒµ…±‡†"!'ë'{'_'d'j'X'#óÓº°¥žž£¬ºÆ×ë'''''' '$'''!'P'ƒƒÁ"C"2ƒy'¤'×¾ºÃÖàÛÁ±±¯¬ž•–©Ñûò½'€zŠš¥ž—ž±ÅÚö''-'Ùµ©¬¬¶ÌÔÄ­Ž•™š~slfebjkp~…Ÿ¸Æ¼¢™…ˆ…'¦ÄÑÀ­¡Žzkca`^fq"ˆ‰'—™ž¦¢Š…½'/'Òƒ-'ç'DÉ™™³À­'……†"†‹Œ'•¡©«¨§´ÁÄÄÐÎ½µ«ž˜–˜¦Õ'!''ۂςʃQ"]…"¶ƒ'‡'Î°¡•˜¦¶Æà''M'q'¬ƒT"÷ˆ`Žj–Ó i¦˜¡€"ø‰Š"΃'}'7'ÙÆÈâ''!'êø':'‡'†'(Ò©––œ£¨»ð'+'8'çâûòÔÕ''΄…5"èƒÀƒƒƒkƒ‰ƒ.'¡'+Þ¯—‡…"­ÆÇ¯™"¡¬¼Ý''E'3'
éÞß×Ûæù''H'œƒF"0"Ì"Mƒ5'i'äÆ¸¯ª®Ê''^ƒ1…‡ç‰D‡Ž"¦'Ô'âÈ¸´µÑ''‰'ª'S÷É²ª¥§Ÿ"†ƒƒ€…‹˜¡¤¦¦®¼¼º»»¿¼Ã¾®ž¨è'€ƒ^ƒÖƒ~'Û'Né§‡}|€~|ƒ‰ŒŠŠ'¤·¿¿»º°¦¦¨¤™—ŒŒ"™—…~†ž¿ÔÈÚ''W'L¦…}~†Ö'D'Ÿ'}'£|qnw€"}x…¦ÛûöÖÂÁÆÖ''¾"‡ˆ‰Àˆ|…\ƒ>'f'"'õâÔÀ¸°¬¥¢¤¨¶Îãñ'')':'.'''7'^'~'y'b'X'a'n'…'»'æ'ß'"'-äÀºÍñ'%'?'/ÿ×ÇÄ¸­¥¤¨±¿¹ž"†'¦°§Ÿ¤Áæ''h'¹'Û'•'4õÞãåáåßÉ¯˜‰‰""˜"Š|peb]afpx²Á½¯¦ ˜Š"¹ð'õÏ¸˜}m_a`bn~–›‹ƒˆ¥ÃÊµ›…|Ó'('V'Bõ°™¨ÏÚÃ—€~{x'ˆ‹††ŠŽ'£¿ßãÚáäØÌ¼¢‹'¦Ö'*'‰'Å'­'p'w'º'é'Ì'u'ÞÀ¯¤›–Ÿª¸Ü''d'œ'ìƒç†­-˜Á¥ï®X¯ÿ§'—›‹…ZƒK'‡';'	åÕá'
'N'}'['	àó''òÌ§'†‡'"¸àöçÔÚíîÛÚ''Ü"1…a…+ƒÞ'ß''«'®'t'(ç»¢"€ƒŒ£½Æ± Ÿ±¿Ëæ''B',ÿÝØÜç'''2'['©ƒƒÈ"²…I"ƃ•'¦'.öÚÄ·²°ºÙ''…ƒf"£…C" ƒM'Wà±¦¦©²á'L'âƒ'«'"ãÒÉÄÁ»¢'‹ˆ‡‡Žœ°ÀËÉÂ·³­£¢¥³Ö''æ»¶ì'}ƒLƒ¬ƒ7'wò±'†{}}~ztz€†'ªº¾¶¡šŒ"™œ§«¨§¤¦€¹õ'û''d'Ђ΁ǁ™Œ™ª­­½è''Ètnn|‹…»''+'$ùÓÂ¼Çû'¢"D‡‰6ˆM…`ƒ7'U'ßÌ¾¶¥¦®®®©©·Òö''''#','@';':'^'¥'è'ô'ç'í'Ü'œ'l'_'Z'L'&êÃµÈõ'<'ƒ'¨'''J'õáÏÄÃÇ»¨š'"{|…œžœ¯â'+'œƒD""\ƒ¶'΂N'A'c'o'F'
à½ž…ˆŽ'™™Šrec`cfnv‹˜¤²µ¶¸¼¸¢'—¾''6'ß·–{jcb]cw"³¶Ÿ†}ˆ¿î'è¶€{ƒÂØß¿œ"¦ËØ»•€yz}ˆ'–‹€ƒ'ˆ™ÀæëÚÔÜååÎ¬Œ"Œ¥×''M'T'8''''''ëÇ¸¬§¡œ¡­½Õ''E'‰ƒ"[ˆ>''¤µŠ¸	­Ò j"7‰¹…ƒB'Ÿ'g'='éé''S'ƒ'o'!çÇÇÉÁ´Ÿ‹}‹"¨·ººÁÝéáå''ŠƒZ"
ƒõƒ0'Š'O'G'B'ëÃ§'Œ"~€"Ÿ§£ž¢¯¾ÅÌè''ùëçõ'
'2'X''ÙƒTƒö"˜……"ƒ£'ЂU'þðàÌÁºÃÖ''Q'ª'ß'µ'Lðµš""–®Ò'+'¡'Í'ƒ'ÝÎÑÒÑË±š"Œ¡ºÝ''"''æÌ·¤Ÿž¼ù'K'm';ê½Î'&'—'Ñ'‹'À"ˆ'~'"~wtwyvzƒ­ÂÃ°œ"'Œ†'‹˜³ÃÈÉÉ½¥'—Áÿ'!'''p'ôƒ"Ä­­Õ''
ä¸®¬ª"}tot†˜"‡ŒÂ''='8'Ù·ª­Ó';ƒ("£…Å…s"'Á',çËº¨ ž ®µ¹¶´Æø'@'"'''['P'^'l'p'ˆ'Òƒƒ8ƒgƒ»ƒ¦ƒ'p'-'
øÜÀ­¬Ð''n'°''³'‹'p']'?'øþûà·Šƒ|‡''žºú'zƒP"¿†™‡C…âƒç'т׃cƒ±ƒ4'nì³–…ƒˆŒŒ–Ÿ'ygeelnr{‰Ž'"›ªºÆÂª–´í''Ü¯"phcdky™·Á¤‹…–³Ø'''Â™…{}ˆ›«·ª–œ®´ŸŒ''‡"§®¢ŽˆŠŠ‰‹­ÀÅ´¯¾ÛìØ®‹'…ŸÎ''õÝÎÆÉ×ßêéÐº¶°©«³ÂÎÙó''g'ó"kˆ''û¥ç·€¶­¥ò–Œm‡"Cƒ'«'›'ƒ'9ðÞñ''6':'$òÆ±°­¡Ž"~zz{{}"Š˜¡¯Áäþ''''R' 'Ђ»'k'''þùêÍ¹¤"…'€~"‡'—ž§³¹¹¶´»Ïê''
''':'g'¤ƒƒ¢"Ÿ…ç†é†é†"ÛƒÙƒ'Ž'L'J'V'D'àÆÀ¿ÇÛõ'ýÝ·œˆ†Ž¯Æã''*'Õ¼´ÀÄÅÅ·¦¤››¥½ê'/'Œ'ւ傧'M'Ù¹¦¡¸õ'S'Š'a'
È¼Óý'îÁœˆ†Š‹‰ˆ'xvtrqv}"³ÇÂ¥šŸŸ•"""®½Ñëþæ´•'"•´âöãë'6'ª'󁽁Ł݂0'–'¤'>Ó§"ƒyot{"¢£Œ‡ªá'''	ç¾¤ ¯ß'A'¿ƒ$ƒ'¶'GùÐ·¦›™˜›¨ÃÌÈÆÚ''ƒ'å'ꂯ'—'´'Ï'Ê'Í'탃?ƒ›" "ƒA'r'äÌ¶¦ ¬Ë''['ƒ'ƒ'"'à ƒlƒ>'¼'X';')øÇ¶±¦''†'‰' ¿''¾"†#ˆäŠˆ…ƒaƒ…"£…f"ƒ'¹Œ|}Œš"‰ˆŽƒtgfjzƒƒ‡""wzˆ˜¤±¤"™®ÓîôÖ¸š†tlijovŽ£¬ž'ªÃÓáëÙ²"†}{ƒ†•š–‡š˜ŒŠ…ˆˆŠ˜³Æ¸›•§Ÿ'‰–'ŠŽ¤¾ÑÉ¤ˆƒ–²ËÐÀ©¥¨¯ºÎëøêÒÂÆÁÇÑæñóõ''G'Í"‡,Ž2š(¥=¤Ì™xŽEˆ…ƒ'Ì'"'™''BóÍÆ×î''ëÁ©¡'ˆ~†…€~ˆ"¨½Ïí''&'3'a''¶'–']'#ôÜÒÈÂ¹¸­šŒŠ…‰†‹"™«ÃßçÑ¶ªªºÖ''"')'6'a'›'úƒ¢"é‡QŠÂ¢7‰þ†Ä"°ƒ~'Ù'¢'Òƒ-ƒ"''"áÅ¶­¯±¸º«™……ŒŸ²µ¹¹¸®¥¥°²­«®ºÀ·«ºá')'½ƒ©"Ÿ"ê"4ƒ8'‹'%íÀ­²Ñ''<'3üÌº¾Á¼¯Ž†Œ˜¤¡•‡xslqr|'ª»°¢Ÿ¨°¦'‹…Ÿ°Î''%'ËŸŠ‡"¬ÄÅ·¿å'-'eÏé''t'òƒ''ò®š•ˆ|{Ž£®«'"€‹ªÉæûõÔ¬•–¬Ïü''1'%'Ú»¥›•'•¦ÃÛàÜè'!'{'܃ƒƒƒGƒpƒoƒUƒMƒGƒDƒeƒ¥ƒ–'ó'N÷Ð¾­›—£»â'
''8'|ƒ>"˜…Ñ…""%'ù'o'(ïÎËÛÏ¬Œƒ‡Œ˜½''ׄ+†$ˆ†‰ž‡â…ƒ†ƒ¾…†…:ƒo'<·Œ{}ŽŸžŠ|vojeiv‰¢¢'†}qjfjnu'""–ªÄÔÓØÛÚ¶•stssv{‡''—¤ÇÙÎ¼²¨•ˆˆˆ€}|"‹ŽŽˆ†Œ‹™›–"'žÃÔÂ£–Ÿ¹³ž•‹"~w€©¿¼ ‹"ˆ˜¢¤ž''"ž¯Ñ''+'öÝãðõú'''
'''7'œƒu…4ˆg''ˆb…kƒÒ'ô'‡'g'm'g'.ìÅ´»ËØãÌ­š—Œ€†•™"ˆ"¨Çáæë''?'Œƒ'ƒÕƒïƒQ'›'-ñÐÃ·¯°®©'‹ŠŒšŸªÁë'$'9'Ö´«´Ì÷'&'F'a'‡'ЃX"s†óŒ}•Ýž•Ð"@‹/†V"&ƒ8ƒƒˆ"M"Yƒk'wýÖ¾¤˜—™™…†ˆŠ…ƒˆ˜˜–š¤«©ª¹¾±£¦¿ÑÐÀÌ''Žƒ¼†
ˆûŠˆ…Aƒy'µ'GüÄ²¸ÙíðáÊÏÏÀ±¦šŒ£ÅâÙ¸–ˆ…{sou{¢«¡›ž²Äº§™""™©Ï''5'àª'Ž™£°ª  ®Ðêà''='o'´'»'[èµ´¹®™œ¸ÇÀ±'}xw""´Ûöì¿ž'" ³ÇáìàÊ°¡š•ŒŽŸ¸Øçõ''+'a'¬ƒƒaƒÙ"b"Ĺ"Sƒÿƒ»ƒfƒ'낹'b'âÍ¼¨˜™›¬¼ÊÛ''"†Ñ‰¢‰v†wƒÜ'Ÿ'!Ú¿Ïíê¸"ˆ…ŒŽ"'¬ö'Žƒx" …ˆB…lƒóƒƒ7""¿">ƒ'(·Šzx"—•tqlhfo˜®©"zqi_`a_in‡–¸ßèØÎæïÔ«'~zwupx‡"¤ÂáæÇ¤•Œƒ{yv}ˆ'Ÿœ–¬ÈÖÏ«œ£¾ÐÀ¢"š¯¬¯® Šzvx€šª«œ'—™–˜—›°Û'#'j'`'0''2'd's'U'1'!''	''!'c'êƒÆ"û†x‡Œ‡ƒ†j…ƒèƒ-'¥'X'='G'D'äÀ¸¸ËÝÕ¾¤'‹xy‰˜£¤©¦—Ã'''èþ'Uƒ""µ†'†ó…Rƒ{'~'ãÎÀ±¬¦"‹†‹Œ™¢·Ðþ'L's'R'Í²±Æï'''f'™'ʃ.ƒÞ…w‰"§ö¼W¼.§#'éˆÙ"ûƒ¨ƒ^ƒÙ"º"áƒ×'¨'Ñµ™'ˆ…"{{†Šƒ…ˆ† ®®·ÖèÖ±£²¾¾¿×','ú…‰Ì‹"©Qˆ¿"胅'Ô'LîÃÀÌÐÎÐÖèñÙ¸¥™"Å'
'E'*å´£žŽ~vx{˜Ÿ"ž±Ä½°³°¥£´ì';'k'Iù¾ž•–š¤˜–§ÀÔ''-'.'-'ñÄºâ'÷Ï¹Ú''ð»–zsop•¿ô'Û¬"Š‹š«¹ÆÀµ¨£¤†‰–¦Äê''9'I'f'µƒ@"!…l†ã‡û‡É†'…]"gƒ''󂐂G'ëÞÛË¶£ž£¥²Ê''ª"oˆŒŒ6ˆH"€'¶'
Ë°¹ÏÌ°›"•–Œ‹›Ç''"ƒƒmƒ‹ƒG'Õ'Œ'''Òƒ'Í'bý¶'{{ƒ‹…w{wups–Ÿ›‡phc]]^Zbgxˆ•³ÚæÔÎêþøÖ®œ'Žƒvms‡¡¸ÌÞÞ¸—'ytsutov~'¤­ª›˜°Þ''D'+Ü­¦·»µ£™˜§¼Ð¼žˆ}|~Š"–"™¬Áº¦™"'–¯ß','t'€'c'm'߃uƒ£ƒ2'ž'8'''''7'}'æƒ`ƒÜ")"-ƒãƒzƒ'Æ'v'2'')'5'èÀ¾Ñõ'
øÖ´žŽˆ'Š™¢¹ÒÍ·¬Ô'':'ëû'yƒÇ†œŠ8‹9ˆE"Æ'õ'N''ëÑ¸¨œˆŠƒˆ'œ±Î÷'.'f'v'E÷ÄºÌñ'2'ˆ'çƒKƒÍ"¨†‹Â™ý¶ŸÕ×è¹ûšÔ‹6…±ƒíƒiƒ""ƒ]'{õ¿ •'Šƒ|xvxz}ux~€€Š—¨²Çû'þÄ¤ £¨°Ó'2ƒ:†ŒÂ–ÚœN–jŒE†<"&ƒM'¦'#æéòæÐÏàõûÛ½¬ ž«ß'@'Ž'l'
ÍÉÆ®˜ƒ''†‡Š"•§³µºÔßÌºÞ'C'æƒO'ý'Zí½¨–Ž‹'…"©È°ÑïëÏ¿­§Ã''N'R'í''u'"'=Ò˜|oiir"§Ôì×­ƒŠ˜¤°¸°¥¤ªª£—Œ‰'£¼â''P'i'‡'ïƒÔ…"ˆ¥Œÿwõ‹þˆ…•"ƒ
'{'(÷ââìèÌ®¡¡Ÿ«¿ù''ƒé†»‰ÚŠE‡\"7'–÷Ä¤ž¥¦¥¨§¬°±žÇþ'('I'X'V'B';'>';'('ûà»•}~‡‹‡‰Ž'"‰‡Œ–œ"od]\\\\`gzŒ™«ÄÔÌ×''?'b'6í¿¬¥"xlq†¢¹»¹°šŽˆ‰€tmmmlvŠªÍÑ³œ»ó'R'›'}'É¸ÆÑÈ²¢Ÿž­ÅãÙ­•‹ˆƒ"'©Óòè¼ž•'''œ²à''H'a'|'è"…¡†8…ƒz'‰'('ÿ'' 'J'|'¬'Í'ë'ö'é'Ì'£'w'@'÷'''æÏÌë''<'5'áº —Ž™š¦ÆäãÀªÂï'óßú'~ƒ÷‡;‹€Œ÷‰Í…Ÿƒa'¬'‡'y'I'Û¶ž‰†~ƒ"‰'¤ÂÛ''B'{'o'$àÊÓú'F'¿ƒg"C…-†‡žŒ˜y±¯ÍÎÒ=¸½›F‹…؃ñƒNƒƒ'î'"'Ë­•™'"xvppmqvttv}€"ž­Çù''Ï¤–"›§Ò''ƒ…°‹£"‹™å•mŒ7†<"ƒ5'¦'7'''5'çÑÒÜàÝÕÄ®¦³ß')'l'X'Ó×ÜÄ§"†}xzvr~"œ¤Áõ'÷Þ''½ƒï"¿";ƒ
'=çÅ±™Œ…€ƒ³è"¨³¶©Ÿ™ºü'H'\'-''I'¯'Ó'jéŸumjnt‡³³žŒƒ"ªÁÔÜÆ³¨¯³ªž•£¹×''8'c'¬ƒH"±ˆ#›+¦¤Û˜Ô¼‡¨"ƃU'–'1ýæìý'à³¤¡™—¤Áí';'ì"4……Ú"²ƒ9'Oæ¸¡'Œ•ªÄÏÉÅÂ¨ƒŠ™³ÄÔî''''	öØÅÃ¾¯š"~'ŒŸ¥ª¶ÃË¼ª¨¨²¨Žsd]]ZY[]it‡—®Üñêþ']ƒƒŽƒA'"üÈ³–ppžœ'ˆˆ"Œ}piioœÒ''Æœ'¤Ü'6'''k'ÌÌí''
èÇ®£®ÆßØ¸©²¶¤'‡""·á'öÈ¡•™œ—›¢¶à''2'R'Ÿƒ}…rˆ@‰t‡o"œ'ÿ']'"''''0'X'm'r'z'ƒ''n'T'6'èÕØÜÞÝàæó''B'M'<'æÅ«ž£­©™ž´ÆÃ­›®¼¼Âê'[ƒq…·ˆœ‰Å‡ä…ƒŒƒAƒ"ƒ¡ƒ8'œ'"×¬™Žˆ"‰‰†'œ¬½Ý''c'o'2ñÙæ'
'sƒ:""† ˆÄ‰­‰­‹0'Už¬Z¯}£"‰R…DƒÅƒ''Ë'†'N'Ü³ž›¢¨ ~wppmszsnrv}‡' ¨¹×éÞÆªœœ•¢À''«";‡h‹úŽÆŒïˆN"؃E'®'W'''6'X':öÍ¼ÈÞ'')'Ø³²Âß''	åÇÍÓÍ¹ vpnppx•´ð''ë''ü"g…{"ûƒˆ'†'âÈ«'…{€'·þ"˜Ÿž ž£«´Îö'''#'Z'´'Á'^ë§†sgkkou€Š‡†'¬Ú'	'?'O'Ù·­«¥Ÿ™•–¦»Îê''Q'¸ƒ–…­‹.˜ë²ÃÌuˊ°¹—DŠ¡…¬ƒŸ'µ'H'
ôú'
'ñÂ¦œ™˜œ´Ñ÷';'žƒ	ƒ2'î'o'
×¸Ž›µÓßÒ¿³ƒ}Š—¥¸Ôô'ôÝ¿­ ¤©¦™†z~"·Óèþ''('
Ý½·¾¶™vd``ZW[`bnƒ›È''J'<'N'þ"p…œ…ƒx'NØ§'wry~'"}†"š'ˆysnrƒ©ë'$'Øœ‡‹±è''Ú»Ì''N'w'`'	Å­±ÀÇÁ²¿ÞæÎ ˆ""­ÉØÐµ›š«®¦¢©¿ç''D'q'ك܆‰(Š'ˆw…;ƒR''6''''+'H'S'O'G'W'X'R'=' û×Ä¹¼Ä×ù'õï''*'9'üâÆÀÈÐÀ¦˜•™˜ˆ†ˆ•¬Í''¸ƒ×……¦"ý"ƒÄ"o…±†M…]ƒ¼'¡'Ãž"‹ŽŽ‹Œ'›§Áñ'('<'óæø'6'Æ"†Ü‹ø'«"(b‹Æ‹Á""ԏòŠq†n"bƒˆƒ'¡'C'Û¼¨ £µ¼±ŸŒ}slp{|ysov'' ª³ÂÔÞâÑÀ®¢¢µÞ'>'ð"(…¤††"¬ƒT'"';'''''('å¿µÃþ't'Ø'²'-Ñ°®ÉéùèÑÌÖæâÁ ‡tlqqlssz‰ŸÁàÖÖ'	'²ƒ½"†"IƒJ'' 'çÌ¥‰~}‹­ë±ªš—œ±Ë×Â³¶Íî''|'Ý'Õ'Yã¨‰zqlgklmruw€—Ê''_'¹'Ú'…'
Å¯£›š'˜¦¿ËÛÿ'F'ŃцX‹ ¿Æ´î>ð	É(¡Uš†wƒç'Õ'Z'ÿö''!'Ï¦Ÿœ˜›¬»Íç''0'Y'Z')ðÏ¾¬š™®ÄÕÎ¹…|xz‡›±Èð'6'\'-ã°"'–¡¤""z~˜Ñ''J'p'‰'š'd'Ì®ª¤˜}jed_\]dfhw›Ü'I'‹'x'‰ƒs…j‡(†œ"X'¢à‹~xx{zwz{"›œ››"†}wwÌü÷Ã"€'"´ÐÈª¢¿''r'Û'Ý'\æ²¸Å½¬®ÄôýÝ®†Œš¬²©Ÿ˜¥µ»®©µÉú'5'u'¹ƒD"8…Ї¦ˆd†ý"»ƒ>''=''''$'/'4'&'('C'_'o']'2þÔº­®³Ñý'ëÑÓê''õéßô'"'8'Ìš‹…€}}y~'Œ·ç'>'̓]ƒŸƒƒ©"~†‰jŠÊˆÝ…ƒU'Sà«–Ž"–‰‹•žªÄãôóìë''Nƒ…Š+" ¡"¤üšño‰ýˆ×‰ˆã‡›…ç"}ƒ­ƒ\ƒ'¡'3ðÅ« ˜¡µÃ½¬ž…tos}€€smv''›¥¶ÄÚ''2'L'/ýÍ±©°Ãì'9'§ƒƒ]ƒI'ã'w'#øî''òçÛÐÀ·Ë''˃jƒB'€ì±²ä'2'n'W'û''9'2û·‹wrrrpopw~Œš¤§µá'2'·ƒƒ'ª'C'' '('
È–~|"´èÏ¦š¦Î''$ô¸¢°Ç'
'u'ÿ'ÿ'nå¡†zullklkmpq€¡Ú',''Úƒ'®'Ô´¢™˜œ™¡¯¾ÅÒø'?'ÀƒÆ†;Œöž‹Á!æFêöÈÉ¢\Ž†£ƒõ'á'\'üñý'ÿÖ¹³±¥¢«¶º¾Çç''/'éÌ¼¬Ÿ°ÚùîÆ¡Š}rpu~¬Ìô'9'£'키'¸•‹'›–‰€…£ë'\'Óƒ'î'Ä'"'!ËžŒŠsllpfdegkt™Õ'$'['\'mƒ+"ƆL†"*'™âž‡'‡ƒ‰"¥¬¤¦¬®Ÿ‰~{€›¬®—ƒ|}‰œµ­"­ñ'`'Ñ'Ù'kê¯´Â¹¨©¼ÖÜÃ¨œ™"–ž¤››¦®´®±¾Þ''o'Ôƒ^"K…•†¿‡†€…Iƒè'ó'o'/'''''''
''@'˜'é'Ú'q'Ô¸¬¨¨¶ØâÌ¹¸Îéëäáð'C'˃'¹'²Š~zwzzy~†•®Éø'@'Œ'˃ƒÖ…¼‰Ž²‹Ö‡/"'—þ¾œ'"˜'ŒŒš ¡«¼Ïßáì''[ƒC…ÂŒ¡›¡¯µj¦Ù"5Š,†È…×…G"ªƒþƒ~ƒ:ƒ-ƒ'¬';ì¿§›•™£­¬«¢‹tqs~~rmw{‰˜ªÇè''‹ƒ,ƒƒ&''	É¯§²¾ß'
'.'J'H')'ÞÇÏáçÒÂ½ÀÀÀÒ''¥ƒ1ƒ'xè·Æ'!'ƃ\ƒ;'¦'Q'h'™'…'$ÆŒzupprquy~†‰Š'Ÿºæ''T'c';'''-'O'4ß¥ˆ{zŒ'û¾œ¤Õ' 'F'Ä›˜¨Ö'-'—'¦'H×–}xvqmnmqqjr'¦ë'='o''•'Z'Ö¼¬Ÿž¨©¬´ÆÆÎí'*'Ÿƒ‡…f‰×"¦¿º³¾'­"˜‹J…僼'Å'V'òââíéØÓÚÜÆ°¯»º®­Âè'üÙ¾¬ž£Ì''D'2æ¨‡zwvv†¢Éï''['Ƀ!'á'8Çž'Ž‰y€ˆ§ö'‰ƒ(ƒbƒ'¢'O'
Ê–|{€~~ƒ…wqjkq}'µÜ÷ü''rƒ<ƒõƒæƒ'GÏ‹–¨¾É¶'—¤®³°·ÎÔÀ ‰~|}"~}zy'›—‡'–Ì''Z'c'Êž¥¥ª­´º±§Ÿœ¥¨¤Ÿ¡¨¢¤¨°±¶ºËø'S'߃Š"'†©‰Ã‹ËŠ¸‡Ô…Tƒ¶'Ë'Y'úôóü'''''nƒ.ƒðƒæƒ'Nä¹¥£¡¡«ª¤£°ÊÜÝØÞ'''ƒbƒÚƒZ'lÐ–ƒxxxz}~ˆ–®Ñë''0'n'õ";†ÝŠ¶õŽ?‹H‡""?'Ɂ¨œ•˜"•¡²¯«¯ºÉÓØÝû'Vƒ0…"‹º™ª'±{¥S"‰…ÄŒƒ÷ƒƒRƒ'ì'Þ'Ó' 'HúÉ£•Ž‹'–'rlrtttokps•¯à'''ƒ‹….†#…Gƒœ'y÷½«©ª¸Ä×êêàÎ½·µºÀ¼¯«­·¼Æí'8'~'m'É²Ô'QƒD"'"ƒ:'›'''˜'z'¶‹zqtorrw}~ƒ""Œ—£¾Þ'''	ôú''''Û¥‰|yvwþï¸"—»ð'õ¹"Ž¤Ï''ï¹Žwxzxnnsvtmvƒ°'	'd'ƒ'f'6'ãÔË¸§§¬¬°¶À¿ÆÜ''ŒƒX"²†ý‹"' ˜	™w"WŒð‡'"¿ƒd'§'R'òÚÔÛëø'''ëºª®²§£°Â×ÞÌ¸¢›¨×'$'i'Z'±‡'€‡"¸à'''0'n'Ÿ'w'
Á§ˆƒxz‡£â'Q'Óƒ'¾'T''×¢'x"—›–‹zsrz— ³µ³Âì'='†''T'À¤¸ö'8'R'Ó´±¼½´²Ìö'
é³'}xvuw†'yutz~€zw…¡ËñðÎ¢‡'ˆŸ¯¸²£š"ž±¹¶³»»µ·¸ºÃÌÑä''Ÿƒm"{†SŠ³'ü—!"3Œ¨†ô" 'â'Y'ïÞÛáêõø''«ƒÍ…… ƒÝ'œü¿§¡ œ——"°Îäãáô''ŽƒAƒ¬ƒE'jÝ¡†ƒ€~€'‰Àë'''2'b'ð"<†¼‰î‹°Š–‡î…"ƒÑ'µ'Ë­›¡ª¡£±ÅËÈÌÏÏÅÈÏé'7'á"|ˆ.V˜<œ!–¡—‡g"¶ƒ·ƒTƒ0ƒ,ƒ'Ô''•'•'j'Ð¥'‹~zunmkoqojijsz"µç'3'ꄳ‡¨‰©ˆA…/ƒ'4Ø·¨¥¨¨¹ÌÖÌÃ¹²¬¯·¼³ª ¤©¶Ð÷'þ×°«Î'Dƒƒéƒôƒ>'–'J'5'Ø¢†wtrqt|‡ˆ†"…‹"¬Çæúý''
ÿòÚº†'{vyÈÇ¤ˆ•¬½¸œ‡}'Œ°¹³œ…y}~xssttqkq'¯''†'°'y'-îÒÏÇ½¬«°©¤¦­´½Ø''Šƒ^"'… †Öˆ†ŠŠd‰†æ…ƒÄƒ''Z'-ûÙÑå'':'L'O':þ¾˜›£¤¦¶ÉÏÅ¯¢¤¸Û''<'1ñ¶¢Ÿž›¡¨ÅåÿúêðøèÅ³¸±œ"{w{}Ž«æ'0'T'1ýèèÏ£'}Ž °±°™Šyt{'¤¤—™••›²á''4'#úÅ¦´ò'…ƒ/ƒo'Û'5âØãÜÅÅè'':'	Á—zvt{‡Ž€tprqlkly‹¨¾Å­~{…"¨´´ª™'š«»¾ÂÏÚÐËÍÑçøü''E'΃¸…‡ËŽÃ›¤² ›"T‰<"Áƒ
']'åÒÄËÎÚê'!'²ƒÊ……1"'»'
Å«›˜©Ñììçø''9'†'°'€'Ê²®«›‡""¥Ì''.'a'‹'¦'䃝…†ã‡§†¤"þƒÏƒ'gúÀ®©¦°¶²§µÇÓâý'ëÍÄÇÜ''Šƒm…‡ÉŠª‹ãŠV‡t…ƒ¹ƒ#'ð'óƒ
ƒ'Ë'y'g'''|'3Ý¨Žƒzyyturqmorwuqmikv|‰¤Ï'%'ó"öˆPŠÄ‰y…ÿƒ…'môÃ±©¥¤´ÖìãÌÃµ²°ÀÏÊ±™"®ÇâïÚµ£¥Ã''x'ë'þ'¨';öÛ¾žŒ€wtuvŒ˜žŽ‡‡—§¾Üð''+'>'â¼¤"†z~¨©œ‰…‰Š†{xˆ"—•ˆ|{†Œ†{vomkim}¡î'N't'W'éÐÌÉ¾ÄÆ¼¬¡œ¤«´Ô''Šƒv"•…4….…%…R…P"ñ"Jƒ©ƒ*'È'"'S'$ôÑÔó'7'r''['â¬Œ……"£¢¬ºÂµ§£­ÂÖèñâÃ±¯ËÞÏÇÐÜâé×»«¤ Ÿ¬ÆÆª–…sqnyˆ¨ÏâØÀ¶¸¬}"™¶Â¿µœŒ{x‰®È¹›†"…ˆ—¼ð''$'Ë¬Ì';ƒ3"z…"'¼' ''ûàâ''U'l'3Ü¦Œƒzy'€vssogffo˜³¹«'~£¼ÑÍ³›•¢ºÀÍÞíïãÝå''"'7'H'x'߃œ"߇Áœ'§D¤6–Š`…ƒ'^'	ÞÉ½ÀÄÓì'+'žƒSƒý"
ƒ\'Ž'
Í®¤›˜™‹‹ž¼ÓÔÔÜÝâïóàÆ¶ÅááÃ£"ŠŠ¨Ñ''•ƒ%ƒ˜ƒ…ƒ/ƒ ƒz"":ƒÖƒ5'º'e'ßº¬¥¨°ÃÁº½ÃÒó''*'ëÔÍÖü'A'µƒo"R…3…‰…!"Zƒˆƒ
'؂Ƃ΂Ȃ»'"'D'1'A'C'ÐŸ‹zyvssonrrt€…ƒ}qmmqu'–µü'˜ƒú†!‡Ç‡"ôƒ<'e'ÙÉ½¬©»ã''	íÞØÈ¿ÇÖÐ´™•¥ÂéûïË«¤¯¿Ü'
'<'>'åÂ¨—†}wu|§¾À³žŠ™¡¨±ËÜ''?'R''å¸¢•Š'€'"›'€wuvsrqsy‡˜¢ž"ŠxŽœ–‡uoigefq‰³å'üëæèíØÚð'
÷É¨ž¢¯Ð''wƒ@"*"Œ"2ƒ¾ƒ‡ƒpƒPƒ#'ý'Ý'ª'c'-'ÜÂÁâ' '\'e'-é¹–{~ˆ–˜š¡®¨ž¤°½ÉÎÃ²¦«Ð'
','ùýùáÉ®˜‰ˆžÀÅ¯ž'}nmox'³ÍÆ¦•'ˆyt™¯»ÁÃµ…±ËÄŸ"{y|†ŸÇëýåÁ³Ù'[ƒ……Ô"¯ƒ'L''ýô''c'¼'Á'n'½š‰…"Š™"‰~x{wkffo{'­½±™‰‹'¦¶¿Öþ'Þ²Ÿ§³ÀÎÙïóæàé''7'i'Š'Áƒ&ƒœ"{††‹?"Všq™]ÔˆØ"ƒ'T'ÚÄ½¿ÊÚ''Q'ǃUƒªƒƒƒ'v'Ö¹¨ ™™ˆˆ–°Á¿·®ª­§¦¦¢°×'
'ìÄ¨˜"—±Ü'SƒN"½…¾…X"$ƒ1'Ë'«'¡''S'4'úÎ¯œŸž¯ÊÚâßÒØõ''#'*')'ìÛì''G'''ëƒ7ƒ\ƒKƒ'ւЂìƒ
'ó'´'|'D'ûîé×²—‡}ztrwrrsz‹¤±©–‡xtpt{‰¢Õ'('΃¨";"
ƒC'Ž'!òèöëÆ±¹Ûú'''''5'éÎÇ¿­™ ¼ý'Z't'3å¸ª¹ÉÎÜìêÒ·¤•Œ†ƒ~~€''°á'
'
à³˜""'š¦ª·Ë÷'*'2'äÀ®ž˜ŒŠ‰'"Œ…zsqnnrprƒ ·Ã¾§…{zŠ ¢"}lgggflv‡ž®»Õ''C'N''''2'e'Iÿ½¢¥¬µÒü'E'¸ƒ1ƒeƒ8'ï'¿'¨'œ'˜' '¦''F'Óº­«¾ÝüÿÞ³Švw|'ˆŒ'›Ÿ£¨³¾¼·¬–¬í'F'l'='
'ýÐ¦Ž'…Š‡Š›¡¤¦¸«Žumit¹èá¯ˆ|qnqx‡›­ËïìÇŒ– ª¤Ž"wrns'˜®³¬¥¬×'>ƒ
"("¬ƒù'æ'@þäå'']'þƒšƒ'ê'EÜ§™"''Ž‰~xw†{rher{Œœ­©›˜ž¨ÁÜâï''"úÉ®¯¸ÄÆÎÛÙÔÐÝ'':'€'Ã#ƒ¦""'…'‡fŠMŒµŒ_‰N†ƒì'Ï'@ú×ÈÀÁÏô';'½ƒ©"À…S"è'À':ðÌ´®¥'‰Š—´ÇÃ¨""–œ©Çù''çÅªœ ºò''"†‡ˆ:‡z…Oƒ'­'D'úïòôãÀ¦›•›¯Î''*'ûâéò'
'@'w'`'åáï''-'W''ª'·'©'§'".ƒïƒ6'¡'J'
ÛÄ¹®œ'‰~ysvwwvw…¡ÃèãÍ©ˆ|uz¢¾è'$'n'™'†'M'ãØñ''òÈ¾Ä×ó'7'®ƒ'ЂOøÍº¨£«Þ'[ƒƒP'Ï'(ÏºÂÉÆ»ÄÌÁ«—ˆƒ"ˆ‰•¦Þ'5''''':Ú©›œ £¦µÍñ'''í×Á°¥š™"Œ€{vwpqrrux‹¯ÍßÙÃª"{|ˆ•"€olllkfmu~‹ªç'S'Ñ'ë'•'K'S'Œ'"'0Þ¶ºº½Òò''A'g'}'x'p'['H'C'F'M'T'D'Ü¹¦Ÿ™›§²­‹zprsw~…š©ºÃËÄ²¢"¦ã'3'`'0ôåØ¶~x~—'~"'¯Ê¾œ}piw‹Âôó¹‰slhku~Š¥Þ''$úÎ¸ª˜Œ'|vqjhlvƒ‡ˆ'§Ê''P'º''L'ßÔá'2'ö"T…°…¡":'Ü'È«©£•Œ|vv{zvngho{…†‰•¢­´Ïìñðö'íËÈ×áß×ËÃÂÃÎå''N'œ'ÿƒŒ"I……r…³…Þ†1†x†…ƒóƒ'€'"îÕÌÂÅÚ''‹ƒ–…›ˆ‰ŠSˆâ…̃"'Œ'ÙÄ¶¯¥—"£¹Ç¾¤'"Œ–—ž¬Ææøù×²¦¨ºö'—".†·ˆ†‡Æ…€ƒ¦'¢'áÇ¼¿Ä½®š'•¡»ð'='w'd'òéáù'B'''ˆ'0èÏÝî'''5'c'ˆ'"'²ƒT"²…ù…¥",ƒ'm'Õ·§¢——…|vrvy{€Šª×'''Ìœƒ}ƒ»Ì×Þø''ìÏ½Àæ''$'æÚÁ½é'fƒJ"ƒ¿'â'H'
Ü½ªµñ'"ƒ`ƒÐƒ;'_â¼¾¿¶°½ÎÈ­'ƒ~†' §ªÉ''šƒ.ƒF'²'Ä¯©¬¬©´¾Îñ'
'!'%'%'ùÛÃ·¬¡œ†}}'€©ÄÔÚØÐµ'€xxƒvrosuqmmms¢é'oƒƒE'Ü'n'Q'|''PòÅÂÇÃÇ×êô''''"'$''''
'÷×º©ž'Œ'"'‡€ztponqu~Šš«Çíù÷åÃ¤Š‡–¶çúäÇ½¸ ‰~zŽ—‰{puƒ¼·˜ystw‡­ÎÍ©npsqz"ˆšÐ'','"''õÆ¤}vqidcginsxƒœ¸Ìßö'
'îÔÉÉò'zƒÝ†¡‰«‰Þ†äƒó'{ìÀµª"ƒzx{~…znghgktxvu¢³µÁÑÛÝßÜËÐ÷'.';'#ûÝÈÀÈÛþ'<'"'ÿƒ}"…%†±ˆ$ˆM†ï…r"œ"ƒr'삆'='íØÉÅÇã'>ƒ"ˆvŽ~'Ő‰Ž"î'ø'>óÏ»´ª œ¨¼Àº³œ‹}ˆ'š—˜˜ªÇãäÊ°©©¼ç'QƒU"à†…·"wƒI'"'Î²§¢šŽ›§Ë''~'»'ˆ''ìßÚå''E'E'ÎÀÆÔæò''5'`'{'±ƒv…%†È††"¹ƒ-'m'Ê¯¥¡©¨£zz{}‰"ªÎ÷''à¬‡"š¿ò''àÍÓÖÐÁ±¯ÅàôøöïË¸Û'_ƒS"."	ƒ-'§'~'<ì¸µÞ'K'ëƒE'ì'IÚº²©¢§»Æ¼§}ˆ ´¾Èö'I'Òƒrƒ—'ó'7Ø¿ÂÃ¿¾ÆÐßý','a'—'¹'¡'m'5'ÚÄµ¯ˆ"™–™››'Œ'¥ºÒèñÒ£'wpquolry{|uknqy'Ç'5'§'₳'o'S'e'|'RûÇº¹µ´»¾ÈÒÛìðóìäàØÎÅ³¢—"ŠŠ‹ŒŒƒ€wppnopw"'´í'('A'7'ã´œ…‡"¡¥œ—™ž•Šƒ~z†negn€"'ƒ|u{~ƒ˜›ˆyuqtŠŒ"­Ô''K'µƒ'Ä'>Õ›ƒtkf_`aecgv}œ£®ºÐÓÎÄ½Íÿ'±" ˆ¬oŽ'‰É…('ß'Ï²ž"}~ƒ"ƒqhaijlmnr{ˆ—§¤£©´¾ºµ·Õ'('"'¨'c'åÕÓàü'9' ƒG""Ú…|†îŠAŽd4‹I†ß"rƒf'Ó'x'>''éÏ¾ÀÈð'cƒh…˜Šj'Œ˜á•ÛŒÄ†ƒU'^'Î·­¯®¼æ'þÔ¯•‡{~"Ž"˜•"š«¾Â·©§ª³Ì'
'zƒƒ‹ƒƒb'ö'mÿÁ©Š†…‡™©È'
't'±'x'ØÀÅÎÛäâÉ±¬³»ÈÖê''''J'yƒ"1…U…D"'Ú'6éÀ««³ÁË¿¨}€‰'™¬ºÁØîñÓ¯'€ˆ¦á'C'''U'ÒËÐÒÁ³ª®ºÉßìâÁ°À''«ƒ8ƒG'ü'üƒ''ä'Kà´¿ó'5'^'@'ÒÂ·¥œ¡©£•†'‹˜±Èã'$'t'Ńƒ'³'&ÚÍ×ßÖÒÜèü'*'}'úƒ "ƒîƒ_'Ì'^'æÕÊ£Ÿ¬ÁßãÌ¹¼»¡…"¬ÌåíÖ¨…ypmmjjqz}{rnlnuƒ¤Ü'&'e'‹'…'i'M'>'å¸©¥£¤¦ª³ÁÎÔ×ÔÝáÕÄ½¶¨˜'ŒŒ‡'xrsrwz}ƒ ½÷'E't'x'P'Ø´ 'ˆˆ"~~|†Ž–ž¢Š|svnddabfmsqt{‰†"~uqstu'"‹ˆ'´''¸ƒä""Oƒ'*»tja_`a_`ipzˆ'¥»ÕÕÍÇÇØ''¯"pˆŒ‰‰»…Rƒ'-Ù²šˆ†Œ••Œxigfhiior{†Œ—£ ©°Ò')'•'±'^'ðô'''3'ƒ\"Õ†èˆ~ˆáŠ'H–þ™('#‰Ÿ…ƒB'''@''ôàÅ³²Æ÷'iƒb…M‰7«"ì"‹Ó†ƒ\'e'Åª¦«¸í'Q'¨'œ'3Ê—‰'~'€‹"•"Ÿ§¬³±²³¾Êá'
'H'{'¤'«'OñµœŽˆƒ'"…Š›³á')'O'*ä¼°¼ÊÏÁ´© Ÿ¤¦¬¸È×ò''*'d'ÖƒGƒE'Í'EòÅ°«¹Üø'éÀœ†—­ÆÝìà×ÒÎÀ©"Š¨í'\'¬''%ïßÙÐÈº°­±·ÃÉº«Ÿ¥Å''J's'ªƒ,ƒ´ƒ‡'¯'¹¬ÀÖÝÝÝâã×Á¨ ™–"‰"––¡Èù'E'|'"'‹'v';úÓÒåëçâîú'!'mƒ"I†‡d†ü…LƒÌ'Ý'M'æÕÆÌç''q'"'<÷æØ½šŒ›§ÁÔÛÈ©Œzrlkgiot{ssjlmr}"¼þ'm'Ø'ä'''3úàÅ¨œ™ ¥¥£«½ÒÙÛâïïàËÄ¸©—Ž"™˜'ŽŒ'{€~ƒˆ'¡µß''U'|'{'M'ñÇ­—"zsuuxŽªÊÕ°…qodca`]^]^ho{'Ÿ›‡}tmiov~"Š…~†°'ƒ4…
†…ý"'ˆÝœ€nefceejlkv|€‰§Û'õØÍÔç'''ƒ}…e‡¤ˆB†s"'ª'Ø´¥—–‹ŠŠ…|siecgmipy"‰'z}x~ˆ™¡¬Áï','D'õ''9'r'y'‹ƒ"Š‡Ö'
>Žl'šRX•'‹G…nƒ8'n' øæÙÊµ¬­Àê'@'à"†
ˆý‹]ŠÃ‡¦"»ƒ'Uôº¢š¦Å''Ƀxƒs'¼'²Œƒ€"Œ•—""˜¨´¿ÏÞÝØÙÚô''*';'F':'	ÌŸ'ˆƒ'‡Ž• ÁéûêÅ«§»ÏÐÀ¬ ¢¥¤¤ ¥¯ºÇÚêú''-'.'èÅ¬ ¶á')'O'B'Í¤''›³à'&'s'"'O'ßÑÈ²šŽ¢Ï''P'E'''éÏÉÂÂ½ª§¤¥ž—"¤Áí'''tƒƒ‰ƒn'³'¹¥¨°·Ëû'='a'<ûÊ·¦›Œ""©°Ÿ—£Ê''9'\'P'0'ÿáÈÏçó÷ù'''Q'ʃþ†·‹'Ž¿–‰…iƒƒ'''éËò''B'¤ƒ6ƒg'Ù'M'þÑ¬£±ÂÏÝÖ»žƒyrqojllpnppqqu|‰µ''׃‹ƒ'΂'Ó´¦™—™§º¸­®ºÕäò'''êÏ¾»±œ"™£®¢‹‹šžŠŒ‹"…Š–¢·Ü''N'Œ'µ'¶'}'$Û°•ƒtpqtŒ¸æôÒ"tkb``_Y^^[cjxŒ¤£Œ{midly†‡{|ˆ²'ƒ""è†h†"''¨ø¬†tmiiknlnprux‡ªî''	ßÙì''E'}'̓Sƒñ"ƒŽ'¼'/éÐÂº¯¬›Š'yonfigfimu~‹—–Šzuqv‹™©²¶ÄÔàßî'?'σ@ƒ,ƒƒ…ê‹ë–4žm›Ù"¨"û•›ª‰o"ìƒ
'S'ãÍÃ·«ª¯ºÕ''T'؃"…@…)"gƒ'¶'4æ°•Ž›Â'.'냽ƒÙƒ
'1Á–‡…ˆ' ²µ¡š¢¹Òî'#'T'Y')ýïø'''ôæÈ¬•"ˆ–˜''œ·ÕãØ»£«»Âº³°°±±©¢¤¡¦·ÊÖÕÔÔÒÉ»¯£¤Ã''ƒ'¾''',Ø¨š›±ä'Nƒ
ƒÜ"ƒ'¦'âÐ¾¥—––¨Ãáëù''('Ýàøýå¼Ÿ'•'"—¡µë'-'g'¦'ڂ'Uí³¡¢¡±á'[ƒƒƒ;''ØÀ§"‡Š›²»¯œ§Âî'	'þïçß×ÐÝò'''%':'Y'"ƒ9…‰Ï'M™¿—ێ܇¢"@'ã'GöÊ'"'\'"'ƒÌƒ;'''6'ä¶¨´ÍÒÝñòÛ·'zsopqqqnots{{z‹µ'/ƒƒéƒà'ù'$Æž'Œ'·ÔÒ¾¬°Íñ''D';'íÉ¶·µª¢©²µ¡ƒ'ª¶£—™ž›'‰ƒ…‰¸í'K'ôƒÒ"Sƒë'ý'Eà¨‡usov‡£ÎÛÂrh]]]aagf_bgn˜¨›…ncgnx‹–ƒ}'²ü'—ƒ•"`"8ƒ@'cóµ‹wmmquwokwzuv€¡ÍñåÌÕ''y'¾'Á'¦'Š'…'z'G'ÙÇÌÙÕÉº¢‡yojdeeoppr~'®»¶ ƒxv}ƒ"©ÁÅÂ½¿ÀÍù'yƒ\"ƒéƒqƒè†±Ž,›¦Û£Ü–΍ۋ¤‹‰†	ƒÐ'µ'8úÛÈ½³­³ºÁÊÛû','u'»'ò'ù'ã'°'^'Ë§"Œ—¾''ƒ2ƒP'¿'»—''˜¢Èîæ¿«·Ö''A'ЃvƒŒ'û'\'
'''êÕÅ³¡"Œ‹'… –«·ÅÒÊ²¥›¡­¼ÌÏÏÌÇ¼¬¬®¢£½ØåáÔÃ¶¯¦¢œžÃ''•'Ö'£'4Û®¦©Æ''÷"»†ö‡Å†ƒß'‰þÑ»­«£š–˜ž³Ú''/'õ''c'‰'Kæ°–Œ'––¸þ'O'q'f'a'L'Ø®¢¢¦º''Є!…"ƒE'OöÐ°——¨©£˜Ÿ´ÍÔÌÂº¼ÄËÔî''5'Z'{''¾'õƒ¤…»‹r–% 1žž"‰4"Áƒ'm'Ô'3'f''¹ƒƒE'ñ'f'óÓ±©¿ÚéèéìàÃ¡ˆ'{xxxyyuvy~ƒ…'ˆ­''¢ƒBƒF'©'·–Š‹´ÍÒ»¥µÞ''Y'{'S'×º·ÆÅ¸³½¸¨"‰€"­½¬™Ÿ®¾´ ‹ƒˆ'¬ó'œ"
†S‡ö‡"²'ù''Çš~torz'˜Œ{ga\Z^fnnkgacj~œÀÈ©smiu‡'"Š"‡»è'0'‰'Ê'²'f'ã¼"wmpz†…wsy}ww"¢¯¬±×'@'êƒRƒ!'¬'U'óÙ¾°±ÄáäÍ³›€qhfcekw"~¬ÅÓÌ²™†}ƒ'¡¸ÖåáÚÚÒ×ý'oƒCƒôƒäƒpƒ½…ú‹Ü–>ŸC³"pŠÙ‡4…å"àƒË'ï'f''ÿÞÐÆ·µÀÒÚÒÎÕàõ'''!'#''Õ®"‹ˆŽ°æ'3't'v'3ä­Ÿ­¯³¿ì' ' êÃËð'0'¹ƒæ…m…Ë"w'ü'>'
'øâÖÊ¼©›‰‹•—š£§»ÈÄ¼¾¸²¥£¡°Öû'$'&'äÄ°°°£¥¸ßôìØÂ©£š"•±ï':'a'AþÏ·¯·Ü'Xƒ¶†ß‹:Š…ªƒ+'0Ö½¿ÅÀ¨'‹Œœ¾ø''''?'Ã
'»'!Æ£Ž"˜³ô'C'X'<'('+'Ö´ª¶³Ä''é"n…¦…7ƒ©'†'Ô´ž•"–™˜˜–¢´ÀÀ²©§¬¹Ëå'	'?''̓ƒ]ƒ{ƒ‹ƒò…†‰Í'Ö™t˜êsˆn"'ƒ'u'Þ'''2'>'f'…'d'âÄ²§«·ÍáÓÆÅÁ²žŽ‡ŠŠ…"ƒ}y‰"–"Ä'
'O'Y'Í£‹‰'…‹ž®´ª¦À''T'ƒ'†'Jï¼±¿ÞêÓÉÊ¹Š|xƒ— œ–¢ÅææÆ¢Œƒ­'ƒ…^‰'Œ¾‹d‡ƒÝ'så¨qllouuvkjbb]\_dqnpkhei€°í'
Ý|rrv'"‹Ž¤ÁÚ÷''0'''îÝÉž}pq}ŽŒ{yz}{…‹'Ž˜Ô'Nƒƒ€ƒ<' '8òÀ¦ –š±ÊÓ¸ŸŒynfbaepŒŽ£ºËÌËÉÂ«'—¥¿è'''1'-'óõ'''›'ùƒ'åƒ-"w‡`Œß‹µ‡€…("ƒR'Í's'='*'ñßÐÇ¾ËâóãÑÉÅÂ¿ÁÇÀÂ¹§•‰'€ˆŸÇø''
èÁ­µÓççßî''ñÎÐù'Fƒ"À‡‡Ç…ペ'l'óêÚÛÝÛÉª•ŒŠ–œ¡¯ÂäîÝÇºÈÓÈ²²Ë''œƒƒ'Ž'Ø²¦¡›˜¨ÃÔÐÅµ¡'Š…›ºÞå×Æ¾¸µ¹á'n"‡£Œï'Œ/†Öƒ"'LÞÆÑìß·˜ˆ'ªÐðú÷'5'¡'ç'­'(Î¥‰‹‰Š'ŸÓ'''
'	''Ý´ª»º¾ò'ŠƒŠ"_")ƒ4'w'ã¶ ¦¨ž˜"'Ÿ±ÓÝÏ¸¦¡¥¶Öÿ'6'‡'øƒ™"]"ø…"Ë"'…†×Š ;#‰§…僻'Ê'V'ÖÞÒÛç'''Þ·¢šž£©·¶®¤¢¢¤ ™›¤¢ž'ƒ††Ž¡°®¤š¤¾ÓÔÀ£Š"zy{|ƒŒ'¡Ê''o'~'N'
Ë¥£¶Þñ×Â»¯•"vuw'‡‰¢Ëñ÷Ü»±'ƒ…°Š^ŽEˆ "I'–÷¬†uomimkjc^^^__fnstrhfdg{¬ï'ó®‡"‡…‡•¡Ÿ'¡¹ÃÒäö'÷ãÕ¿Ÿ}ouˆ‰~}|ƒ"ˆ‹†ƒ'»''ž'û'Õ'_'Îª"ˆ"ˆ'¡¤–‹rnjgdfoŒˆ"®ÊËÂÖ''á¯•—¦Åý'M'ºƒƒ'®'B'ú''0'C'U'•ƒ6"V…Ù‡‡F†p…P"Sƒr'΂c'.'')'''àÐÂ¶¿ÙëéÞÍÂ´¢žœ–"Œ‡€ƒ'‡—·è''ðË»Ï'')'%üäçéÜÎÎë'-'Ù"_†e‡-…¬ƒ™'o'áÞßáóÿêº™ˆ†Ÿ¯»¾Ô÷'áÇÌ÷'!'ÛÊù'›ƒÆ"ì"ЃŸ''Ä£Ž‰'§¤¢™‡†ƒ†ˆŸ«ª¥Ÿ£«°»Ö'Jƒv†	‰ª‹ª‰µ…ñƒe'LçÏÚôèÅ£›ˆ—²Êßê''-'I'+ë¸Ÿ'‰ˆŒ…ˆ³ß'ùíôðÉ¤™¢¦¬È''w'Ç'¿'m'/'çÀ¯´¶®•˜¯Òþ'ùÌ®¦¨»Ý''j'òƒÌ…2‡ˆÙ‰ ‡Õ†5…6… …µ†O†…ƒÈ'í'l')ôËÅ±®¾ÜìÛµ›"•™¥¦¡š""žª±¶ÊÝØÁ­ "‰†‰"¯ÑßÇ®¢ª¹½ª"'}vspxz|~¶ú'6'8'Ðª•–¡ºÆ¼©¥žŽ}uw}|…ž¹ÔÞÕ¾¤Ž"¬õ'¶"}‡ƒŠ‰Ž†tƒ¸'iã¡ƒwnolklfb\ZZ[`jtxwrie`is'¼ÜÐ¯œ£¬ š¥²ªš"¥±¾ÅÓåæÑµ …xpt|ˆ"{}"Œš¢Ž'{‹ªá' 'T'?ýÊ¬–Ž†yyzzxsrotqigegqxy‹¦ÀÃÁæ'.'Q'Ë›"¤Ò'.'ð"(…H…W"-'÷'?øßáî''5'…'ïƒlƒÙ""V"†"=ƒp'¨'8''''ùÖÀ±§«»ÑóïÜÅ®—‹‡†…{}€ƒ‡"ºó'.'G'+ëÓã'']'V'çÏÓ×ÓÐÙü'bƒ,"-"žƒú'ö'E'ïìóïòÿòÄ‹‡˜«ÕíÜØÝàÉ¿Ø' 'b'V'Ý'$ƒ"ü†û†ó…ƒ9'Uè±"†€…ŠŠ‰ˆƒz{'Š''•Ÿ˜Š‹©²Ê'
'§ƒÇ…C†+…–"'Þ'6ð×ÜðîØÁ²©'¤·ÒäìçÝÆ°ž™•"™›—‹"µõ'('àÃ¶¤'ˆ‹Ž–¥ÁãýûðëêÙ¿¹¹½± ™©Î''>'L'&ç»«®Äå'-'©ƒƒ…!ˆP''ß"øŠ+†«"ñ";ƒíƒ§ƒ1'³'['õÚ»©š–¨ÀÈ¸Ÿ‰¬°£›'• µÍÚð'','*'Ò±—Ž‹Ÿ¿ë'ðÎº½ÏÔ²–{{urpmrut•¼ÚÚÆ«˜'‹™›™œŸ"‰€|}ƒ'Š"¡­¾À¸ª™‹ƒ‰¡Ó';ƒ"/…%…ƒã'½'½'|unoorpi_[XZ]^grvvqghfdgs‡œ¤££µÈÅºÀÃ²˜‰‡—©¶³±½¼©""wps€"¡"‰€ƒš¯²"ƒ~Š¦½×áÔ³ž'"'"‡zsjgklhny{wpfglkqyšŸ³à''A'Êž'¨ä'wƒÖ†`‰#‰"†ý".'¤'
ÖÉÊÞû''R'‰'´'ôƒiƒú"ƒ]'''òô''íÍ¯¦œ£±ÐôõÚ¼¢‹~~|zzy~€†‹—¶ò'7'k']'åé''P'J'ÛÃÈ×ÞÜÖä''Q'©'Ó'©'`'%'''''öëÕ¹šŽŒ˜·÷'ýÙÄ»²³Ï''O'E'ç'&ƒ…‡ ‡\…}ƒ''
¿•ƒ}~}€{wwsy}˜›•––‰‡—©µÅÞ''x'ùƒOƒ@'肉'='òë''ýáÑ»Ÿ'–§¿ÚâÒ¸¡™ ¨®®­¶­—"¸ù'/'Ý±¢–Œ"''‰Š•¢­·ÁÐØÓÊÇÉÆ´£¡¸è','i'v'GþÏÁÅÑõ'K'é"*‡
ªšŒ©µ­¢¡~'‰ …¯"ƒD'Ø'…'>'
åÑÂ­—›®´¦˜‰€‡™¨³°œ"›·ß''5'A'['''€'O'Ë¥ŽŒ'¬Ó''"'/'êÝççÃˆzyuolnnrwƒ›¦¥Ÿž—‰"Ž'•ž§¡…ƒŠ'Ÿžœ¡®¸µª™‹ƒ•¯æ'3'—'Ü'É'q'Ç›xwutzxun`YYX]_bmjlnnpojhhp‡"°Ìäø'èÁ›ƒ~…"žœ'"""ynmw"¹ÐÂœ"zz"Œœ Žzy…—§ª£œ†‰"¨­‡sgdbffq€Ž|lgegflw€ˆ¡»ÜçÑ¯››«ì'Ÿ"qˆŒmƒ‰Ô…mƒ'ØÁÁÇÔãÿ''2'['¬ƒƒ4'Ñ'R'íö''üÚ½ªœŸ®ÍéáÃ¨'"z~}|{ƒˆŒ'™®ß'$'_'o'9ï×ì'ýÛº®ºÑèñíßç''*'<'?'8'-'%'&'('1'%'éÇ¬œ'–¶ë'ÿáÉµ¦¤±Ó÷'ôâ''—ƒµ"ý…P"oƒ]''Å ~uxyzzwvx{ƒ'£œ•…}''£±¸¾Óó' 'J'v'˜'š'u'A''' '0'íÔÀ¤ˆ¥ÁÏ¿§'–©¾ÈÂ¸²§—§ØþñÈ²°¨š‰‰‹†‰³Ðëû'''óÑ²¤ºá''Q'l'Q'
ßÖÞã''Xƒ"¶‰"Y¬‹Ë,Ôÿ½öŸrÞ†Ý"<ƒ$'š'J'çÎ¹ª¢ŒŒ¡³½­˜""£µ°¦¡¨Ò''t'ª'µ'Âق˂ž'Qöº›Ž˜²Ù''_'•'€'7ýÝÓ·˜†uqjjopy|™•—šŸœ–'‰†˜¤¨º¼²š'ž¶ÒÍ¸«¨²´¤~|{z†Àò''('òÄŸŠ|qtu}''"se^]YZ`dhinpyztqhflls~‡ Ê''u'¨'kö«€wy~~€{z€ŠˆzspÏúâµŽ{uwwƒwnqx…ƒ~z…"¦´¬Šrfa\cdr‹§­"wifgchnvz"˜¦ª¤™›Ÿ®ê'€"‡X‹dŒÌ‰±…ƒƒ'%Ô½»¼ÀÇÌÛåò''?'P'8'	èãõ''8'0'îÄ«§³ÍåÕ±˜Šxvy€~{€…Šš§Äø'3'U'-çÂºº² š¨É÷''	ëç÷'
')'N'c'u'€'s'X'V'V'='Ì­¡˜¡¼Òãè×º¥"— »ÝêÚÚ''}ƒƒGƒ-'Ü'k'
Ó¸œ‰{vuwuv}ˆ†Šš£œŽ†yz"Žš¡§±ÀÙ''I'¡'Ó'©'\'''''åÍÂ­'†ˆŒ›¨Ÿ–Ž'£µ½¸¦—Ž‡'¯ÉË»²¼Â®˜—š‹ƒ€‡•µä''b'¢'´'''S'Ê­®ÁÚü''òØÛçî''^ƒ"ñ‰é—žµîݙíѸ©L'‡·"mƒ'†'3ýÙÄ­¤•}¡µÂ¶ž'Œ‰'§¤¦§¼ì'G'ǃ:ƒƒ²ƒ˜ƒR'ô'†'Ñ­š™©Ò'''ù'ñ'''ÉªšŒ}nlgfgoy"•œ™'Ž™Ÿ ›'‹¡¸Ù÷úßº«§¾þ'B'B'È«ª«žŠ'srrƒ—±Ý''ü×±'~wsr}'¯¸Ÿ}ljd\\_jrt|‡'~wkdcchoxÍ'Qƒƒ'ƒ$'QÃ…tompqpw~Š…{x˜¾ØÑ¯Žzqlipjkhen{ƒ~|{z›™ƒnca\_aqŽ²Äª…pjacfmuw~"Š•ž¨¯Ö':ƒ&"凇߆w"5'²'
È´¸¸¯««®³¸É×ßæëæßå''S'—'°'h'ÉºÆãúé¿£'"uqy€~|"‡‰™¡¬Êñ'òÏ¶¦š'‹‰ž¼ð''øì''('b'§'ꃃ3ƒ'Ì'—'~']'Ö´§ž"Ž–«ÅÜ×¾ ƒ‰¥ÇÛÒ¿Æï'&'X''€'I'çÓ¶–~zxus}ˆ™š'ŽŠzuy~‡Œ'™¤«Âõ'=''µ'ˆ'<'	éäéâÙÜâÃ¡Š'ˆ‰ˆ†‡‹–ž˜‰'€}~…–±¸¯¬¸¿±ž©²ŸŠƒ"•Á''†ƒZ"3"Wƒ°'ß'Bã³¦£®ºÉÇÃÁÆÓå''Uƒ"¡ˆØ"¿«ÉÓׯē¤©ô‡a"Kƒ'n'óÕ»©œy€‡–©¶¯¨ •"''™œ£¯Í''}ƒD"a…›†$…"vƒƒ'È'Dè·"ž¼ö'b'Ԃ邆'
»–…zwrjffflvŒ'‡Ÿ¨®§–'˜³ì'>'•''PüÕÓõ']'Û'ó'~ÿ¾¦š•"sr~§Ñ''"'ä±—ƒwpq{œÆ×µwmgamx‰ž¬ª˜"vkeb`^anˆÈ'`ƒMƒïƒ'…Övklkkpr|ˆ"–'Œ‡š¤¢'€uhggjjefdlv|€|~|yvw~xofb]\\`nˆ©¾¬Œsicfhnx{"Š‰‡Ž™¤ª¿ú'kƒƒÚ"!ƒ°'å'@âºª®­©¡™››ž¨±¹ÐéìÙß''Žƒ=ƒ ƒ2'hðÇÍê'î×Ì¯–€uxuxyzy€†• ¨³ÂÌÃ¾´¢'ˆƒ‰Š˜©Ììñìõ'%'m'âƒu""""5ƒ'ÿ'¢'Y'Õ·¦•ŠŒ¨ÁÉ·ž†"–°¼¶¤¥¼Ú'
'<'Q'8''õÔ¤‰yspy'§¥šŽŠŠ‰'}|xz€Ž–¤ªÂê'*'S'J''ýñåÝÞÛâø'é¶•ˆ‡''‡–"Žˆ"}}}~Žžª¬¤¥¨ ž§ÁÑ´'‡…›Í'1ƒ&…‡@‡°…΃´''ø»£œŸž¦¡¤¦¯¿Õý'G'Óƒü†šŒu—v¥A«ò¤y–‹W†
ƒÍ'Í'N'
åÊ¸©—‹zƒ'¦»ÁÈ¿¸¬¤¡¢¨»à'.'Ù"Q‡$ŠÎŒ~Šl‡"´ƒT''Å¤–¦È''C'\'0Ü¤†{turokkijqv{~…™·ÈÈ¹£œ«Ý'Kƒƒö"ƒW''''
'/'"ƒ1ƒf'ã'8Ôª'""–‰snxˆœÁú')'&ñÃ¨wkht·Â³™••"srŠ˜¬ÍíðÂ•wnhbaZ^i€¯''»ƒ4ƒ'XÑ'woqrrty€—ÀØÖ¸¨š'Š"xmdeinmgdfo{''…ƒ~{zwnmhfbaac`dizœ—ˆwlklnpw{|™'ˆ†Š•¡³×''q'ɂ䂤'HöÆ®¢ Ÿ ›'Š‰'§¸ÐØÏØ''¯ƒœ".ƒ°'³'ËÅÑÛÞï'ç³''|zzvtw€ƒˆ'Ÿª±¼Ä·¯¯¡"†€€…Œ•¢¹Èá''['èƒÛ…A†Ô‡Ó‡²†"…ƒÅ'î'e'
Ô² š•Œ†"Œ•¥²ªœ‰‰™¤'–©Êó'1'O'D'9'6'%ù½wyxŸŸ"‰…€|z~ƒ"¥±¼À»Äâ'''åÓÕÚêöøñø'ðÀ£›"ŒŒ—¡¥¡"|{w…"ƒ…›«¯«œ""šªÌÙ½œˆ‰žÒ'\ƒÆ†¶Šƒ‹"ˆ{"É'É'È®¢¥¢¤¡›ž¨ºØ''D'ªƒ^"·‡6‹	6'34ŠÏ†ç""ƒ;'…'+õ×Å½¦šƒ‹ ¸Þ'''ûäÎÃºµ¶Íø'aƒ\…õ‹Ç"8˜ª"͋͆Á"D'ã'-Ò¥–™š°ÆàäÎªŒzsqpmmntxvx~‡†ƒ'¥ÏáÜÅ«¢¿''Ñ"U†7†±…#ƒY'{'P']'‰'çƒ'µ'-Ò«"†Œ~qmq|­Ü''æÈµ›~sfm}–'™²¼Ÿ|†™¬Ê''<'8ù³Š}tia`chs"È''\'a'È'zuw{'ƒŠ˜Ç''e'g'1úÕ¨Ž†skfeftvrint|Œ››'Š‡spdgccgbggkq{'‡}wz}|xw{x~'›–‹~€«Àø'B'Š'ž'f'áº¤¢Ÿ¡ž"………‹•›§±¶Ãö'hƒ ƒœƒH'‹'È³¬¶Ëù'&'Ò¥–ˆ|}}ˆŒ'—¦­µ¼®£Ÿ"Œ…ƒ†‡Š¢»ß'''¨ƒ¤…¨‰9¥rÉŒIˆ$…,ƒ€'Ÿ'Ü¸¢™"Ž''"™˜|vw€‹‹"Š›ºã'&'F'I'O'b'_',Ùƒxywx|ˆ‰'¢ Žƒ€~ƒ‡‹¨Ëï'	ùÑÀÇÚãÛÄ¸ºÆè''øÞÛËµ«©¥¨´¾¾º¶°›‡zs~ˆŒ‡†"§ÇÏÂ¨šž¬»ÅÅ´ŒŽÑ'\ƒ½†²ŠŸ‹ö‰…'æ'×È½»»Àº®¨¨¼ã''Y'•'"……Άü‡Ž‡…¬"\ƒ]'³'P'èÏ¾¶¨–'Š"´å'>'³ƒ
'ð'™'F''òÞÒå''}ƒ¼‡PÔœÛ¤ˆ¾üˆá…,ƒD'Qßª™—ž±ÅÌÆ¬'wrsssrw…˜™"™šŠ‡¨ÈÓÍ¾§¨Ç'-ƒ#…-‡ôˆç†Ñ"'½'s'^'G'M'M'&æ±–'}wtjkls€—®ÊÌÃº³Ÿ'ynfquz€Ž«¹¦…v†š²ß'''i'n'1à­"‰wfhlsu'ŸÔ'
','Õ¡'~‡–§Á''Žƒ$ƒ8'æ'Œ'6à«"‡wl_ahy'wrowˆŸ¸À­™'‰}umpnolkkhmmwzˆ"™†|wqwŒ‰}z'Š˜Ÿ¯Ù'']'x'W'á»«§©¯²ª"}ƒƒ•Ÿ±Ë''R''r')ìÄ¨š›³á''Ü¹µ®™ŒˆŠ…‡Ž"''˜ž¥© ™–•˜'ŠŠŠ‡ŠŽºé'E'ÿ"£ˆŒ‰›€¢ö¡¼™ŽŒ‡ "Z'ì'CïÂ¬£šš¡¥¥Š†''|zy}'€|…"£Äë'	''+'M'f'Gïª‡wtqrtw{…˜­«šŠ…‡‰Ž¹í'2'W'5ë¾³¸ÉÒÌ¿°¹à''.'Ñ² › ª°Æé''æÊ¹¬•ww‹ˆˆŸÐ''í½·ÎëüîÒ¶¥˜' É'7ƒ"ч‡ó†l"'œ'ååááïûìÑººÄé'*'f'€'œ'àƒFƒ¾""5"ƒœƒ'¥'U'öÚ¼²¨¢œŒ¯œ¨Ù'6ƒ	"P…g…%ƒúƒ'¡'~'Z'%ýý' ''ƒ³‡ŽÛ›¢ÊV'(ˆâ…ƒ9'IÝ¯Ÿª¾Ûê×´•€zswx{}ˆ¥ËÚ½¢œ˜‡Ž•¡§¤žš¡½''ñ"®‡ˆ†r"'¦'@' þÞÍÁ®—…€wromjorx}…ž©¯°«—†xjkntwuzŽ˜Žx€š½å'''c's'T'Øµ¢‰uu"‡……"Àô''í¸•‰‹¨Çì'&'·ƒaƒ›ƒhƒ'•'À¢'}ldfit|ssqt|†šÂÊ¹¢•'ˆ"ƒ~‰†zqprr{Šœ¢˜œ§ž†slmtyxvs{†Œ"¥½æ''1'9'ã¼°¶»ÈÔÈ±'~yz~}ƒ‹Ÿ©¾ÓæçãÚÏ´šžÀÞäÏÄÎÈ©''™š›'˜ ™•–œ›'‹‰Œ'Œ"£¼ñ'Yƒ?…‹•™¬µ»4ºh«—´Šå…Vƒ;'b'ÖÂ³¬µ·¹À§{{ƒ…"|}…—¢¯ÀËÜú''
Ù£uoqrpruƒ'¤§š'"–š¡°Èù'4'Y'4óÀ±¾Ý''çÇ¹Ý''7'ÎŸ‰‡•§Ô''9'H'(ïÐÅ°zx~‡‹•°ò'I'Z'×Ú''m'—'u'1ç¹£–¤Ì''}ƒƒÎ"ƒ¡'Ë'1ìæü'''0'G'1þÛÍÑø'5'Z'a'e'''¼'óƒ'ù'Þ'¯'x'D'$'êÍ´£ž¤ž'Í±ºý'¤"C‡.‰å‰…†«"wƒ—ƒUƒ'''3''*'nƒ8…Q‰´"S'ú‹œ†–"	'Æ'"Ð´­­·ÇãûðÈ£‡~wŠŒ™Á''é°"…†‡‹ˆ‡ƒƒŒ•±î'kƒX"ƒ…"Gƒ'DïÐº¦Ÿ›–'Š}xunouv|…"‡' ±»ÂÄ±™rno}|qqv}uqp}˜³Ïò''='F'%ðÈ°"ˆ¤²¡‹'ªÒ÷'	ýÞºš"ˆ¤Êê''\'˃ƒ,'þ'Š'Ê§}pjhgikjmrty‰—¯º»«¡›œœš™¤¿È¥'wsv‡©ÄÂ¥žœ'xlghmmolqv…™¬ÀØø''Õ·µÄÕæúê¿™"|{}'ƒ""œŸ§¯½ÑÔÀ –žªµº°®½¿§"Ž˜ª¬¥œ¢¸¹¶«™š¡—Ž‰ˆ‰Ž"¥Å÷']ƒM…¼Œa›Y±ðÃâÄ¡´œêŒÜ…åƒd'w'ïßÒÃÅÃ¾»¦…'‡"˜'†~||Œ™–'•œ«ºÆÀ©Ž|xwuus{ŽœŸ›š›¥³¿ÇÅÊãû'ùÚÀ½Ô''F'Q'àÄà''+'È™{ƒ†™Áò'.'V'A'âàÇ™~‰š¦®µñ'?'R'åþ'oƒ
ƒYƒ<'Ï'Së³ ªÒ''2'W'{'‡'a'çÊ×õ''?'{'ª''I'îì''-'F'7'2'L'‰'§'—'u'U'A',''ìÖÀ¨Ÿ¢¬©šÛ¿Ç''þ…[‰÷Ž‹ŽU‰ü†~…*""ƒíƒ'd'#'#'I'µƒ«…b‡ŠˆØˆ/† "4ƒ'UôÆµ¿Ð××àîòá¿œ'"©°«¤¿ü'ì³‹€'‹Œ‹"€{{ƒ—¬Ê'	'f'ł䂦'9æ¿¨œŽ‹ŒŽ‹ˆ~sr|ƒŒ'ˆŠ–²ÂÐò'ÿË•{nr}~trqsmjlv‰Ÿª¯ÈèþôÖ´ž‹—¸Ê²Š'¤ÁÞø'ù¿"ƒ€'­ÄÒì''B'c'Y'#æ¼¥Œzplkfacbim€"˜¥¼ÕÍ¼¸Á¾¶´Ó''ãŸpx‹¬ÏË¨Žwqrojnlknsw}‡" ©¸ÑßÏµ©±ÇßëúêÁŸŒ‡…†‰Œ‰…'ƒ‹Œ•— ¤¹Àµ©ª±¨Ÿš—–‰‹—£¿ÍÄµÇû''Õ»°«Ž"€'…ˆ'¦Æú'Uƒ…‰Ï"ú£I°K²§w—W‹=…€ƒI'l'õïãÎÀ·­ •'™¤­§"…yv'Ž•""'†–ž–‡ƒƒŽ‰ƒzw†£±®ž˜œ°Èì'òÛÒÐÒÐÊÊÒí''T'Z'%áÌæ''ð¸"{z‡›¼ë''îÝÖÀ›"ˆ—´ÉÃ±ÇëøÛÎû'uƒ!ƒ'ƒ­ƒp'ׂ,Ê£§Èì'''''ß¼µÇî'-'ƒƒŽƒ'ø'r'('	''$'''
''''i'‹'j'4''	''ìÔ¾²ª§±¾·¦ÍÂÍ''ø…A‰§ŽQŽé‹ˆó‡î†'"Óƒf'ƒ'#'	''J'®ƒLƒù"A"ƒ|'Ù']'Õ¼»à'
'ÿïü''ÿË¤"£ÂÑ¾«©ÂÑ¿¢ˆ‡"'…ƒˆ›´Åã'''ø×º©˜'ŽŒ'—©§–}|Œ"ˆƒ—­¿â' 'd'g'·'sousrtvspmp|ƒ††ŒžµÄ¹£‰€vuˆ£¶£‰zˆ—ºò'4'1î¥ˆ†"©ª¨²¿ÒÕÆµ«ŸŠyqmmfa^ajo‡š¡ «Ð'üÙÍÙßÓÌì'<'Q'µƒrt~"¬¨˜}yw{"†ztkjmmrv‹˜£®®¦—"ž­ÂÊÓÉ±š'‹‹'••ˆ~Š—¢¡•›¢Ÿ©ÆÜÉ©‹~|y}|}…'«Ù'ùàú'P'''d'çÏ¶žŒ‡'ˆ‰Šˆ˜«Âó'?'Ò"†oŠñ'/–'—Ǔˍ&‡‹"f'ö'P'ïçØ¾¬ž"'š¢¨­µÁÄ§~xy~"~{~…Œ‰xx"¬¯š…†¥¶¹§™ ®É''0'ëÉ·ÂÎÞ÷''')'3''üÐÇå''
Ú¥‰{wwz|‡—±ÂÆÊÇÂ¬Ž"‹¢ÁÜÒ´£¤©£©Ê'!'œƒƒ^ƒyƒ'XÞ¥±ÎÜæû'
ÿÕ²±Æ÷'iƒ?"©†
†"²ƒI'{''''ùåæ''3'R';'
ððüøäÅ¶¯­µÍÝÒ³ËÉÑ''—"†‡‰SŠ£Š·‹ÂŒŠŠ†Kƒ»''óò''-'m'¬''§'k'0üÏµª¾ì'4'P'*''V'À'à'Ž'É¤¥½Ì¿¢'•"Š~zw†"¤§Š•¯ÍÖÚÜÑÈ½··­–š˜"Œ"¯Òß¾€'"¡•…}"±×''w'‹'7Îzsrpnp{{ur|'‡}{Š¤µž"vmjiq…€ztu‰¡Ð''ì©‰ƒ‡˜›‹Ž™¡œ–•†|wrkg^_aeo"–œ¦Ìý'àÐØèâ×æ''-ü²€onpxƒ‡€{zxv™³´¢"rpstuz€ˆ‹Œ‹••Š†Ž•Ÿ©­¥žœ™"'˜¡©€~'¥µ­˜‰‰°Üüì³ƒzwpsyŒ¬æ''õ''i'¹''8'Þ¶'–›ž›š™™£½ë'='³ƒX"X…å‡Ù‰y‰æˆ¼†²"»ƒ]'–'*ñÜÎ·¨—ŠŽ¡ÁÓÖÍÏÚåÌ Š~ww}|yxzw}~ztw†£À¾¦Š'˜¬¨"—¤ºä''	àÁ¼Ëñ'"'e'š'›'o'<'
âÁ¸Íîè¾˜wuw'€Š'•¡µÆÄ§Œ…Œ¶ÉÇ©–ˆ‰…‹¢Ê''O' 'ׂ¨'/Ñ§˜š±¿ÆÝüöÏ««Æ''Ä"r‡·‹@‹¥ˆK"Õƒ'R'ëÜÔÐæü'þãÙâòòÖÀ¼¿ÁÙ''&'Öúôæì'.'σ߅2†É‰xà¯¨‡ò"4'¡'ÜÐÒä'''"'ûàÇ¯£Ÿ°à''8'0'Tƒƒ÷"Nƒ…'†ò´¥­´©"|€wsrwƒ–¬²¤˜'¢¼æûéÊ³¦ª½ÌÐ¹©¥¡"™»ï'Ú¢…'§´£ˆxy'°ì','C'Ë›…~ysppwxuw†œ¡'zv– •zmbdginqqpx…Š†Š ¿É¸"…"†€ƒ~xx‹†ƒ'€{xljighdjmx†‰Œ"¨ÂÑÐÌãõïÞÖåùÖ ploontussqu'Â''×œ}y€}z}†‰…'ˆ……‰‹Š'™›™š £¢ Ÿ¤¦œ‹‡˜°½°•ˆz†¤ÎèÞ¬Šƒxoot~Š¦Ö''
èç''M'?'øÕ´¢£¬ÀÎÌ½«¢¦Àó'S'̓0ƒxƒÕ"\"΄"	ƒX'¸'I'ÝÊ¸ªœ‹†"¹ê''÷âðüÞ´"ƒ}z{}}tuwz}zx›®°š'vzŠ‰Ž"°ÉÐÊÇÎô';'°ƒKƒßƒÑƒ6'ž'2óÃ¬°¸¯ …wrtv~~|€'Š¢´»§Œ|"'¡²­‹"}'Ÿº×ü''Ý¯š‹Š•š ²ÈÍ¸¨®Ò',ƒ…•Šß'+'YŒÒ†Ãƒ°'†'áÏÎÓÞàÛÓÁ¿ÈàãÐ¾¿ÉÓÿ'O'†'a''ˆ'j'äó'6'ªƒf"ć'ŒŒí‡Ï":'¤'É·µ¸ÃÎÔÑÅ·§Ÿ–• ·Þò''xƒ™….…Ñ"œƒ'À­·»²˜…€sotvƒ'¡¥ž"›¼÷''Ï«š¡¹ÙâÖÃµ©›—°ÔèÌ¡Œ—°¼«Švsy‰ž¸ÒéãÀ ''‹'x||€†ƒ…—¢"zrv…~og``ceksps…–œ†ƒ‡Šˆ|{xxqoopomswxxvx…‡}poryxpsru{€€}ˆ˜®Êï''7'$õ×ÚßÄ–pljjlornmp}žÝ'6'M'²ˆ|'ˆ‹'"ƒ""Œ'"‰Œ˜›¤­³¾»¸°­¦ŸŠ‡'«µ²¡z‹¥´¬'…ˆˆ€pmw"¥ÁÖÑ»¯ÁÖÝÛ×Å±­ÄÔî'úÞÅ°´É''p'ÿƒOƒ1ƒƒƒƒ)ƒ)ƒ	'¿'a'óÖ¿²¤•‰†ŠšÁ''>'E'úåáË«–Š€{}zxxss|"'Š~|‰•–‰{tvz{~'€†š«¸Áá'%'¶ƒË…X†¢†T"½ƒR'€'Ï±¦§ž"ppnu{{ytwv~ž¦—†xxƒž´¶Š"‡Œ…‰ ¨³µ­¡"‰'€'Š"›žœ¡µâ';ƒ!…ª‹'¢"Zð‡oƒ÷'£'áËÓââÓÁ·«®ÀÓÙÐÂÁÈÝ''l'«''ƒ?ƒ'jôØì')'ƒb"ô‡Lˆëˆ&…­ƒ–'~üÂ©¢Ÿ¦§¨¨¤£Ÿœ–Ž' ²Åö'iƒw……¹"®ƒ' ÊÄÝêØ¯—""•"vswŠ""†"µý'9'4÷º¢œªÈáíß¿¬•š§²µ£"—¡£—"{sz'Ÿ¢ª³¸®š"ž§ ‡Œ ©›‡Œ‡wikpqnjgfecgp~}}Š™¡"†zsqxrnqjhhglljkkpru}– •€w{"ˆ‹‰"{zwyŒ­á';'¢'Ï'ž'<îÎÂ©~slhemnhigj Û''+÷®'zˆ˜¢¡—‹'|€™"'›¨¼ÕëýüéÏÃ·¬›'¥¼Æ±"'vuy}ˆ"€yƒ}xtv‡™­¼¸«"™¤³º¼°®»Øçü'ýæÐÅÐá''s'öƒ/'õ'™'u'o''''¯'ˆ'B'çÝØÄ¨˜‡Š™°î' ','÷Ïº­Ÿ"‹|vruwxuv–§¥€Š‡zttxxzy|sxyƒ›©¿ì']ƒh…ž‰<Œ‹%‡k"Z'Ђ)Ùµ­µ¯'uppptxvpor~¡¡"{xt~›ÂÏ®—•¡¡œ–š§­©šŽ'|yusuw~†…†ˆ–»ì'/'Ø"w‡Â‹®Œà‰é…탋'‡'åÓé''Ú»§¢®Çó'îÏÂÌÝý'5'^'>òƒoƒH'''ÇÄå''~ƒƒà"i"Pƒ¡'Û'Léµ ™•""–"›¢­©š"ž©¶×'!'¹ƒŒƒ÷ƒx'"'ÌÝÿ'ûÈ®·ËÉ¦'yvxˆŒŠ€‹²''i'ˆ'<Þ©ž£°ÔôêÇ§šŸ©¯¦¡'Œ• –ƒ~}|ƒ˜¨¡š–˜•‰'©ÍÑ¹Ÿ«ÌàÇ…vleihlmpoqtoq|"†ƒ‰™¤ž|uqrvpoiiirwttpmlptŠ¨À¬Œ|{‡‰–£¢Ž|~xy~‡­û'ƒ'ƒhƒ''»¥'vokfeljeeck£ÇßÜÀ™|wx~Œ«ÇÏ¶—ˆ}{Ž ¡œ–¦Ãï'&'g'¦'£']'éÓÇ¼§ž¯ËË±wuz}€{zwx…vty…›²¿°–‹"‹™¤¯¹µºÍÚßæîäÓÑÜñ''']'£'´'‡'G'*''-'M'i'W'óäñûè½¢"ŽˆŽ¾áüøßºŸ""‡ytprtvxxŽž›Ž"'‰"™—"|y~~zvplvy'Žš§½÷'Ž"&‡ôŽš"&'Q‹<…°ƒ1'Aß¶´ÂÇ­Œ{pqsptsstu†¥ÊÈ¦†yv€•·Ç¬œ¡¸Ã·­¯ÂÈ´œ†zrqmopv€‡ƒƒ…±Þ''fƒ3" ††q…lƒæ'΂I'ëê''A'F'Ã¢ °ã'+'A'ìÊÖâãçðÝº'Ç'º'Gá´±»Ôþ'5'u'ž'«''N'Õ¨™•'Ž'¡´ÆÀ¬šŸ©°¼Çê'%'k'‡'b'ÜÆß''òÈ»ß''
Ó"wvv~Œ'Ž{†³''§'ñ'"'	º˜ºÚåÊ§™£¯¹³ª"Šœ'"‡‰"‹• ¢—…}{Œ¶õ'
à··Ûöà°'nfdiiq~Žˆ|‰""'š¦¨–zwy{"'|ssv}……ˆtttv°Å¶•ƒ}}ˆ"­«""€…‡Š§è'oƒƒXƒ'|'º"'xnjgdeeecfet'™³»°™†zsxƒžËö'Ø«'‡}{'—ž˜ ¹ç':'ȃ™"E"3ƒ~'«'4'úíÄ¯µÄÅ©Œ|ƒ'~xpss}zow€–­µ¦'ˆ‰Š–¢ª´ÊçëÛÓÕÔËÏá'''''E'\'P'#'òíû'!'O'K'æã''1' á³™‰Œ˜µã'ýÛ²š'""~wqqz€€~~ˆ‡'"‡›¡ž€~Ž‹ƒ~sov}‰•£¬½þ'®"ƒ‰'\˜'–̍憵ƒr'Iá¿¶ÁÅ®–'wrsv{~y~–Ãú÷Æšy{…œ—' ¹ÏÊÁÆÝÜ½œ"tnqusoz}''†Œ£Áç''yƒƒ¢ƒªƒB'·'F'êäí')'w'''0Öª¡¸ù'K'o'2ïÏÓÞÒ¿¬ž'''	à´£¤©³ÂØïø''õáÁ£'—•'™§ËãÜÄ·»¿ÊÔÝçû'''æÊ¼ÐñïÏ²¶â''à›wnnv‹•''{ƒ®'
'–'è'œ'½"Š™¸Á·¡˜¢©¯§'ƒ'""ƒ'¡­¢—•š˜Ž€wx‰´ó'ïµ¥½ÒÅ¤Špechlx"·ÆÁ§""¨¸«¢œœ¥ …†ŽŽ"z{Š"Ÿ¥œ…xru‰šª¥šˆƒ†–§ '‹˜•Ž'›Ç''}'¤'z'6ë¹™~phhhbhjjhkmr'Žž£™Œx|ƒ"·å'
'ð¸"'xtyŠ'™­Ò' '¶ƒÿ†>ˆfˆP†ƒã'ª'>''Ý¶«±­—†"ˆ"™"‡}uqrty€yrw€–§­ "•›™Œ‹‹˜¦Éó÷ÕÀ¹½¾Ä×íÿ''3';'çÕÉÌÞ''H'X'áÞ'';'4ûÇ¬˜'ŒŸÑ'''ƒ'†'0Ñ "''‰}vux…'"‰~xrrv‹" §¨›'ž¨¡†|y|ˆœ·ÅÂÆö'"!‡Ää"I'X‹æ† ƒT'@àµ©±¯¢"‡~|€……†˜Äù'Ô¨—Œvw}"…"§»É¾ÁÑË«‹vonsw|z{|'‰'"–Ÿ¶Ñí''_'˜'™'i'2'ßÑÊÕ''P'e')×°¨Á''J'X' Ü½½ÄÃ§'ˆÀ½±Ÿš¢§¨«µºÀ¿ÄËÃ®–‹ˆ''—˜®ÏêãÕßöôö'
''')'7'7'êÆ·¹ÅÂ°£±ÇèêÂ˜ykko|"…wsœß'4'c'7î°Œ†‡Œ–"'–›•'‡}usyˆ©ÐèÚ½¯¤¤'…wuƒÀÎ¾š•›š‹~siilps…°ó''Ñª©ÒëÚ¼¨›—'‡‰™¦Ÿ••'"'‡—¬ÀÊ¼œ}os|Š—œ±º«ŠŸ¨˜ˆ~ŒŸ š•ž´Þ'
''×Á«–€jhfaelsxyv{Ž'Œyv~©Óü''ò¿™†~{~ˆ¡¹æ'NƒZ…åŠÖ8{‹,…þƒ^'o'#ûÓ¶©©ž‹—¥µÂ«"uxxxvytu~‹›¬§œ¸ËÀ……'·àèÇ¬¦ª²¸ÂËÕê''ãÃ²®¯Âë''3'
ÕÊé''çËº¬¤²þ'®ƒwƒ•'Ý'­"‰Š…yst|‡œ¡Ž'xllsy'—¦²²«£§¾ÑÊ¤Œ…'¹í'ï×î'\ƒl…xˆaŠ›Š ‡P"z'Ü'%Ó«£¢¢¦§¢–Š†"Šœ¦š™´ÕâÌ±Ÿ•…xpv~‡™¤±·¸´´¤}ohluƒ‹…'†™¯°¤£³ÍÒÞô'''üíÙ½²¹Óû'	÷Òµ°Áö','&ôÂ§§¬©˜…|x¸³¡˜™©«ª­³±¬¥ ª©œŒ'ƒ…‹'™¦¾ÈÊÛ''-'2':'h'¢'¶'²'­'"'M'Ïµ¤¢¡ ¡©µ¿º¨"zjkmnprooy'¸ÛðáÂ«'"|xww|'ŠŽ‹"‡|tqt}˜Æ''K'>'ñÒ¾­›†xxŒšŸ•Šƒˆˆƒqidkrxz‹½''@'0ñÀ¶Ý'õÏ³†‹¢­¤''•—™ªÌäéÏ§†qr{‰˜¯Øýä°" «¡Š~"––š¥²ÔõôÐª˜"ˆzga^clŠ—•™¤©¡™•–‡xw"´Ú''üÞ¿©˜‹ƒ… ´Æô'kƒÉ‡|—í™#âˆY"''åÁ®¥¢Ž"ªÏîêÉ†€"ˆ~|{z}'˜©©Ÿ™«Ô'ë°‰wv"›½È´›¬½Â¿¿ÅÎÓÉµŸ––˜©ÅßëØÂ¸ËÞÒÀµ·¾¶§»'!ƒ"#"]ƒj'PÅ–Ž‰~srvƒ'Œ"xpjrw€"©º·±¬ºâÿüÔ£‹œÒ''>'äå'.'Ûƒü…K…û…ˆ"Yƒ-'aöÁ§œ£³ÃÏÄ°žŒŠ"œ§¢Ÿ£ÁßéÔµ§–'wv{†š¯¼¼·´¬œŽtmnq|Ž•Š'¸áÛ»«¯ÁÀÁ½ÀÆÓïøç»©§¶ÃÍÏËÅ»ÁØîêË¨–""ŽŒ"vqßÍ®—š¤¥­»Ä¾«ž—•"''€†––Ÿ©¬¯Éþ'5'N'~ƒƒ'ƒÖƒ²ƒg'û'…'Û¼¥š›˜ž¦®²©¤—'qljmnknpxŒ¡±º¶ª™†xqrsuy~ƒŽ—™'tsv"¦â'N'µ'·''T'%ôÐ³"}|‡'‹"''Œ‹Šthhov…‹­ß''öÇ°ÁÚÖÃ­™†}€†˜ ˜©ÆÅµºä'ûØ²‹unwˆ™¹ï' 'Åœ¡²´Ÿ†~~'Š• «Ëéè¿—ƒ{unf]`lw˜¼ÐÉ½ÂÝÛ¿°µ¶œ"}€Ž£½ØåáÏ»µ¯ŸŒŠ—­ÁÔò'`ƒ´‡6Žy—˜Û'fˆÔ"V'¬'Ú¶¤›•–"šµå'ôÇœ‡Œ'‰'‡Ž¡¯£—'¬Ùýî²ys~Ÿª¤• ¾ßåÏÌÉÈÂ¸¤‰Ž˜¬ÀÀ´©«·Á¸¬¢©³­¦·''Áƒ¤ƒçƒ.'EÈ—Ž‰|ustx}…ˆ€{rnkrzŠž­ªŸ¥Àè''õ¾™œÈ''&'
Þ×''|ƒR"H"±"2ƒG'‡'Ñ®§¨¼Ý'
'+'ïÁ¤""˜ ¬Åý'P'd'1ç®"‡'†™´ÉÛÏÃ±¤—unit€¡œŽ–¥ÊõøÐ§¨°­¨ ž¦¿ë'	ÿÔ²¤¦§­·ÉÕÙÚÎ¾´¡"Š…'€€~zt'ýÇ¡šœ¢§·ÏÏ¿¥–‡††…ƒ‡"™žžš—˜±Ô''>'¹ƒ·…†…¬"‰ƒs'±'AýÕ¼®¨¡  ¦²±¬ ˆvoppnpsx€' Ÿž—'…xqnty"ˆ‹Š´½¦'zy' á'M'µ'΂¨'‰'Z'''	Þ«‹ƒˆ"£Ÿ–‡ƒ‹'Š{njqx"Ÿ³ÎëåÈ®£¤¢ …z‰Œ"—Œ‹ŸÏ''ÔÅÛýòÛÄœzrvƒŒ£ÎðçÁ¨®×âÈŸ"vy'™¡´ÁÃ§†spiga__j…«ä'þêó''ãÈËÆ¬–Œ††‹•§´¸°«±¸©"Œ—©¾Íå'7ƒ…:‰Hó;‹"†±ƒÂ'Ž'Ø´¤Ÿ'Œ'¨ÌÝÉ¨Œ'œš'…ˆ"¢¦ªªžˆ›´Æ¾Ÿ"xrzƒŽŸÇñûãÓÍÅ¿³¡ƒ"†Œœ±´¡˜–Ÿ¦¢œ–•š˜—¨Ù'*''®'^ö³š•'‰}yxs|€"ˆ‰‡urst|‡Ž–²Þ''<'#âª—›®ÊÙÍ»¿ç'Jƒ%"T"é"Cƒ'Hèº¢¡¸æ'8'½ƒ(ƒ'‡'Ç¤"Žœ·í'\ƒƒaƒ'UÜ£ŠƒˆªÌî'ìÅ«™'Švpkr''¨¬››®Â×Û½¦Ÿ¦§šŽ†'¨Ù''	íÆ®œ›©É÷'$'!ë´œŒ‡"…'~€€x'4'Ô¡"•Ÿª¿ÑÒ¾§""‡ˆ'"Žš¨¯° –š°Þ'0'ù"»‡§Š‰n†‡"5ƒ'ˆ'6'åÑÏÉ²œŸ¬±±™‡upsvu~"‡"¡©™Ž"zunnv‡"Ÿ¢¥ž–¤¾Ç°"ƒx}–É''L'_'T'I';'/'1'¾¡œ¤ºÍÅ¯Ÿ'""~wwnt|ƒŽ™¢¤¬ÃÆÁ®š'‹‡x~šž—˜Š‡¢Û''Üº¿ÍÎÏÎ¦ƒojpvƒ—¨°³ºÓ''ñ¸Štv}ƒ•¡¬¯¡'vnkc^abm"¬ä''ó÷''íÌ¾º¬¦‹€"€…'—•—œžŒ…‹œ°ÈÚ'	'~ƒf"膃‡…û"?'ò'G÷Î¼´§'Œ‰†"¢©¢†£·µ Žœ­¾ÊÊ®'€…ŠŽ†yvz|""~}""µØäÔÉÆÅ»³£†'…Š—¡¡"Š'–˜—"‹…ˆˆ•ªÊàäÒ´£ ¤¡ywz€‹˜¢¥"…spqrw~ƒŒ£Û')'w'q'Äœ–ž¨«ŸŸ¬Í'1ƒ"M…"kƒ'-Î¨Ÿ§Ì' 'í"?…o…7ƒÙ'«'Åž' ¿ÿ' ƒ¤"V"'ò'$¿"‡Š"¬Û''E'$Û¢"€|tkkr€¢šŸ­³³ª ­¬˜ƒ~""·ÛöóÚ· •–ªå'D'‰'~'"Ê›‰……‡ƒŒŠˆ‰'ýòÃ™"˜œ›­ÐíéÁœŠ†‹ž¢›"¢ºÏÏ¸Ÿ"'¥Í'-ƒ<…ÁŠUŽ…Æ‰…OƒÃƒ('¸'b'#''îË¤ «³§‹{qnrq"–¤¤¦³®˜"snokpœ´ÂÁ²Ÿ˜ª«Ÿ‹€}ƒ•³Öéíåäî''úÏ¾ÑØéùøÐ¨|{€}}'ˆ—£Ÿ˜˜¥ª¯° †"}wƒ µ«˜Ž‡‡—¼Þß¿£ª²µ½¹ mg`bju¯ËÞù'ç±Œ{up}§»³›Š~xunifbgr}˜¼ãèØØåéÏ½²¥ ž'ƒ~z|ƒ‡‰‡‰Œ‰€€ˆ"¨ÊÚð''r'üƒƒÙƒ''ë'a'ÕÁ»Ã½¤Œ†"…‹Ž…}°ÉÌ­…Ž¤Ðÿ'Õ ~{w{}}}|'‹Œ€{~ˆš§µÀÊÓÏ½¬£™'‹†ˆŽ'"‡‡"™š"Š"…Ž–™ŸŸ›–Ÿ®¼µœ"~ƒ©ËÝØÓÀšutsv}€|"™Ó'1'•'£'Iâ¨š«­Ÿš ·û'"ƒt"ƒ£'´'» œ«á'hƒ¾†]ˆðˆÄ†	ƒ–'qï´§Á×'''ƒr"F"9ƒG'VÛ©'‰¤×')'g'Nï¥ƒw{tnmt'" —Ž˜¥« 'Œ'¢´³ ‰{|ˆ¾ÞñÜ¾¤""¸''€'Ö'½'JÞ¢‹ƒ†ˆ"™›—'¼·Ÿ‰ˆ"—œš¤ÇôüÒ¡…¢¨ž˜©Ðò'æº ›ªÈ'!ƒ&…œŠ%ŽˆŽK‰Ý†9"ø"œƒûƒ,'"'J'&'
×¥£§™Šwmkmv´ÄÈÓåÔ¨…qkikr¤ÉÚÓ´šˆƒ…ˆ'''‡†‡˜µÎ×Å°­µÌßÔÍí' '"'
'	þØ¬…›–Œ‡Š"š"Ž—¡®·¨š'ˆ|w…£¶¬•Šˆ…Š"¡£"•ª¾´«™Šxlc`[agrƒ¥ÂÅÃ½¬œŽ€vs{"¹Ì½¥…'xrlmjp~‹¤ÄÕÎÃÅÆÃ¼­˜ŒŒ‰ƒ"'††ˆ}€ƒƒ‡'§ÄÔâï'
'E'ƒ'´'£'W'
Þ¼³¸ÃÂ­—Œ‰‰ƒ‡€~zˆŸ´¹¥‹~œÌ''!ë¤ƒyuy}'‹'–'‹}"‰Œ™µß'óË®«ª¢'‹ˆ‡'ƒ'Œ"–™‡ˆŽž›"ŒŠ‡"±ÈÆ£ŠˆŽ¨Ú''3'%'òµ"{vrxvw}'½'	'e''Gó¹¬¶ÕÚ¿£–¢È''e'Ÿ'}'Ë§"š²ì'"4‡{Šø‹‡'"<'¥'¾­Íÿ'''5'­ƒAƒk'æ'Lä»›‰ƒ"¹÷'+'!Ù–|qmnmr{ˆ£¹µ›™±»®"‰ˆ›´´ {€'²Ýùä¹Ÿ•ŸÆ''Ÿƒ'ì'jö²"……ˆ•žª®¥š'‡ˆˆ"˜›¡¸Ò×¼‹…Œ–™š¡¹è' 'C'#ä¶¯³Ê'	'¶"=†ä‰Œ‰Õˆ‡‡Ãˆw‡5"ÿƒf'™'?'Ñ¤•™˜"‡xtqp{–ºÖç''K'.Ö'tkfjl~›¾Ô×Àžssv…˜™"ÀÜÞÀ¡–ž±½¸Ë''M'S'æÕ¸ŸŒ'œ±ÆÅ¸¢Ž‰"…''Š"§ÀÊ¾ªœ"€xƒ"–•'"‰ƒ…Œ¨¼³zseaZZ\bm|Ž¡ –Šˆˆ‰…yu~"»ÔÈµ¡'‡}~~xurx}ŽªÃÆÚêèáÓ¸›ˆ}€"••'†ƒ‡y†ŽŠ'ž±¿ÐÛéñ''''#'åÍ´¬§³¾´¥›•'Œ…'}}~ƒŽ"}xyŠ±ÚìÊ›|wsr|Š « †€…""Š†Œ¬æ''ÛÁ¾¸³«—'}z|{€ˆ‰ŠŠ"ƒ‹›®«•†'"†'¬¿¼©››¦ªÃû'K'n'M'%÷¿Ÿ"‰'zxvuzŠ£Ú''+'å¾½ã'''ø·"œ·ÖáÔ¾£"Ž–´î'"ƒÕ†IˆÜ‰†"ƒï'†ö¾¾ó'='X'&ÿ''G'f'C'Û¼ž…€‡›¸ÆÁ ~qfjjmv"¾áÙ®š¨ÙöÝ¬†Š ¥"Ž†€€°ë'ë¼Ÿ›§Ï'6'߃Šƒ"'â'3Î£‡†""¤³¸°""'‰šž žŸ¢¢¬© Šˆ"‡"¥Õ'#'`'t'M'ÓËÉÔõ'F'ðƒù…
…±†nˆæœÌŽ(ˆ¥"Ƀ
'WÿÅ "•›™'‰†"xzŽ¥Å÷'E'Ÿ'…'Ÿyjeidtƒšº××´‡tnu‡"Ÿ¬³¡¢¿éïÆœˆ'ž¢¤¶â''"é¸¡ŒŒ–«Çê'	'÷Í¢‡'xxˆ—¯ÙóøÙ¯•~{{ƒƒˆž¯¤"vtry'žŒ|ri`YXY[clx†ŽŠ~{{ƒŠ‹'vw‡¤¸ÃÊ¿‰z}ˆ"|xt~§Ê'	'@'B' 'Ó †{w€Œž«¨—Š…}}~…–žšš¡§²ÄÖÛ×ÎÕØÐÑÇ¶¤¦µÅËÉÆ²¡•‰…†~zwtwvupw}Žœ¤•'wrpu~©¼¬'{v}…ŽŽŠ'˜ÂéìÖÌÊÅ»´£'{xx}~€~~}x|†—¯«"……†‹–§¼Â²³ÈáßØ÷'1'D'!ñÐ¶­«¥–‡€|€€…—¯ÊÙÖÃ¶¿ò'/'E'Ã"ˆ'œ©¨œ"Œ‡Š•µô'oƒ?"W…F…E"3'ÿ'7Û¶Àó'J'd'(ß¿ÊÑÏÁµ©"u€‹'•pgfdhox€•¾áÜ¹£¾''9'É"'Ž••Š‡‡‡‰¦ÓíÛ¹¢¨¸ä'ZƒN"q"·ƒº'™ø¼ŸŽŠž°ÃÊ¸xˆ¦±¦› ¡ ˜˜—•Œ††'·ÿ'i'¨'"'8úèííèü''T'´ƒ>"†3‹–"Ô›—º³†¨ƒª'†'Ç¡˜š¬¤¡¤©«–'"Œ«Û'*'n']ö¢wfifdfo'¦×æÃwlxŸ¾×ÜÀ¬¼ßãÀ–€ˆ‹'˜­Â¼¥Ž|w|ˆ¡Èý'O''•'g'É˜…|y{'"±í';'b'.Ü¥…x{||€‰£¸®—toos}ˆ‹'qjaZ[ZYdiv""sptŽ‡€}}ƒ"¸ÔÏ¬‰~{Œ‡€vux€šÕ'5'ˆ'''H'ã°Œ}|‰žµº² ‹'}y ©ª¨ª¬±ÃßéßÆ³»ÅØÔ¼ª´ÉÝî''
ì»ž'‹‡}somkps{~~€|yvssw~‡'¤¶¯–~yx~'ƒ'{yƒ"©¶¹ÁÉÅÂº¨˜†}}|}{|}~}zwzˆ'‰}Š'¹ÞÞÏÝ''B'.øæðïÞÄ··ÂÁ»¦ˆŠ"Œ'™œ¥®«®³Ëô'è±ŒŠ•œ"‹€|€""¶''xƒƒƒqƒ'¸'T'	Ö¶³Ù''#÷»Ž"'ŽŠ~xsyŽ'ƒtpfbggo}‡˜«¿¼­¥Á''C'*Ú'}'†‰‰"ƒˆ¢°® ¢³Ìÿ'|ƒ{"É…?"2'Û''çÁ¬£¨¹ÓßÜÍy"—¢«§¥«¬©¡¡¡¥¨¤™'œ¾'''Ä'|'ÚÞñú'''!' '>'žƒ……÷Œ–sž´›[‡ªƒú'Ÿ'È¦˜—¢¬­ÀÚÑ®'{~•®×ôé¶Šslefc]dsŽ¶Ê³‹ofr‡©à''*÷¼«¸¾«‹|uv{yƒ†‰†}rmot†ŸÜ'J'úƒƒn'û'uö¥‰~€±''''ׂ–'
³‡{{~ƒ†Œ–£Ÿ'…yuqv"˜ wecZ^]]k}"£¡'ƒxps"'ˆzy–µ´¡Ž~ƒ‰Œ‰tnoy"Æ''f'i'-'ãº–€'¥»½µ¦…|''¤±´±»ÇÓÞú'õÓ»·ËïðÎ²»Õð'
'8'S'&Õ¥'Œ…whiip‹'Šxspmouƒ'š¡¥ª¦•'{|}€€|urz'Š™«¼ÆÎÍÊ¼£'†|yyzz|'|ux}''€'šªÈñòæþ'E'ˆ'i'åÒÆ·°¹ÑæÜÀ¨–˜š™'Ž¥­©ªµ¸¦""ƒŒ'ˆ}¶ÿ'wƒƒC'â'o'2''ôÇ®ºÛèÐ£‰zxyx{xxsss"™xlfgfkr‡™¦®´»µ²¾ä''Æ™†"†‡"Ž€{ˆ‡Œž¸Ý''|ƒƒè"2ƒ''®'?'ïÊÁÉæ''ÿÛ…ˆ'ž¡¤­ÆáÜÑº²¯·ÂÀ³¥¡£½ý'W'~'FìÁÄ×ê''('*'
''Uƒ
"ֈᏤ•"£Œ † ƒ²'~ü¿§›"•¢°ÆÛÖ³'z{~šž•†xsoih``deu…'Šxkhmƒ¦î'>'\'ÅŸ——€pnnpntsqtmlonr~Ÿê'—ƒ¸""Kƒ`'ü¬Œ‡''Š©ö'w'Ô' '·Œ'‡††‡…‡‰Š…}}… ÄÔ±ˆlc``acr'µÊº—~uvyyƒˆŽ"‹zut~‹'Œ"††…ˆ†wrot‡¤Ù'
'ôÞ×Ã¢Œ†žª·µ¨—Š€|ƒŽ¤²´¼Òí'''''ðÛÈÑñõØ´²Ëß''6'^'6á¥"•ojmuˆŸ§špkqv€ ¿×Ö½­|'ƒ'|urw{‡–«¿Ö÷'
'ïÅ¢ywvuvx~{zy|~"ˆ‰Œ" ²ÆÙàßô','`'L'
àÉ¿±©½î'
öÅ¦žž›˜–'‹†…ˆ˜®¸«›Žˆ†}z|{~'ƒ"‡†‰'Œµê'<'¢'¾'z'!''!'@'.ó½°¼Ã´'yvsrww}{wqqzŽ"wkjnlq~"­ÀÕåìðâÒÉÏÇ¢Ž€Š†ƒŠ''‡€xyvwƒ–·Û''Y'Ÿ'Õ'Þ'—'H'/'+'ãØø'<'''Š'D÷šŒ—£¤«Ë'
'V'['"åÓÙãîïÜÂ­¤±Ñðÿä»«²ÇØñ''÷ï''‹ƒ{…B‡è‰ú‰ ‡"†'ý'7Û°ž™""—¬º¿¸™'xvy|}zusttplgb_]ailnqolihu•Ë''"ú»'…{yunrqkmntstqmprx~šæ'šƒÇ"¹"iƒJ'^â«—¡¹¸¥• Ç''A'(á¤Œ"~{~xx|€‰Œ˜§Äõ'Ù›rhb`egw›ÌêÔ¦ˆ€'|yz~…ƒxrnp{†'Ÿ–'"''…ˆytw}¯ËÔÉ¼½·¢•"‹—¦²°Ž…'ˆ˜£©¹Æê''E'>')''','òÔÕÖÉ´²ÃÇ×ú''	Ï•˜'‹rhkr‡œ¥šƒomrÙ'-'{'i'È¤Ž'~†‰'~x{xzŠž¸×''m'¼'±'\'¿™Šxrutzruz||…'›˜–ž°ÆÊÌËÌÙèüøäÌÅ¹¯©·à'êÂ¨¬£ž˜"'†…†Ž¢ËáÉŸƒ{stvwvx{…'§¨•‡‹§Èó'''Ýã''T'Z'Ë£ ¢€slqs|"'€ypnv€~rlkvxx‡¢Êþ'4'K'R'T'8þÈ©‰~~}'†Šƒxtqt|‹¤Áê''J'S'5'ôø'óÝç'2'Óƒ‰ƒ¦ƒ'E¬•˜¢«Åþ'{ƒƒ'§'2''$'Q'e'V'!ïÃ­ª¬¬«"™ªÀÐÕéïâÖç'%'ƒ1"
"°"œƒÚ'ü'Vó¸›–""œ¬¿¼°›"wwz…‰}qnrvwriaa_abgfffgecm'š½ÊÄ§'"}vpijkmm|†‡ƒ~{€‡"‡—Ì'C'ûƒ—ƒ'Ò'-Ô¤¡ÆôõË¦Ÿª¾Æ¼¥€zuosqrot"ž¾Öàè''Üœvkfccfu³ÐË§ŒŠˆ‡}qmqvpq}'ºÑÂ´±¨‰™•…|~‡"¡­£—˜–""ŽŠ·º«›"'˜ª·ÈÕßø'%'H'C',''#'M']'ÚÀÀÀ¸½ÃÅ¼ÁÉÁ£'" 'ƒujhilxˆˆ}oox‹Å'7ƒƒÅƒ«'ׂ¿š†‹Ž…"€…'©Ñ''—ƒ'"_"HƒS'iê®™ƒ€{svtx{…ƒƒŒ™¤©«»ÔêãÑËËÊÄÅÌÇÄÂº­§ª»ÍÉ¹ÁÅ»«Ÿ"‹ƒ…ˆ•µù'"ø´†upqmrsuv‡®äç¾™Š—ª¼ÉÇ¹¯¸Þ''2'ËŒ"|vrmlw"Œ‹€woprppjjir|"›Ä'''ƒƒ('ï'Ä'›'Aæ©wvupuu‰'"vnnrx… ´Ü''ôÌ¹ÂÌÊÍõ'vƒ¡……"G'с®˜–¡±å'K'܃wƒƒ'|'r'̓Mƒ|ƒ:'²'8çÁ° "Œ€…˜­ÁÈÙãÜÃÃÛ''L'š'΂ʂ‡'4íºŸ"Œœ±Òó÷Î "xzŒ›Ÿ‹tlr'‹qjbbecfc`]`__dgr'™­µ±£"}sifeiwŒ¦©™…"•¡¦œ–­ë'B'"'¾'œ'@à±¬Ö''!ë¹¨ª£š"Ž…{xvrnmmmpp…Å''Q'K''íÄtghbbdjt‰œ£š‹†€~tjil}Œ€yy…¨å'	ùàË³™ µ¹Ÿ‹€}…‰‡ƒ''€ƒƒ'|…¢ÌáÍ¸®­²Çæÿ''''
'''	ý''5'M'ÛÄÃÌÊÎÌ¿°¢£™Œ‡šš‰sibabgoswtorq~™ç'Ÿƒù…O…<ƒÏ'€è¯•‹"œ›'–œŽ‹š¶å'HƒP…J‡V‡;…ƒ!'&Ê³­¥˜†}{"‹"‹ƒŠ¡®»×ý'
øØÓ×ÓÂ³½ÀÁÂ½³«¢¥®·Æè'ïÄ¢•Š"ƒ‰"¼'	'8'Ã‰vokoloo{Ï'' æ§›©´¯¡•–¨ÊíëÌ¥‰}vronkr€"–"xqnmdbhpw²þ'¦ƒÓ"ö"øƒùƒ*'»'dü±ŽqnsorwŒ˜'~skls|€ˆ‰¥¼ÎÁ§››¢¬Àú'""…ú†¶…<ƒA£ ªÆ''ƒƒEƒ5'Ý'¥ƒ"B…¶†1…8ƒÓ'Í'2åÂ¨"ƒ|{€‡š±ÃÌÕÃµª³Åãÿ''ñÒ±›ˆŠ"¬Ð''L'k'#Å€""­ª–{mn~ˆ'nea]dgc^_\ZY]chs¤Ìóöã¼–†xmjhl|—¶¶¡Ž‰ž¿Ç°¡¦Àú'U'Óƒ'Á''Æ¯Êý'ìÁ°© "•œ"‹€xyrklmns‹¨å'['ׂЂa'
Û¯Šofcbcgdfnz…†|unmecg{'"€z"«ê'''Ø¯–¢¿Ç®–ƒzw~{ytvttx}Œ±ì''êáÜÜð''S'‡'Ž'Y'óìäÙ×ïùâÐÖï'ùßÏ½« š'ˆ‰ŒŠˆxnlcbachmpmont"§ú'¾"+…Ÿ… ""'¯ú¹ž±ËÁ²»Èº¢'–²é'iƒÌ†¶‰Ñ‰è†Òƒ×'cïÜîæ¼£''"š¡©œ"˜«Éò''úÛÔÕÐ½¸¼ÂÇÈÊÃ°°­®»Ù''A'(Ý¨'"ƒ"‰¦Óõä³†ulrsv}szŒ¿û'
å®'Œ²½¸ŸŠƒŽ¤ÇãÖ¯Œƒ|xssuu{¦­«—†wqkghin}"•Å'7ƒL…q‡°‡®…‡ƒ›'Æ'k'º'}tutvw{‰'|pomvy'†"'‡†ˆ©Àò'mƒ{"󅜄–ƒµ¼ÃÂâ'8'®'ö'à'£''Õƒû†½ŠL‹w‰
…؃Ƃ¢'à¹›ƒzy|Œ¦¹¹±©ž™œ¡¯¹ÄÃ³¦•ˆ'|ƒÁó'9'¤'Ù'öªŒ…Ž™›uklvxwpf`^abc\\WY[Xcl}šÓ'5'¥'΂'#ÍŸpifmv‹žŸ‰}"µÆµ£š©ã'mƒDƒâƒz'ˆèª´ËãÒµ¢œ—ž­¾³ Ž‹‡}pmknt á'U'Ñ'Ø'o'
Ú¶Žujkklljfkjszzqihfa`hs™||€•¾ç''Ü«‹'¥±¦''zzˆ'Œ~tvpqqt}ˆ®ì''''-'(''#'i'õƒ~ƒy'ë'QýãÕÉ½ÁÀ½Éï'2'^'='
ïÓ¹¬¨œ•ˆ†{qjfdefgiqpqomu­ù'ƒz"X"iƒz'xë¯ž¬Úþøãë'ç²—'£Ô'RƒŽ†ˆÑ‰!†ŒƒÒ'o''';'0óÁ°­­®¼Æ¹¨"š¬ÄåüôáÎÇÃÀ¾½½ËÒÙÚÔÊÄÄÁÅß''C'$â«‡ƒ}ˆ¤œ‹yrp{‡Ž‡~z'™¹Àµ¢¿ÐÇ£‡€"—ÀàÔ«'‡ƒ~vrrryŠž¸Ã¶žŒ'uoiip|ˆšÑ'Wƒ›†"ˆæ‰†uƒá'»'U'	À'}{x}~…‡Ž"'‰~rqux{}}{zyx}‰ž¼Ý''Œƒ0ƒ|ƒ 'zêú'öü'='''²'''j'‰ƒ"ä‰&'o¬ˆp…ƒ1'NóÅ£‹~y{'š¦ "Œ''""™ž£™"|uxƒ›Éù'6''Ârú±˜Œ†‡'ypggmnhj`]\\^^\XVYZ]buˆ¾'-ƒ"="Ë"'ø'0Æwkgjot|qor€›¬±¥—Î'Oƒ2ƒäƒ"'¨ö±Ÿ£«© •'"§ÅÞÔ¸¡œ•Œwooqy¯õ'A'O'$''á§~sqrwunecntvplidac`ckyƒwyy'•¶ÐÜÅž‡y{'‡Œ'|x{‹—"‰~tnqpt|ŠÃã''K''"'d'd'î"+………"''Í'(í×ËÁ¼¸·Èö'I'†'k':'ôÒ½»¶§"†}wpjmkkinpy{xovwŒ³ù'b'Óƒ=ƒP'Ï'3Í¡"«Ý'
'êý'ü½š— ¿''Áƒÿ…]…œ"oƒ'<ý''S'M'
Ó¼´¸¶»Ç½°Ÿ§³¼¿ÅÀ·¶·½¹ÁÆ×ãíúúøìçêÛÒÝó'ìÉ¢"€}|{y'"|sssƒœ¦šŒˆ'"ŠŒŠŠˆ'¨ËàÏ¬~|°ÍÈ¯—'†ytsuw‡—ºÚÙÂ¯—Š}rrvz"›Î'?ƒ,"è†Ö‡&…jƒq'v'Ý®"'…‡‡Ž–Ÿ¥¢'}rtwxyy}|ƒ~{vyy‡–¨½Ø''+'M'>''E'C'A'#''.'b'n'c''Óƒa…‰Žô'çŽÂ‰…̓†'aîÀ¦˜…{}‡'…—ŸˆŠŒˆ…|sov~—Äèþ''*'Í¤•"Ž€wkfhfh``\\]ZY[\ZZY``hw™ì'¨"E†¡‡û†®"T'¼ø¥…qnijgggfekq—¢™´ü'x'å'Ò'Zì®–''‹'"—¯ËÝÖ¼£œœ šŒ}vtxŽªÃÒà''@''Ø•vwz{phlx…qifc^^_ahs}zxxy}€š«®¢Žolmsuutrx…˜•ƒxvz"Œœ¯Ð'' ƒ9ƒZ'õ'˃'…¶ˆ5ˆs…ýƒˆ']ö×ÓÕÖÎÃÍå''F'J'='&'ÞÍÏÌ¶Ÿ‹~zvsxxpnuy€‡ˆ{x€°í'G''Ë'Þ'"'¹"Š™¶ÕÓÈÓàÖ³ž£±ÃÝ''Š'íƒ'³'@òÚï''íÆ°ª¡¢¤®­¯¤Ÿ¬¶¯¨Ÿ ¢«²ºÂÊÛñ''-'?'?'0''''ïãâØÅ°˜‡€~~}€}ztpzŠ £¨¢£'ƒ{~'ƒ—³Ûõá¶'y"•«¯¤ž•‹wrsv{"®ÙñåÄ®›Š{xz~¶þ'pƒ(ƒæ"ƒw' 'Ñ¬›"–£«§¤¯»ÅÏ¿œ€rpv||vz'–ƒxvw€†Œ"¬¹ÂÍæðé'Š'd'I''''1'A'Y'²ƒ?ƒ"b†'‰Ø‹ÏŠ'‡¿…7ƒV'Tá¹¬¨­Œxz{xw|ˆ˜°µ›‡'|yzttpt|¼ØÒÂµª™"–Ÿ®«"{md_adb`]][[]]b_\^ffo'¯'ƒ…
ˆ,Š8ˆÃ…ƒ-'&À"€tjg`^`dehor~‡‡˜¤¸Þ'
'õÑ­—"‡†™­ÆßåÕ½¯ª¹ÂÃ±—ˆzz|…ŽžÁ''T'Iì›~|~xpmv'pgb`]`dluttt{{zƒššŠynhhhigln}£ºÏÇ©‡'™Ÿ ©®Ñ':ƒ"7""ƒÔƒ.ƒÊ†ˆö‰i†Éƒë'~'éù''÷ÛÐËÓï'''÷ÛÍÙÝÑ¼˜"{}…‰wwy}‰""Œ®Ð''>'c's'@é«Œ‰Š"œŸœœ¤§¢¬ÀÖÝÙÚë''
øÝÁ¿ÂËÈ·¤š''"ª°±§ ¬£""–¤²ÂÎã'','h'§'Ä'¾'›'p'V'G'/''ñÙ¿¦™"Ž‹…"†Œ‡€wsv"š£¹Â±~'‡'¥¼Ýïã¹'€xz"Ž˜¡«¬›ˆzxruzˆ¤Ö''Þ¹ŸŽ…ƒ€ƒ‰ž½ì'''\'p'P'Ñ®—"¯ÒÝÑÈØëóúß¯ˆxtw{wwy'©œ…wvy‡™¦©¬°¼ËÏ'x'='èØç'''?'¹ƒJƒ}ƒ•"3…S†…Ø"Ûƒ´'½'Î¶¹ÐâÏ¥‹}{wqtx‹°ØÞ·"yptrttrw‡¦¿°˜ƒ'~"ªÂÇ§€kicbc``a_a_feadefku}ˆ´''ñ"•‡ˆØ‡ú…Kƒ''-Ë¦Žyphcaa`fjjmosz…''™¨®¶®£žš"Œ‹Ž¢Æû''!'êÞÐßíöáÅ«"‰"y€†žÏ''Æ"y|~tpnv‰——‰{kebbcdnsqsx‰Š€z~…'š"{mkjeehlw‰ Áâ'
'Í¦¢»ÔÕÎÊËÜ'IƒO"¸…G"`ƒLƒZ"µ†€†î…Vƒj'Y'''P'¡'¥'NüÐ¹µÂÝÿ'ëÏÆØö'è·–†…–…~€"Œˆ'¦º¸¼Óò'
'÷Èˆ"ƒˆŽ"Ž‰‰"£Äâú'òÉ¼»´³ª¬³¸´®¤"Ž"Š—¤´¿¹«œ›––""›¨ºÎé''6'€'ðƒ`ƒ¨ƒƒQ'ý'¸'…'l'Q'>'ùÎ¯ž˜š"–•˜ ¦¦šŒwy€ƒ†•¶Ìº™"€ƒ‹›®¸ÃÉÁ©}xx{¥º½©Žƒ}{vuz€™Í''(ù¾œ‹ˆŽ'–ž™˜¡¯ÃÕÙÓÅ­–'˜Ãû''ÿ'''
óÙ§‰{{yvty‡–¤œ‡ws'¢©¦££ ­Â'8'Ù¿·Êßî''W'µ'ß'Þƒ	ƒ`ƒƒh'ý'‡'#áÀ¼Çî'ü¿™‡vnox‰±ÞïÎœ|mppyrtwr{…Žˆ}wvt~Œ¢¹¼¥ƒmjliccfegkhknlnlkz†…‡¥ø'†ƒo"¬…ž…Lƒì'¶'Ø¸šƒofdbc]_gbchkovƒ~~"‹'–—¡§¨ž" »ñ'N'±'Ô'©']'3'''''	'ÿß»˜'"|{ƒ–¨¨'sw{{uz~"Œ—•xeebjhquqot'zvv~‰Œ€uljbeip{›Ãð''7'!æ³»é'''ýäâ'&'܃߄cƒÌ'삲ƒƒ­ƒÙƒP'Ž'õ'3'ȃoƒx'Ò'(×¹°µÅâöêÌÈä''&'Ø«šŸ™‰ˆ'z|~'"¶ÑË¼ºÍêóÝ´•'‡ˆ–¤ ƒ"´Øó''ìÄ§ž˜"'¡·Ä¾ª¢™‰‹—¤ÂÒÐ¾ •‰‡'"˜ ²ÃÚü'.''úƒ­"€……&"©"ƒo'û'³'‹'t'W''è¿ªª¨®²°µ½ÂÀ®™Š~|€ƒˆœ¤œŠ'†•¯¾»­­«¡~zƒˆŠ›´¹¯›'Ž…|vv}Àÿ'ô¸"‡™°¾Â»« ž œœœ˜™–‹…¹ï''''3'5'Ò°'€z€ƒ|tvv}‰"'ƒx{‡'¤«®¦Ÿž¡¢¬Ë'êÅ®±¹ÈÕÖñ''1'E'q'ž'¡'u'3úÕ¿·µÇæ'ùÅž‰|qrwy'—¹ÓÁƒuomy~}{rpnpqqqlr{"'œ¡"{qousmkhdhhhlu{ugjv'…›Ä''zƒƒnƒE'³'2òãÖ®‰rgebcd_\___ajqw|wst{‰—´ÓÚÊ¸½×'+'փ̄p"(ƒ^'è'Å'ƒ'2'''$'Ü¿½´™…zy|~}zsu|‰"˜'‰‡"Š™¤œ"lihmpy€wmquspsrtx~ƒwjfkku‰³î')'V'\' Þ·Áô''!''ëÐä'5'¢'Þ'¸'_'4'<'['`'4'Üã':ƒƒï"ƒJ'bðÆº³²ÁÔÍÈÒñ'' 'à¾©ž£«¨Ÿ–"yxtzŒ«ÂÆ¼²¾ÐÙÈ®œŒ‰†‹¡»¸Œ–¹äñêÔÁ§"Š‡…†•³Ä½¥¡¤Ÿ™'œºåøè½ž'†–¢¯Á×ñ''g'烰"ↇüˆ"‡œ†"¨ƒµƒ'Á'''y'I'ØÆ¼¿ÎÓÒçûüêË®•‡ƒƒ'|}€~yuz–¿ÝË­Ÿ£¥˜Œ•ˆŠ˜¡£¨¬©™"xxƒ'©ÁÖ»š…Œ¦ÏãëÙ¼¤›"Œ…ƒ•¢˜Š"˜µÒô'''ä´•tt{{~sy{}'Œ…~‹•¥§ž˜•—ž ¸åðøÛ¿±²·»³¶ÆÖæ'	','.'
ä¼ª¥­ºÖäæÞÄ§'|}'~}ˆ–¤£˜†{qw‹–Ÿ–slggknqyz~'‹Œ€vuqyxthdbcdgkyqlltv}ˆœ¼î'+'U'F'
æÙåéÂ'yigeb^_\_`[_ipsxtvqux‡±÷'H'b'2'ò''ƒ¢…™‡:†¯"íƒÚƒxƒ'n'
û''	æÚìá·'~turrppv†£¿ØÓ¸›Š˜Ÿ•€ooqvƒŽŒpjlllmoqtz"'ˆuonkt'Ã''Z'£'Ÿ'Cæ¼¾ÙóøíìÔ¸ºÐô''"'ÿñëßÍÀ¹Ï''¸ƒˆƒÎƒ6'{'ýçÌ¶¬¯¹ÀÈ×ðóðñâÌ°ª²¼´¤–†xttw€"¬¾³©®µ¶²°­§›'›³¸£''®ÓÛÈ¦•ˆ…€€‰ž¤¡¤°±¡•¦Æò'÷Åœ‰‡‹™§«¼Ìè''>'¬ƒk"̇9‹j'\Š—†ý"Úƒ¨'÷' 'm';'
êãÓÑßö''a'¬'¬']'Ô­—Œˆ†zxrqplhl}"Åä×´ ª¬¥"‰"ž•ƒy~‡™·ÎÏ±'""–––…}~‹¡ÅàéÙº¨œŽ…}zƒ'£Ÿ‹€Ž§¾ÓÖÊ´Šzppw~{~ˆŠŒ–š–‰Š"–˜‰‰"›Ã'
'1'['?'Ó»®¨ŸŸ¦«²ÄÔÛÎ¸ž˜›¯Ö''ùãÔ¶–ŒŽœ¡ Œ€'ƒˆŒ"z{‰§ÅÒÅ¦'sefjnz"'}}|}~}~{yytpffb_ahv|ytmklks}‹™§ÃÔÒÀ¶¸ÍØÀ•|nfba`\^]^babknqsrpu~"Ý'qƒ(ƒdƒ'…'N']'Ò"F‡‰kˆÎ†1"eƒ¯ƒ'r'ÙÖÕÑã'ÿÌ›€tqspsu•À''5'0õ¼˜Š‹ˆ}wsx~¦¥'yjggkpwxv|¬±›€tlmrŠ·''`'¿'Ò's'ÍÈÛãÔÆÁ´«£©¿Üû'
öÝÏ·«¦¨¼å'3''Ö'³'u'e'p'S'Ñ«ª©¯´¼ÏÖí''ñÆ¶ÁÔÊ°š…srw~‰žµ´£˜–˜ ³ÊÕÁ¤'˜š™'š¬°¢‹||~~"ƒ"‹‹Œ›©¬¤™¤Äî''Ü¬"ˆ¡­±»Íð''d'õ"†v‹‹•.¢¨ö¢6•‹y†£"qƒ\'À'e'''ýùêÛê''‹ƒV":"Eƒa'‰'Ö´›‡~tjklkgiv"¤¼»© ¼ÐÄ¢'•š–‰{x~Ž³ÒÎ¯"'¦©˜‡|}xx¡·¾½§–'"}{‡ŒŠ€xu{«µ±¢—'‹€uux~ˆ'§¶¹¬£ '""Œ‰"†‡¤Í'ƒƒŒƒM' 'Å¤•‹ŒŒ'›¦©§"— Áü'A'Q'#úáÂ ˜ªÎðç¸•'xz~|ƒ˜ÄëüìÅwkklw‹šxz"'˜'vld_a`ioqrnohhku}†ˆœ³¶©¢®»Á±™‡wlfbd`]_][cghknptz‡¦þ'σâ"Uƒ·'ð'Ÿ'£'ü""†UˆP‡ó…¸ƒûƒ6'°'7ä¿³¯¼Þ''Ô ‡{w{~ˆœÖ'$'d'j'+Õ¢‡~vqpsz‡‹š®¯™~ngjpx~ƒ†«ÈÉ­ˆsqno…¦Ð''ƒ'§'f'æó''ðÉ¶­¦œ¨±Çç'ýáÃ®¡¥²¼Êá''0'j'½ƒ'ƒZƒ'''º¢›£¥«ºÙÿ','2'ØÀÇØÎ³¢ˆ~yz}–­°›‰ƒ‹™¾ô'ú¿˜ŠŒ"‹ƒ…‡ˆyyy~†Ž‹"~…‹š—'¡Å''O'm'8Ü¨'" ©®¹Èì'('Œƒ?"ˆ†'聯ÅfØEÉh©""'‰a…Œƒïƒ'''1''ûíã''\ƒ#"ž†Y†Ž"ëƒ>'n'Üª–‹ƒxmlnlonjs€'"ŸÄäà¼Ÿ•™›"'xr~–¦¢'†''¨¯žŒ€~~wtqzŒ™ž'"›œ"'{|sop{¨´ªœ"›Ž}{z…ŸÁý'1'9ýÇ­ •"›£—Š"‡…ˆ£Ç'"Z……
ƒ—'oã¢‹~{‡''"œ­Î''C'R' íÍ¹¢žÅ''d'\'­wqxxv"žÀáîçÈ}tks}˜°±Ÿˆwz"ÄßÉ¨"•Ÿ'wgda\`djswrjjipqxƒœ¹Æ»±¾ÒÔÄ°™qjeba_]ahjqqpqx‰ŽŽ§ó'¡ƒœ"ƒ'䂘'¢'ÚƒY"R…'…"ƒ'›'N'	×Ã¸¸Åò'"'%ñ´—"'ƒ"˜•Ÿ¼ü'7'C'Ï›~vljmry†"¦±°ž‰|rpvˆ«°Âè''Ìš{oqq|¥Ñ''/'''''2'Z'V' îÓÌ½±­­ºÍæøßÀ¨¤±ÃÊÊÂÓ''"ƒ"" "ô"0ƒ'<ÊŸ'•™£·Ú''I'?'äÇÆÊÄ®«¢—‰~}€‡› "€ˆ–À''0'Ëž'Ž•ŠzxqvsnqzŒŸ­®œŽ}{…Š'Œ‰§Ò'B'ñƒT'ò'<É›Žš¤¯Æí'1'žƒi…9Š*—®¸
êµË÷;Âݜ•Œ{†ë"ªƒq'´'F'
öîàä''ƒ€…+‡3‡Ÿ…¾ƒ±'¹'Yý¼œ‹zupssurhituy'"µÝûîÏ¯£ žŒvrvv|vrz‰—›'‰ƒ……}ttww{‡…‡§ÇÈ«"}vlpnozŠ£®¥¢¤¯¬Ÿ†…›Ä''¬ƒFƒ^'½'É´©¥£¤›ˆ‹†‰™ºâ…2†Ä†:":'­ì¡'xvqt{~"ƒ‰'£´ÅÙ÷''êÌµ¥ ¥Ð','œ'£'0¾ƒspnrzˆž«´·±¦Ž}rss{¨¦•zµ''B''Õ«ª´¥ƒib_`caft}xlffhjrÃÜÓÜ'''óÌ§Œunkhfgfjs"‹‡~•´¾¬šœÇ'&'Ÿ'䂺'h'D'\''¥'݃ƒ'Ë'—'{'X' õåâÛß''9'R'$ß°™Œ‹™ž˜Žš²ÕâÏ²›†xomou"«¿È¾¯ všÈìö'
'W' 'ƒ'³…utuzŒ•¢¸Õø'.'V'r'ˆ'y'P'(''ûåËº³¸ÉÙÏ³¡¨·ÅÌÃµÃ''Ú"††ÿ…hƒ~'WÓ¡'Š•®Þ')'e'i'A'ÝÂ¼´­°¸°–‰"†Œ'‹'zw­ÞüìÄ¨¢ž'Žˆxriiknt'™¼ÞçÍ«"‰†‹›Ÿ"•²ð'Šƒ}"!ƒ«'Ÿç¤‡‹—¦Àç'&''ƒ`…;Š1—æ¸îíz‹XË- §Žmˆd…³ƒú'ò'_'ïÜÒÙ''rƒ$"A…"…ó"ƒT'ž'J'¾šŽ‹ˆtw~ƒ~qhjpoyŠ¨è'9'e';ïÅ­¡"ƒsjihlkmty}'‡'œ"…wxzww|"šÆú'Ù¨Žumjlu|‹—œ™¡²¶±ŸŽ'¸ú'Šƒ¨"ý…=ƒü'œôÄ¸¯¢—•'™š‰ˆ"­×"p…±…_ƒÑ'Ù™€unqmx€ˆ•¥ÊáäåäàÎ»»´£¤¿''R'Z'¯'tqmzŒªÂ¼¦"‹ƒvv{…€€"Œ‰wt"º''j'`ûµ©¨›nca^``gmuticabdju'µÐâ''o'³'—'3ä«‰vnmmpll|«Àµ–•¸ñ'
ã¯©Íû''
úù''&'+'1':'I'q'Áƒƒ'«'H'-'4'ýú'+'X'J'Ä§Ÿœ———†‡"›¦®²¢†|y~…–±ÙôíÑ¹©˜"|"§ì''';'Z'ă)'ý'WÐxu€Œ˜˜"œµò'?'{'Ž'–'''•'«'¾'´'"']'èÆ¸²µ¯ž— ¯´³«£´''î"ׇ5‡Ú…öƒŸ'VÓ '‡Œ"¨Þ'3'˜'Æ'¢'GüÖÅ¾·¹Ã»¥–"•œœ"…'xv}…›±ÅÃ¹ÃÎÂ¥Ž€uojiinzˆ£Ñ''#'ëÂ •£µÂ­œ¥È''{ƒDƒÔƒ€'œî¤‰†'¢ºÞ''qƒ%"µˆz'Û¦®Ç?ß±×q¶ušuÖ‰^†Ê"•ƒ3'r'çÏÃÈÞ''s'æƒ]ƒ…ƒ'Ž'4'ß¶ ž¤Œ|€ ˜minuxƒ²''±ƒ!'á'RúÎ±š…ymifhkolrvuzªÃ²–ƒ''"ƒ}ˆŠ ×''5'
Ê¢~vns|†"™™"›±¶ªš—œ­Ò'''Ü"<††"êƒ'Ë½µ¢"•¬ÁÁ¡ˆžÂ'üƒŠƒl'¾'·‹zumnpy‡•š¢¾æ''ëÖÅ¯¦»Ãµ ˜£½ÚÜ½"wmprƒ¨æ''Ä'|ort†™—‹|{vtoq|£æ'$'#æ®•"'}md[chgcemjed\abgm'"²æ'8'σAƒ'mò´Œysoryws'§Õóáµ¦Ï''9'
»¢¹ÊËÁ¸ÄÓáîóü'/'«ƒ˜"µ"݃ۂ݂}'~'V'äû'-';'ãËÊÃ¸©˜Š"z{|‰¡ÌæÌ¥‹†'œ©Î'''Øµ¢–†~'¦è'&'C'm'Ûƒ7ƒ'[Ø™†‰'­Â¹¥œ®á'#'U'g'w'®ƒ1ƒà"["Fƒùƒq'³'4ìÄ¦œ"‹Œ'—˜š""«æ'"ƒì…'†"Þƒ0'2È Š‹•¬ß'D'Ôƒ:ƒ'Ž'"ùõìÚÉÄº­¯±·µ¥›…‡{‰"¬½ÂÅæýð½™rplkmo{Š¤Ð'
'A'`'P'Ä£«ÉÚÂ¬·Ý''7'"'Ä'¤'8Õ¢‡~ºÜ''P'àƒò†CŠî"®ŸÛ¨ù¦Õ›e}‹ˆÙ†ï"ЃZ'Ž'æÉº¹ÈÞù''?'N'5'åÊ¸«¨±º«€ˆœ´­rmrswŒµ'%'æƒxƒ?'š'0ÿÍ¨Š}pfilqsqssrx'¸ÑÉ¦–ž –"'™«Ó''E'5ô¹ŸŒ{y"'›¡•"› ¡ ²ÃÕî'''·ƒÄ……y"X'à'Å¾À°žŸÀóîÀ›ƒ…"ª'.'W'@'Ë›…xvqsw{Œ¯ÀÝ'' 'óË­›œ²½¯˜Ž˜›Ž~rpnuÄ''r'ZëœymqxŽ¡©•…vurlrwˆ¨ÈË²"ŠŽ"'j`_oupkggba`bcdilv‡¥Ø'+'±ƒ'ý'lô¹•xustz{z‹µâýê¾¨¼ñ'êµ¥¼Ä¸§š¬½Ôßô'Fƒ"ƆևL…ƒ"'¢'q'N'ÑÒì'''''A';'
Õ°•‡|xu…¥Ú'ì¶š™¦°´Éð'îÊªœ"‡}~˜Åï'';'Œ'·'"'#Êœ–­Ðíá¿¬²Óð'''V'ÿ"f†r‡º‡U†M…
ƒ˜''Ö°ž'†…†…‡‹‹—Ã''±ƒ]ƒšƒ.'vóº›'"¡¹â'@'̃<ƒ'ª'Z'P'q's'7ûÍ½½Ôîñ×º«œ˜'Š†ŒœÁÞÛÚí''Õª‰|tnqtx…˜§¿ô'Z'Ì'Ý'vú±¨¹¿³¬¹Þôü''
'ë½œˆ€"Šž¶Ùÿ'0'šƒQ"'† ‰³PÜwŒŠ‰g‡'†—…‰"7ƒ7'' ìÔÄÀÇÒÑÐßñùïÈ®¨¥¦½Çµ'……—©¦ˆtqtxzˆ¬ú''ë'Õ'p'3'ê½™ƒwlkt‡ƒxttˆ§¶¹«¶ÎÙË¿µ°¬¹Ï''?'K'Ï²¦""€‡"Ÿ¨ž‰ˆ•®Éú'')'''S'ʃMƒr'ø'MÝ´¸ÍÃ­¤ÁðõÄ"€ŒœØãÔ¿¥Š}yzy{'¨Éãþ'';';'Æ‡‡'›œ'ŒŠ"€}woroqy"Ê'$'p'Yñžvklx‹Ÿ§ŸŒ|z{snu}Ÿ¢•‰˜•€laalxwjfefdfihilnq~"»ð';'~'w'+Þ¶™…wtx}||‹«Ï×Ì¶£ž¯¸­ ›¦¸¿¬—ŒŠ'¦Á×þ'`ƒL…,‡‰ˆ4†:ƒË''1'ÜÁ»ÇÝ''R'Ѓ`ƒq'Ø'5Ô£‰zxÁÛÕ®Ÿ«¶º¯°¿ÈËÍº¦•"'"¶Ò×é'''Ý·¡ °ÊãÿòÎÆÑéèÝõ'\ƒx†‰ôŒl‹Bˆ—†I"2'Æ'Ú½ª–'ˆ‡†‡‹Ž‰Œ¤Ò'	'C'`'='Îµ¤™Ÿ¤·ÇÙ''X'¡'¨'‹''ùƒ—ƒ¼ƒ''müÎÑþ'0':'ÝÀ»ºª–ˆ¥ÑîæÜìôíÜ¼™…'{{™ºÌÕ''{ƒ-ƒp'é')¿™–œŸ¤­¾ÃÀÇÙòçÄŸˆ'Œš°Êè''^'уv"V…w†•‡Z‡M†•…Ÿ"å"YƒÖƒD'Å'_'óçÛÕÛæÔÄÊæûòÍ­¤©®¸·§'‰Œ˜˜'}orq{€‹¢Ìö''!''
'ã¸ …trw‡›¬ŸŽ‡{x}Œ™Ÿ°Ô'
'*''÷ôäÔÓë''&'Ïº´¡Š"…–¨½¶šŠ¨Ú'%'}'±'¢'S''	'1'X'L'Ý¶¢«½º¤˜£¸À§Œ"'Œ¤£ "Ž}vy€"'€‡Àé''';']'Z'Ä'}}~'Œ™¥žŒ{spkpqrw–Äü'üÁŒqgi~ž§ '…Œ†}ss|Œ§¤''Œ€ndddkmhffijqsv{xxuyˆœºå''êÉ·§€~~{€"¨ª¨ —Ž''œ§ª¦Š"°Ù''aƒ"A…·†)"õƒM'XÿÜÇ¶³½ã'5'ä"…"…È"c'Ý'³~~ƒŸ¨¥œ­¿¹¤—¨ÌíòÐ§'~²Ç¿³¹µ«¤šªÈßåßÓÆÎó'ñÞì'Wƒ¡†¨‹^Ž}ŒÏˆÜ…àƒà'ž'ÚÖÍµ¥œ'Š…ˆ†‡‹•¤ÇéþýàÍÊ½´°°¾ÆÎÖí''1'['Òƒç…b…ò"Ƀ9'Mðè''F'W'-ýàçêÓ¥ŠŠ¡ÂÙØÒÒÜâàÉ°–"Ž"¯å'	'''ƒ0ƒƒ'<ÂƒŠ"›¥¡£²â''	×§'}†£ºÓö'+'p'ʃ0ƒ"	"I"T"%ƒÕƒ‡ƒ<'ï'ž'^'&'ùþøó''èÌÌàöéÇ®¤§««¥–Š'¦¬¡Œ~rnqz~¡¶·½ÄÎÝÞ¿ €wr|žÈÛÃ¤{|~‰–®î'H'Œ''"'"''r'*õÝÜÝÌ°©¡™‹ˆ˜³ÔË­–—Á''ªƒBƒqƒ'|'
âï'íË­Ÿ'™–‡‰ŒŠ~…Ž€€|yw|w}}€"šÇ''7'A'9'E'\'N'	¼xqt~"»ÜÑ¦‰rknquv}Èäá¹š{qkmz—ª±¦•"""vt"¸áÞ»‹ƒzme`__c`bjrrv{‹šŸ€|€‹²ÇÏÍÐåäÄ˜…~€xur|ˆˆ‰‡'•Ž˜ª° ''…€~'¨Ø''\'®ƒ
ƒxƒ'ƒ'ƒ'çÉ´®­Áú'yƒ}…[‡¢ˆ8†#ƒ–'>Á—"''"'' »Î¼£‹‡žË''þÅ™'{‡š§¨•Š"'" ÂÓË·±·Êð'ðÓà'2ƒ+…[ˆ©Šñ‰Ñ†½"Qƒ'GòÜðøÖµ§ •‡'‡‹'°ÎêëÜÛãÛØÍ¼¹½º¹¾Óù'A'ø"†Üˆ†™"3'°'ø'' '%'ôï''æ³'‡"¥´³¯³ÇàòòÞÇ®ž'‹–¸ñ'!'''G'¯'邘'
±ˆ~'Š•›•'žºô'/'/ð·•‡""Œ™¬ÁÚû'''Q'‰''ꃃƒƒƒ'킬'Z'#ùëîù''')'%'ÙÍÓ×Ì·¨¦¥££—‹¥×âÀœ"uost}‹Ÿ®§Ÿ©µ¬ž†|w{y‡¬ÝóÕ­|…‹™·þ'e'Òƒƒaƒñ"Uƒ×'ê';å¾±Ÿ–•Œ‰'œ¨¶ÉÇ²œžÎ'='øƒÏƒõƒ>'lôÈÈÏÆ«–'‰…~€}€|}}…˜ooropvyx|zy‹±'
'œƒ'í'…'G':'Ý£'onq~œÓ'	'Ä'vrrsxy|•¾ÔÇ €vkhky'¨­ '‰Ž'tt¦ô'O']'¼~vme__\`^egov|‰¤ÃË±†…‰"™¤®Ì'
'i'ƒ'5Ðš'{rmnmpuwzƒ" «Ÿ ®«™''Œƒ'•¥Ë''9'W'c'`'O'+'ìÒ·§£¯Æ''¬ƒ·…l‡{ˆ†.ƒµ'NÇ £¬ªž'"‰œ°ÔêÜ³'Œ³ç'	üÌ™}ux€"Š…{tvtu|¦­¬©¨³ÄÒßÚÈÎ''Šƒ‰"ç…Ñ…o"-ƒ'WûÖÙ''
åµ¥¡œ"ƒ€'™™ª½ÏÍÊÖèü'öÑ´ª¤«°Âæ'0'ì"'‡ˆÌ‡±…ƒ'I''''öëìûõÝ´–‡"Š˜— ¯Ü''*'('ã¸""«Ö'''''''þÆšƒ{{ŠŠŽ"£¾ð'*'.ÿÆŸ‹Œ—¢°Â×ò'
'0'O'e's'ƒ'š'Ƀƒ'³'P'âÑÔáø''E'<'
ÞÐÏÃ¿¹²ª¥ž—ƒ¶ð'Ø¥Œ~||yz"­¤™‹‰€vu}"Š'¢»ÈºŸ'… ¨¨·ù'a'냏"ņœ‡ë†Ù"ƒ'Õ'Ä¢ˆ"~y"›¹¾²ª¡š'ž¿''»ƒwƒ˜'ô'5Ó¯¨¨¡'‹''vuywz|}|~…"¡pnpuy†ƒ~z~–Ó'wƒ—""Mƒ1'd'í»{mlnv'ÅõúÆ"}y~}~ƒœ«¢Œ{kjelzŒ–œ'"~zztvƒ¼'*'·'ß'iá›|tld__`bbcinu}'«ÕåÈ¢•—›˜™§á'cƒ(ƒt'ê'&¶Œ}xnmjlor|"˜³Áºª¨ž"–œ"Ž"¬Îî'üòæÕÆÂ¹«¡ž­Õ','׃¬""…H…n"lƒ'!À ª½¸¡‡ˆž¹áþûÈ˜{®ÍÍ²'xpnmqw}|vohhnyŠ— ¥©·¿ÀÅËÉÅå'*''úƒ<ƒ$'ÂLþÓÅÛúüÛ´Ÿž¤Ÿ€€Œ–¥©¨¬®­»Ñü')'ê·¨®²·Æã'#'¾"(†"ˆ ˆ
…zƒ^'q'5'3'0''úöí×À¥ƒ|‡Š•¦Ñ''A'b'l':è³—Ÿ¾àùøåÒ½«"†yz|ƒŒ•¨ÂÞü'	öÕ¹š""""š¥®¾Òê'''+'1'7'T'—'ôƒ'¾'JûÓÀ¿Ñæ'	'('+÷ÐÆÇÊÌÒÕÉ¶§™Œ'‰¥ÑæÎˆƒ'"…›´µž"xtst}' ¤Ÿ˜™˜–'ŠªÉÑ¾¶à'7'ƃ΅ý‰´ŒŠŠö†½ƒ§'WÓŸ‰|xsv†§ÖåÅœˆ"‡•ª×'.'‰'š'Nè±˜‹ˆ‡ƒƒ€|uu~|z'ƒ"ˆ'«½nppvŠ§–ˆ~‰›ð'Ì"i…ì…ªƒù'¨'à¯Šwnkmu‡¨ËÎ²"ƒ"Œ"ŽŠ'—––‰€umkikxŠŽ†zvxtrov…¶''™'Âjéœ{oogbfdfggm{…ˆ˜¬Î×Å²«·ÈÈµ¢¬æ'…ƒoƒëƒY'_Í•"|uumpwv‹šºÛáÊ©'†£°©›"•ž«»ÁÆÅ´ª¢¥¢ ©¼î'Rƒƒ¹ƒÞƒ™ƒ>'ЂAÝ¦›£±°˜†}xƒ"­ËáßÂ›~u|‰ ¨ž'tpjjlv€‡{phjjmz‹œ£¦«±´¸ÇÌÁÒ'':']''‹'Z'ÝÃÅè''Û²›Ÿ¨¥€~Š–¦±¦œ—˜ ·Ý''êÂ»ÄÉËÓñ'*'"ƒ"…b‡ ‡…#ƒe'œ't'o'g'M'2'*'öÍ¨'"|z}†'˜ž¾í'&'i'¢'Œ',Ñ‹™¶ã''Ü»¢{{~‰"–'"¯ËÞáö'öÍ©š"—š¤´Èâô'	'''	'"']'–'¤'q'$óÏ¾¶ÂÖïúíË¸¸Äß'
'0'<'èÅ®™…¢¯§Œ'‰‹€‰ ÀÈ¬†wpot{'¶ÑÉ°›ŒŠ‰Ž™˜£ÂîïÎ·Å''"ƒ›†ŠaáŒ‡à";'™ðªŒ|vpy‰°ê'Ý¦…z ¯ÇàåÏ±šŽŒˆ†…‡Š…{}‡Š"–•œ¦¾Õxww~™ÁÎ±'"†æ'®"…'…kƒø'ÂO'Ä'wunr'Ž »Ç«'Š"¥°ª§¬ª²©•…wrnns—vuyynmm{•Ë'':'Õ›{olgkkolmoxŒ› £ºÑÔÓÎÙú'$'è¾±Ò'B'áƒC'î'AÈ'"'|vtyƒ‹ŽŸÃ''''»‰–³Ë¾ '‹‡"™ª¾Æµ¢›¢ª²¿Û''_'õƒnƒZ'ׂ`'Þ¶"–——ƒ~w~ˆ• ¥ªŸ‡vnt|–''rrjjlw‰'pkiilu"Žš›– §´¸·Àå''4'm'''g'ØÂÎö'0':ù¿Ÿ—˜–ˆ~z"'¤­©–Ž"•¢¼ÔÙÑÌÜñíÞÞ''6'o'䃹"›"³ƒäƒ'⃃'ô'®'‡'g'@'Ë¥€z'‡¨§«¾Ñò'9'' 'NÝ¢•³í')'!è¶–†~xw|…Ÿ½Á«™©ÇÔ×ú'''"é¾§¢ž¦£ž¥µÑîôóõêò'
'4'8'('éÛÆº³½ØæÝÂ¯¢¯Õ''¡ƒ4ƒY'ì'VþÎ¶™†€…‹Š~vw|}€ƒ˜¼È¯Œupps…žÊæÙ³œ‹†‹š«®²ÂßâÆ«·à'<ƒ"擉ø‰†­" '¶'¸'yty‡­ë'î°"y~ˆ•›¥°­¥™Ž™""""Š†Œ™£¦²º¶²¶ÉÜ|{'™ÁÓ·'''À'0'÷ƒ¯ƒ¸ƒ'Š'a'?éŸ}tq~"¤ª¼Ã¯""¨ÉÜÜáó÷ðÙ°–"wtuw¯°š~nryxtnkq""°ÏÞÅŸ'okmpw|z{{"'§±¼Üÿ'
''%'/'R''w',çÅÄã''K'3ê©Œ'ƒ"…'†Ž'˜Ê''T'1Õ'Ÿ¿ÙÓ´"‹{x|Š£ÈÓ»¤ž¯¿Ñë''F''ĂЂ¥'P'	ØÂ®›"Š…†''ˆ‹‹ˆƒxpmqx†rmlikxŒ…xmkfhpv€‹ŽŒŠ'›œ¢¨¹Ú''L'€'c'ÒÄÉó'2'>'ÉŸŒˆ…€|šž˜'"—©¸ÂÅ×û''ìØó'#'B'c'¢'ëƒ'ùƒƒª"–…"‹ƒ£ƒ'¤'S'Î©€"Œ–¦´·¹ÄÊÐð'3'P'"Ò›•±é')'3ûº™‰||vw‹³âæ»—™¦´¾ß''óÍÁ¼¶´¬¥¤¹â''çÏÉ×÷''äÉÇÊÃ¹±¿ÙëÙ´ ´ú'žƒÚ…l…ó"Ƀ<'PõÕ­'ƒ}|uxqtqxz¥±ž†smr"¯ÃÕÄ©"ˆ˜±ÂÀµ³´µ©Ÿ©Ä''{ƒD"Y…N…Z"ƒ–'´'Á‹~vxÌéÓ«Œ~}€ˆ•¥½Ã²Ÿ–¢»È´¥¥¬¦""Ÿ«ºÞ'''áËÃÉ†€£¬ŸŒ{z"¤Ü','o'n'B'/':'0ñ®‰w|‹®ÇÂµ¯¢'˜¾ñ'';'u'¥'Ž'['×©Ž…|x€Ÿ»º~imstwruxxƒªÁÀž'rmprƒ‰‰‡ž«È''I''âƒ
'Ý'«'›'‰'O'çÄº½ÊÇ¶"†|"‡Ž†…†Œ"›½û'$'ÏŸ˜©ÆääÇ©•…wst€˜ºÆ·£¨¿ß''7'|'½'ç'Ì'‡'@'ãËÄ¶ªŒ‹"ŽŠ‹‰ƒ|toprrv}ƒyuqplox‹ˆzvpllqu{ˆˆ…|}€‰"Ÿ³Ðÿ''ïÉ³¶Îíûã¹Ÿ'"€~"‹'"˜œ™˜ ºÓÞØàü''ßÈÙù'''0'L'v'½ƒ"…€ˆT‰ôˆ€…´ƒÉ'Ô'UüÇ¦ˆŒ—¤«¦«±ºÅÃº¼ÓÛÌ©"Ž˜¯Î''éÀ¡Œ€wx"­ÓÛ³'€ˆŠ˜«Ðâáî'	'ÝÅ¹¦¨¼ä''Ö·«³ÌÝÕÀ®±¿Áµ­³ÃË¿«—Â'(ƒ7……ˆ ‰È‡˜"…'Ç'-ùÏ¢†zs{xƒ€tqov‰–}tp{˜¸ÎÈ¸¨–‹Ž µËÆ¯¤›˜'ž®Ó''d'Áƒƒ:ƒ:ƒ'Œ'Â¬˜‡{y|ˆšª¥–'…}…š¸å'ìº¢®ÔðÚ¼¶°§š˜›¨¾ö'R'Ã
'Ó'RûÇ³yƒ€€…‹Œ†{rsyŽ»ï''äßíôá¸'€"ºÖÄ®"‰¢Ð''V'Ã…"ƒ¹'ý']ô¾¤Ž|w"§©tijkr}'‡‹†ˆ¦¤"}unnx‹Ÿ®¨ž"Œ•¡Ê''™ƒh"…'"wƒL'¡'\'@' 'Ú»§¢§¥•…}"ˆ‹Šˆ†Š'–›§½ÊÅ¬š™¬ÅëýïË¨…tqr{Ž£¦ ±Ó'
']'σVƒªƒ•ƒ#'¤';'ãÜÝåÙ¶ '— ¨«£—Ž†€yus|€|y|vnqqnojls}‰‡˜ž˜…xqprqwzxtqz€†Ÿ¦¬¼ÍÊ¼²§§¥®³¬œ"‰…}}"Œ–œ›ž£®­©¥±Ù''('èãåÙÅ¸ÃØñ''''U'ß"pˆ8ŽB'2d‰"Úƒ
'Gé»Ÿ¾ÐÇ«¡£ª°¬¡˜›ššžª¶ÄÜêåÐ²™ŠŠ~xzŠ £""xsy~‰¸ä'8''†''Ù± ž«Ìß×»¤šš¢§¤˜¨©¤¢§««ª¢¡Ç'@ƒ"†]Š@‹Ý‰A…Yƒ'X'#÷¸}ux'''qrsyŒ˜Ÿ€xt…±ó'ó½¡'''•£²Â¾® "Š"¢·à''E'\'g'z'w';æ²¢—‹ƒ'€"…" ²°™†ŠŸÇ'	'<'+ç°¯ÑêÚ½±®Ÿ˜"ž°Þ'Iƒ"Y…,"¯ƒU'[á±vƒŠˆˆ…zsmnt'¦ÝôÙ¸¯·ÏÜÉ†‡œ¼ÒÈ¨…­í'E'œƒY"µ…·…+ƒÀ'¦'ßÉ®†‹ƒwifim{‹¥¼·ª¯°¦˜Ž…woov‰§ÃÊÁ­Ÿ›¡Å''ׄ|‡ˆŒ‡/"‰'Ú'5'
'üã¾¦ŸŸ¤™ˆ"…ˆˆ…††ŽšŸ£ žœš"Ž"¢·Ûý'â¸'ynqy†–˜ž·ì'H'ô"#…ˆ†
…=ƒì'ø'k'+''''H'?'Ã§¢®Èêöß½‹y{xŽ££zspspnokhou''³ÑÊ¤€zrplomnpnw"£´¹³§¨­­ª¤¢–˜'‰‰……ˆŽŸ©¯«§®º¼·±¾ø'H'i'<ù×ÎÆº´ºÒö'	'''Qƒ…Š'h˜Z"ꌅȃ2'>Ý®œ"«Ü÷â¶›–š—'Œ…ˆ††ˆÁÜÜØØåþü×«"'vtvyxxuporu}‹­ñ'|ƒƒ	'në®–"›ªµ³£‹‡Œ‹ˆŠ'–›š¦¤«§¤©Ç'(ƒ+…Sˆ0‰w‡¡"½'ð'Q')'Á•'x|ˆ'"‡utw~š½Ð¸'}|Ë''K'!Ü¯£¥¤¤¦®µ¹±§™Ž•Ÿ»ç'1'f'W'*''é¼žŠ‹‰‹ŽŠŒŸ»ÖÊ¬"‰—½÷'5'2î²¡¬¹¿°°µ­ž–Ÿ½ú'›"	†nˆW‡Œ"í'ï'¿yŽ ™‡|tropx'³Á¶¡•Ÿ´Ç¿¡'–¯ÎÝÎ­…'²ñ'D'¨ƒr"ㆅ{ƒâ'¯'6','7'Ã•~zvrmffov'§Ü''	èèôÙª‰}zplnu‡©ÑöþåÉ¯©¿''î…ˆsŠÌ‰1…–ƒ#'/éØÕØÊ±¢¤«¤—Ž‹‡‰' ª¯­¢š'ŽŽ"– ¶ÎÞØ»"zrt~ˆ›ž ªÉ''"ƒî†¸Ši‹á‰\…̓­'É'h'@'D'"ƒƒ''Â·×'!'‰'É''Å‡|}¯Üà³‹||~|zpnmku'˜¿æå´{tpghkhiou‡›»áêÏ±¤¨²µ²­¤Ÿ—Œˆ‡‰‰Ž¥¸Ä¾µ³³ÀÇ¹¸Ëý'I't'H'
äÕÉÄ¼Á×''%'*''H'ï"¥ˆÃŠ"''J‹…'ƒ'3×§˜™·ÝìØ±'‰Š†'ƒ~'~~‹¯ë'#''ïñ''î²"‹~urmlnkonusw|Œ¢é'b'å'ð'lí­"Ž– ¡•"ƒƒ'…ƒ"'†‰'š£´ÃÇ½´²Áù''ƒz"·…H""ƒT'o'÷Ú³'"{"ˆ‰‹|ut}Ž¬à'ðª‰}¿''='(ñÐÏÔ×Ê¼¸¿ÂÅ¼±¥ž–›¤Æ'	'†'悾'AëÊ­œˆ‹"–œ¬©ž°Øñß¾¤£ÂçëÃ –"¤²ÁÌÇ­§±Î''È"m‡bŠ‰Y†ƒa'2Ç—¨¥—"Šƒ}zqlk{‰•˜˜•"›¥¡™"¢Ìø'ôÁŸ"¨Ñ''K'̃­"X"ƒ"'p'Z'¼ƒ
''%·†toiegfnxŠ¶''P'T'"''*'
Érqmjlv‹¸''d'©'y'Í¯¼ü'§"J†ëˆÛ‡é…ƒ	'&Ì¸ÅÝìÛ»°¼ÆÀ´²­œ''—ªÀ¾±¢š'–¡œ˜œ¦«­…yxw…žª¨®¸Ò''è…!Š#'V"ªìˆÓ"½ƒ5'›'X'm'ñƒÄƒúƒ5'IâÖ''³ƒ¼"uƒü'Ó'·ƒ‡Ð''
Õ‡‹—™snpx‹¥ÂÃ¥ˆxolohklqrz¬Ø''úÇ±»ÏÚßÖ¿°¢"‡‰'›¼ãîØ¶­®½Ç¼·Êñ'':')'íççäÙÔá''*'%''9'£ƒ¥…³ˆÐ‹ ŠH‡">'»'Ì¨™'§½Êµ™Žƒ}'"€~}±ñ'''(üêßßáÉ †€{{snihjps|yŠ"§É''E'S'×¬'Š‡™—‹‰‡ƒ"€€ƒŠšªÅí'
'#'ñÇ¿Ô''Z'¼'â'­'M'×Ã¬"‰…‰‹‡}xvx""±ã'í±ˆ~‰§ß''4'(''*'C'9'èàéý'üáÊµ£Ÿ¦Ã''®ƒ,ƒ'[á©"‹ŠŠ–¤¨­ÄÅ´­ÅîüöæÈ¥•"œ£¨—™©ÃÞôîÓ»Åá'-'ºƒë†ˆ‡¾…bƒ<'/É}'££"‰†††wkjqz""£ž•Š–'›±à'#'L'3ï¸¥£¯Âà''e' 'Ž'I'%'xƒHƒóƒ˜'˜ã"zkgjdijrƒ®ó'@'O''''#'Æyojjn~žÞ'eƒCƒåƒ‰'¦'À¾å'@ƒ"(…"¼ƒ£'Ÿ'
Ä²È''/'!åÄÕëôíæÜ¼¢ž¦»ÔÕÂ¨›—ž°ÊÖÀ¥™–Ž'ˆ"ƒzy‡Ÿ®¹´¶Ô'%ƒ…'‹"~™%"܊ׅiƒ\'—'H'Y'Ùƒªƒñƒ?'^ëç'HƒE…†n…ɃՂcÓ™‹'¥ÈîøÎ¢–¡±³¡ŠxpyƒŒ‰‰'…tpoliigoqy"ŸÃç''÷×Ðç''>'J'&ùÕ¹¦˜'Ž'¯Ø''!ûÄ¨«¶¸½ÀÎÜõ'	''÷û''!'óèþ'''''I'¾ƒ|"r…"ãƒñ'ù'X'È£•""™£©›Š†€€ƒ'€€ŠÇëêÑÀ³®§›ˆzz~xnmjjmlsˆ•›«·ÃÏßéäÓÀ¥Š'†‡Œ—œ"‰'"ƒ‹—§É'']'Âø'É'['ÝÍÕæ÷'÷ãÊÄ± ˆŠ•‹'tx'Œ—¢´Æ¶›|Š¢Ü'2''‹'‰'Ђò'¿'f'$'%'H''¡''T'ßÁª¦´ò'^'º'¥'*ËžŠ†£³¼¸ÀÄ»·Ëæò''üÉ¢"ŠŠ''ŠŸ·Ý'',')'åÞñ''''ƒ""؄ȃ΂´'Èw{‡Š…z}€€xnjow…›¬¥'†'¡­·Áå'('a'P'ØÂ³«¡˜œ´ÍÛÚÓì'\ƒ1ƒêƒ®'»ò›~qoiebdgt‹¾î''ðåÏ¬Œzoklsˆ­ÿ'Á"… "®ƒD'=ÓÂÔö'2'†'΂ӂ¦'UýÄ®Õ'!'m'd'Ûå'''''Üº±ºÒìðÕ»¥¤´Ü'':'É¥›‹‡'"Œ‡…–§³·µÐ''ل͉"l"Ï‰]…ƒ)'m'#''X''낚')âæ'FƒM…&†·†0"#'Šâ'˜©µ»»¬¨³ÁÈ¿«‹xv‰ §–€usrnkikiiilw¶è'øç×Ñó'A'·ƒ6ƒR'ø'p'äÅ¬ž›¡¶Èâ''&'Ì¯«µ¸¿ÆÖãîü''
'''?'c'N'ýü'óæì''/'s'³'Þ'Ø'›'Q'ïÆ¨—"™¦ —Šˆ†ƒ…†‰""‡œ©¬¤›‰ƒ~{xrutonkqtmz""¨¿áøðÖËÚî'	'Û°Ž€~ƒ–­¸®–Œ‰'…Š"›±ã'Pƒ$"F"û"qƒA'n'	ÝÐÆº·¸¸ÄÚÑ³–‡†‰‹‰~u™ ˜"‡‰‡ƒy"«í'h'Ø'냃'ƒ­ƒ?'³'k'‰ƒƒ"ƒâƒL'¦'2è½¨§¸á''×ªŽŠ…"Œ¡³»²¬¬ª°ÃÊÕ÷''Ö­˜Šƒ~…œµá''j'©'®'}'<'þ''?'z'؃0ƒ9'Ü'U÷Étuv{yspntrokikyŒ›¢žˆ†—²ØèÝÝü''ûæÜÅ¯""'ˆ'•—¡¸þ'y'ë'à'^â™|uuoe``ajt±ÏââÃ§—‡}xrpt†©û'µƒú…"¼ƒa'PãÎËÑ×ê'''5'+÷À¬Î''l'n'#ëßíùý''ßÄ¿Ìï''÷Óµ´Í''r'¥'dñ¶ž€ˆ…ƒ£³º¼Ñ'
''ƒ‰…ƒˆ%‰¸ˆª†%"	'Û'G'ðô'''
çÐØ''½ƒØ""…ƒX'Wá¤—š§« ›§Åê÷éÅ Šwx'­¼¡€roonpffihgmz‡˜É''('×ÅÛ'%'Þ"…œ†…ƒ‡'•')óÐ³©»ØãÚåðàÁ«­´¼ÃÑàðø''#'.'='F'c'|'f'3'üùç×ÑÕçú'''''üèÌ­˜'"›¤¢š'''—'‹‹ŠŠ‹‹†ƒ~urqoolpsos}|w~‰©Ð''F'n'N'Øã''X'o'<è¢†~—·Ç¼¬™'Š†Œ'š¹ÿ'©":†Ïˆ¹‡²"öƒ'CóÑ¸¯¢£±Ùÿ'Ô¡…€}vqxŒ­Á§†xrosqxƒ´é'L'º'ìƒ*ƒ¬ƒßƒt'サƒ",…Ú‡^‡C…˜ƒÕ'À')Ü°Ÿ•Ÿ«§Ÿ‰…ƒ'Š'Ÿ™Ž"•¥§¬¾ÚåÁ¥•ˆ€|Š"±×''‰ƒ1ƒå",ƒ«'õ'f''
''4'o'»'₳'JôÕ}zx|xkhgmpmnmp~'™"‹'Œ¢Äï'øØÃËÏÉÍÖÇ¬|vux~'ˆ"³ä''''Ñ~oklb_abdlvŽµÔÙ»ž–'†‡†'ƒŽ§Õ'Gƒƒ ƒ~'Ç'-ðÜÒÁ¶³¿ÎäåÏ¨¡¶ê''3'éÐÃÄÉÔÛÑÑáý'&'M'V'6úÕÍì'6'˜''y'µ"‹{ƒŠŠƒ'¦ÁÐÉÓô'8'°ƒq"^"å"·"ƒ@'¤':ÿáÍÈÆÅÀ¾Çñ'>'™'Ü'È'aþÃ¡""™œ"›º''`'q',×¢‡x|‹¥¯š|nkqtrnkgehjt—Ð'';'×Âì'oƒÃ†ŒŠO‹æ‰S…›ƒl'‡'#ñÈ¼Ôõõ×¿ÈÃº­¯¸ÅÒåø''#'>'e'‡''…''{'^'7''óàÎÂ¼ÂËÒØßæñ÷ôÚµ¢˜"œ£¢š—˜™›¡¨ª¨ž›™"'…'€}yrspqqquus}‡ƒ'˜Ì''h'Ì'ÿ'³'/äÜ''~'É'Ÿ'(Á|Š£ÁÌÌ¾©••²''á…ˆðŒŠØ†Äƒ½'oùÌ±¡ ¢¶â''å¯}splq€—²½¤…pjcinvˆš¬Åþ'D'x'»ƒ#ƒfƒB'þƒƒ¼…ԉ͎ŽŠˆ†!ƒ'|ýÁ††‰ŽŠŠ…ŒŠŠ‡ƒ||'"‰Š"£©ŸŠ"|}""¨Ò''uƒY"ú‡ˆ†¼"'ƒ'a'*')';'c'µ'ù'Ù'i'Ý…~|zqkdbflpops}"‹ˆ{€'«ÇåñêÃ¦›™®ÆÎ¶"~utrut{'–­Ñó'â«†pgd`^]]_diy'«³¥šš•'••›¦¬¯Áï'7'h'_'('úïÜ¾ª¢¢¥«©Ÿ'Š–«Êç÷ñÎ°¥ª¹ËÚð''L''ÂȂ–'B'éÿ'D'"'§'Sí©Œƒvyx~{y}Š¨ÈÓÉÃÛ''D'¤ƒƒ†ƒÁƒšƒ%'¢'E'÷Õº±®¦§ºã''%''àºª–‹"""£Þ'e'ûƒ'†øªŠww…"˜Ž|lltwuvpiigeqvŠ¹ô''ÒÊý'±"ž‰¿"
ŽðˆE"`'Ô'<õÎÁØñêÑÁÀÍÈ¸­·Ëä''('E'h'¥'çƒ ƒ-ƒ	'Ò'¡'r'K'0'üßÍ¼³®¸½ÁÒìÿ'þÞ³"'"›š›Ÿ¦²½ÇÏÌÁ¶°¬žš"Š……‡€vrnqtrvyx|…‡…¥â'B'²ƒƒ5'Ô'9ÔÁî'K'¢'¢'E×˜}y"™ºë'
þÐ±¦•'ªï'»"²ˆ+‹%Šh†½ƒÐ'x'Ó´Ÿ£¥²Þ'
'	åº'}qols‡›©¦'vgdairxŠ— ­Ë÷''^'¹ƒƒGƒDƒ^"N‡gŽ/–g˜e'¨‰†"Ñ'Ù'Ç 'ˆ•¦¡™–œ›'y}{y|yyyƒˆ‰ˆ†'z"£Æþ'O'û"¡ˆ(èŒü‡¬"3'É'b'g'}'€' 'Ú'Å'h'ÚŒ'yslhadbgmqrprz~vv¿ßãÙÆ®……‰ Æç×¥‡y{{ztvz‡ž¿ò''Ã‹qg`]a^\`\bjs‹''"š¨¸ÛåÕÍàõ'ôÝáïðÙ·¤¥¢ ›‹†€"¡·×äÇ¥›¢·Òø'%'p'Öƒ<ƒyƒcƒ''7'''3'p'q'(Ø¤Š{xzyyww{'•²½·³Åã''^'僫"}"°ƒñƒ'y'A'ìÉ·£˜™¬à''üÔµ¢"‹ƒ"ˆ‹¤è'€ƒ:ƒ['Å'¹ytŽ•‹{rkt~{zukhhijo~˜ºÓÐÃË''´"´‰u"—°‰c"¾'ã'6êÏÉÐ×ÖÌÉÏ×Ð¾µ¼Ôý'+'W''؃LƒÔ"O"q"#ƒ¦ƒ*'Ç'}'R'.'éÑ½²¶¾»ÆÖõ'
'ëÍ­'Ž"—œž£¬»Ñê'''ôäÕÆ¹¥''"‰|yrrrrwxuy~"Ù'.'‹'Æ'È'|'	À¨»ð'2'V':ê¥†}…—Á''E'=õÂ«—žÒ'Xƒs…;†È†"ă$'T'â»¢™¡±Ùÿ'ìÉ§'wmmy ¥–€mfeekt…—›«¿ã''\'胯"J"6ƒå"‡¨˜ œ@•¼Œ…Óƒ,'5Ï¤"ƒŽ¬Å¾©¤³µœ'xv|€‡ƒzvvƒ€ƒ€ƒ†‰œ¯Ü' '"ƒ©†8‹'"ؘë"s‹r…†ƒ2'•'˜'§'Š'd']'X'*ðÏŸˆzqieefkmu{xuosnr€§ä''Õª•'y|'—Ãëç¶'ˆŽ'Œ{wx""°ã''Ò"ub`]^]]][abdpw…"""˜¤Îü'ÿè'' '%ýÑÍÒÑÃµ¯³ÁÃ¨—"|zŠš±º¯¡š¢»á''{ƒƒç"»…"§ƒÕƒ
'"'0'
''&'"ñ¼›‰zxtyvtxrw…"¡¦­¹Ôü'Lƒ"g†:†÷…©ƒ½'¬'M'ýçË¨""¥Ñ''8'Ö§œ…}w{'…×'V'óƒ'¨'½{sy‹"Œ|pr}‡‰'smcghimr…–¢©µÇü'zƒÙ†Û‹3Û‹Ô‡W"!'¨'ÛÇÊÑÍËÐßß×Ç¼²Àå''H'‹'샍"|…†ô‡p†³…b"7ƒf'Ò'v'M'&'ëÏ¾ÃÔÜàãñûïÑ´«œ•–¨©§²ÃÜ''8'k'"'y'Z'4'õÕ¸ '•š•‰~wtqrruuxz}€}‹°Ý''('÷Ä¤—¥Àò'''/ö¶}"¹ñ'-'+ò¾¥–‹•±÷'e'ýƒƒu'î'f'!'ðÄ¦¥·×öÿúä¾"yplwž¤Œvriiiv†¡±²°°Áì')'œƒ›…D†­†L"Þ"x†P‹
'Œ•'Ì‹
…ă1'7Ò¥'‡…'´ÑÍ²«ºÁ¦†|wŒš —†}ˆ‰‹‡Š‹Ž—¢²Æé'4'Õ"\‡qŒï"Ì™æ•ßŒ'†ƒX'˜'}''Z'#''÷ÞÊ·zromlouzˆ §—€sokmƒ¦é'!'Óœ"xw|¥ËÈ´ š«¹¨{x{‡›¹ßõÚ¢~ka^aY[]^^_bfoš¦¤œ §Âê'ú÷'2'ˆ'œ'EèÁ¿ÅÐÓË×÷ÿÕ£‰}uxvzˆ"˜–˜ž©Æú'^ƒ
"F†Gˆ"‰'ˆA…é"ƒ'v'!òáÔ¾¤†}vvvvsuqw}"¢¤±Äè'5'ý"·‡.ˆt†ù"S'Ç'.'''äµ–›Ç''B'&Ù¥'‰ƒzvuz"Â' 'ž'Ë'sù±{yz~'|tq~"£¢‰umgbffmqy"Œ–¯Åå','Ó"…¸†¹†"ƒ'MìÄºÂÌÎÎÞñéÑ¼´´Èë'']'ǃl"¢†À‰û–Œô‰=†8"`ƒN'³'m']'V''ìÍÌê''òÛÔÎ¹®¦¢ž§ºÇÁÀÂÜ''Z'Áƒ-ƒƒƒxƒ$''z':ÿÏ«˜""‰ƒ}{wwx||~{€'¨³¶¯¥–Žš´Ü''ì¹"ƒƒˆœ½ÝæÐ²˜‰‰»æ'';'>'òíïÚº§«¾ËÔêý'ýÒ¤…wpr~Œ"€snnms€žÆäáÊºÈú'S'ã"E†ê‰Gˆ³†!"l"œ†q‰ ŠëŠ6‡Y"y'Ó'Ä¤‹''Šž³³žœ¦ª˜wƒ¥ÃÐ¼Ÿ‰‡'›š—˜ž¤²ÄÐÔï'<ƒ"ʇы~,'2ŽË‰[…ƒ'u'E'1''üòèÙ××¢…wvz{v–ºàëÊŸ}pmj{•Àèß¶Ž{vz}ƒˆ"¦´¯§¯ÃÖÆŸ‡~'‹œ¿Þà°"od_^[^b\`__bj|¥Ÿž¦­¸ÆÌâ'6'»'ã'þÃ¼ç'&'5'û''ò²Œuuuxƒ‰""ž­Ô''©ƒÚ†p‹j'
•}'¥ŠÌ†)ƒê'æ'RùÊ²¢"ˆxtuty|xx|€"˜š¦°Ê''¢ƒó…݇†"'¡'èõþå¶–šµä'	ö¿•…|z{x~ƒ‰®ï'O'r'4Ø¢ƒ'|wuunr"ž¶°yimlggkqu{…§½Ðð'6'¤ƒ'ƒzƒ_'à'SüÆª ®º¿ÆÚîëÏ¸¯¼Ñð')'|ƒ
""†XŠó"]ž;£l
'슅ò"ƒ'¤'—'¤'t'ÝÖå''öÑÂ¼µ«¨¦§¸Óçà×à''['ëƒÆ"ñ…à…Û"ëƒÓƒ'',ä¹Š‰—ž¤š†"}'"|}Œ'—Žˆ"†‹Ž•¨ÃÛç×¼ž…€"Ÿ³µ§š'‰‹Š'¡º×ÛÖÉ¾Å¿°¦¤·ÝèÝÖæ÷÷Ú¹˜…qrtzxsmortz…ŸÌ''ÜÅÏþ'd'õ";†¹‰ˆÍ†0"ƒ‰""Ø…a…"9ƒ'Uè³"‡||}ŠŠ"‡‰†}{­ÚâÆ£Š‡•ŸŸ£«µ¾Íèñçú'D'ö"z†·ˆ–‰+ˆÐ‡ˆ…wƒ³'¾'P' ''''2')'õù'²~}"‰'Š±þ'B'E'¹†pkgsƒ' Œ{{'‰‹œ®²¬©¹È¿¡Œˆ‡Ž¤ÄÊ¯‡tjc]\^`dhkidhs€Œ›š—™–"—œ»''c'Ž'Hê¼Î'*'´'ႍ'ý÷Ö±'ƒ|xtx‰†Ž•£¶Ü'9'ý"Ó‰€"Ô£D¬?£è"õ‰}…ƒq''Ó©›Ž…{tww~‰‡†'†‰‹–š¢¥²Ö','˃ª".ƒÚ'ÿ'@âÄÅÍ¼¢‹­¼¿µ™…|}}ˆ——¼éøà¾¦™"‹~yywu–¦¢†uqtrqpmoswƒ'¥¶ÂÏë'';'W'U''òÂ©š"™ «ºÜøúÚ»µÂÙ''='©ƒq…ˆŸ'b¤¿1ÍÚ¾ó£(fˆ-"Ûƒl'Ø'²'³'…'*ïÚÑàè×½·¾¸«¥¨µÉæ÷ìãþ'A'ʃ݅ë‰#Œ
Œ	‰…øƒþ'ò']üÅ©–'›«ÈÙÌ»©¢ "Š€'ƒ|€Š•"}xx"Ž"¯ÃÂ·¯¢'€}€Ž§µ¯ šš"ŒŽ¡¼ßäÅ¬©­£–˜¼ë'çÐÒÜ×ÊÇº¡…zqrrtu~'‡‰ˆ—¹âëÎ»Æí'6'Ÿƒa"Á†,†'"»ƒa'å'øƒ;ƒTƒ'¸'TüÄ¡‡{uqovtru{|€'~Š¢ÁÅ«•…ƒ‹•ªÀÓ×è'''
''N'̓""Ÿ…j…U"""ƒi'Ç'g'3''''J'ˆ'~'7'''>È—'€‰ŒŽ™Î'7'Š'ƒ',ÈŒpfggpwx}}€€"ŒŽŠŽ›©¬¢œœ£—•˜›‹ž¤•ƒsoiad\fqy}ynnq|†"–'‡~|ƒ™¸âöÞ¸®Ú'N'ýƒJ'ß'1ÛÃ±¡›•ˆ…""‰"–£»é'Rƒ8…•‹þ›$³¦·Ež†1ƒÔ'É'.Û°™Ž‡ƒ|{wƒ™®±£–Œ•¢ªª¥©µÙ''a'Œ'|'7î½¨Ÿ˜˜œ¹ÓÈ°"†}z~…ž´Ã¯"Ž—¬´®´¸¸²©ž‹†‹‡"†ŽŽ'xrw}ƒ{ssyˆ–¦¶¸¼ÏÚäéåÖ¼£•Œ‰Ž™¦¿ê'$')ýÒÁÎæ''S'փ̅Ɋ̘
¶˜äÂ+é¹ǘ€Š™…­ƒÄ'ñ'š''P'òÜÏÃ¾µ¯ª«©¤¥­¿Ôàæåì''ƒN…?‰¸'ÚšNšÈ'±Š*…ƒw''Ò®›™¥Ë''*' úÜÑÐÀ¢ˆ||wz|''zvw—Œ"'Œ›¬´Ä»Ÿ‡~"œ¬©¡¦«§''¬ß''Ö©–š—Ž"¬ÐêØÀº·¶¿ÑåÑ¥€xz~‰"ª³¬š'¢·¾¶­´Æë'$'}ƒƒ§ƒÃƒI'°'j'w'ž'Ÿ'i'2ÿÔ²"Š"xpnjkorsx‡ˆ'~‰"–}'†' Âæôö'
'*'4')'<'Ž'Ђõƒ$ƒ@ƒ7'þ'½'z'?'ÿìï''H'''"'I'!'#'_Óžƒ''†–Î','|'s'Àˆpkebgjnu{‰"œª­¥œ™›œ•ŽŽ'— ³¿É»‰†‡"wsjfijn'šŽ'zzŽ•–yqpmy'†—ž–žÅ''¡'키'Á¡ «··¡'›£©°¬¯Åø'`ƒE…Š‹Œ™¦°NÀ&·0Ÿ?¶†WƒÂ'¸'2Ú´žŠz~•ÀçêÅª˜™¦²À¿µ®«¸ÌìþýëÊ£'‹‡ƒ'²ò' '	Ë—†{Š›®ÇâëÏ ˆ––¬ÅÍ¿±¤—–©µ¯˜‡Š‹ƒwu——‹}yyŠž¯°¯­¼ÄÆÄ¾²¢•Œ'ƒˆ™ªÇú':'N'!ñÞä'''_'àƒÕ…ô‹X™oº7ìKz÷ëÃoœ'‹Â†
ƒïƒ'‰'I'úêÚÐº¨¢Ÿ¢™––œ¯ÉÞèèâõ'.'ªƒ¿†ºŽsž¯í²‡¢B³‡'"'Ì'5â½£ž¬Ú'%'j's'@'''è¼•'{rqqv|wurx‡š›‰{uˆ™¸ÎÌ¯'ƒ€'ˆ'™•¤«¡'"¬ä'!'á©'‹Ž'"®¾¹ª ›š¯Ùþ÷À•†Ž—¡­Åò'ó¿¡£®¶½À½¹ÁÙ''F'‹'¤'"'?'')'K'V'+ûßÅ§'{smkgjms|†'•ˆ~~†…~€""¯ä''*''#'G'Q'C'd'Ä'þ'Ú'"'f'M'5''éÔÇÅÇ×''1'7'''
'WÙžƒ}zy{‰©á'
'Ó¢€rlbbhkoy…"®ÉåîàÃ°©§¤š•'—¨Áàü'ë´Œ{{|uronnmx‡£±¡'Š‹"™™'smgjorwzw|ƒŽ£Ë''5'$ç²š§ÍðòÏ¬Ÿ¦²ÇâæÚÌØ''kƒ"²ˆu|œÀ¥'¡°"õŠt…cƒ\'…'Ô®'‡'z~"žÕ''å³¡©³ÆÐÎÅ¶¬ª¸ËÖÚÍµ¡ˆ~''½''V'Eê¡…'ˆšºßõúéÆœ‡~|~‹œ®»±©œ˜©Ô÷æ·šŠ|Šš«± Š'~'¬¸µ¨ž¬½ÊÏÃ¬—‹€'ˆ£¼Û''9'@'.''''2'd'㉅R‰"¡©(ÉußÜÔDzâ—pŠˆ…Àƒëƒ'£'E'éÙÐÊµ¡——ˆŠ'«Íò'
'
'''1'®ƒî‡lÝ¤Ë¼«Â,­Ú•ñ‰?"™'û'S'Ð°¥¬Ô''a'ˆ'e'2'*'%þÊ£""wmpsomknwž¥"u{…™ÄàÙ³¢•Šƒƒƒ‰'ŒŽ¢ÁêêÂœŠŠš¢ž˜œ¢¢œ—š•Ÿ¿äàÀ¥™«ÆÓÝ''d'¦'lú¾¹ÅÑèûòÒ¼´Çä''%'"þïø''!'ãÅ²–ˆ{xrkiiknz¨¸«š‹~|'Š‹†~‰›¿''H'^'9' '.'0'%'L'Ÿ'Ö'±'c' òàÓË½®ª«²µÀÎÔ×Ûú'?ÖŸ'{tvuy‰œ¬ªœ'"uohbejr"´â''3'D'3'ìáØÆ·¬¥¢¬Êù'"'F'='Ä"~wxvvr|£º³¨ ©º®–†xmmhfkqpqnv}†Œ˜ªÃË¹£¸ô'0'0ûÏ´°¾ã''+'ðû'.'s'ìƒË……ˆ Œ¿ŽŽŠŠu†x"
'Þ'MÿÐ±œ'†ˆ'ƒ‡žÊö'ß²¥²½ÒÜÜÕÃ°¥¬±¼Â·¤•‹'€¶ú'<'5é¨Œ‰®Û''&'Ï£ˆwusz€ˆ'š—–·ó'#'ãµ™‰~x}‹¡´Â¶–‡…Ž©·¯ž• »äüâºž"Šƒ…Š'Ÿµå'+'†'º'''S'9'C'_'›ƒ)"X†ç‹ü•,¡ ªB¦ÞšTŽ'‡ò"õƒ«ƒ'­'JþÚÍÅÁ±–ŽŠƒƒ''°à''='K';'$'4'œƒ·†›Žz°+µÕ§I"øˆÝ"†'ü'`'èÄ¯®Àí'('F'>'&'2'#õÈ«—†|sonmkjjvŠ§œ‡zyŽ¯è''Ê©'‡{xw{"›§§¨—Ž–¥¶»°Ÿ—˜ µ»¯ž ª­¤£­Úÿ'''/'³ƒ'Ö'<ÓÃÓê''H'8ûÅ®ª¸ËÚÛÖÏÕñ'ôÍ¬"…yqolhjjnw†£ÍãÎ¥Š'Œ™š"‡Œ¨È'';'J')'üúü'
'='h'w'W'ßÀ¸³¯¤¡¨­¤Ÿ ©»Ô'
'Ñ£Œwrtsz…ŠŒ'œŸ{oghl|³ê'3'{''µ'Ä'©'r'N'*'åÔÊÄÒì''D'Z'M'
Ã‡…‹‹††"ƒ'"™ºßêØÃÌÛÃštoqkjjpqqoz‹‹"'˜›–¦Ô'*'k'`'4ÿÉ´»è'!'='*'''C'p'¶ƒƒÆ"Ô…ü†¶†l…Jƒùƒ'n'êÍ®›Ž‡……†Š'¤¼Æ¾±¯ÁÜö'	'ñÕ·©¤§©¬ '‡~zx|‡žÇòðÉ '"½è''/ú¸rnoswƒŒ"˜¯Ü''
ëÃ¥Šxy…œ¬º²›ˆ…—Ÿ'˜¹ò''Ï¨–Š~'†£Õ'C'ïƒhƒ-'°'k'P'R'~'⃡"ù‡ŠUŽX‹Œˆ@…{ƒòƒ4'Ô'…'3òÌÃ¼»­ŸŠƒ~}|€³ì'$'Z'r'^'>';'ƒ>…ˆð˜k›J•ˆŒ¦†­ƒç'Ë'O'!üÖº¹ÁÝýþúòþú×·¥"Œƒyvtpoipt€—¡œŠ€¿'
'F'0å­—†€€ƒ}w}‰""†ƒ'ˆ™©ÈéëÓ·œ'š¼ð'ä¬'‹‹Œ—¶ç''''%'ˆ'Ú'®'/Õ¹Åã''Y'S'Ð±§­¯³¼ÅÎÖÛäÚµ—ƒyohkkpojmz'¬ÒìÕª‰|ƒŽ—–‹† Àå''''ôêäëó''*'W'_''Þ¹²¾¿°¡®¶­œ¬¿Þ'÷×¸›‹vtz†Š†…"¯¼®'{lis‰±å'2'ƒƒ/ƒ…ƒìƒïƒd'ì'¡'['-''õù''''','é°Ž‡'•˜ž¡"ŠŽ¨â''I'+íØÕ¾rw{wurvnptŒ–'vty}‡£í'W' '''f'2ð»±Íð'þö''$'L'j'™'áƒ6ƒ†ƒ¹ƒšƒ='Ì'l'ó×É³ž†ƒ"Ž—ž«³¼Ææ''Z''u';'Ó´£œœ˜Ž}~wqvy€†‹žª¯ Žˆš¯ËãîïÍ¡ƒwpkknrt'™›‹‹›²ÍÜÔÁ¨~qs|…"¢š"†|y€"ŒŽºï''â³ˆ†Š…'‰žÌ':'õƒ‰ƒg'þ'±'~'a'i'¹ƒ.ƒÝ"Åچ采‡K†Q…ƒëƒ%'²'q'>'
áÃ¹½»²œŠvxz~‰§Ô''3'_'b'O'E'i'Óƒ±…L‡ÆŠP‹P‰¸†Þ"ˆƒ('~'3''
åÅÍñ''%'ÝÆÁ¹ªž™"Ž‰‡znpt|‹—"Šƒ'³ô')'Û±"Œ‰›•‰}zx{ƒ…}uz‰¢½è''øÅ¤™¡Ë''B'Å""€€Ž£Æòýëñ'';''ïÅ°¬Æõ'&'.'Í´´µ¯¦®ÈêóÕÃ²›ƒxsjiou{|xy€¡¹Ç»Ÿƒ|†ŒŠ'Œš¾û'I'n'T'1' ''''''''@'G'Ùº¹Î×Ã®¯²¬¡¹Òæ'þÿêÂ¡"{}"™"‡"³À»¡nmz˜Ë'
'`'уKƒÆ"ª…ą턼ƒ…'󂳂°'¾'–'J'''õçÙ¶˜ƒ}"Œ˜Ÿ°ÁÇª—šµö'U'Š'j'Ë¶¡Œ{{‡Œ†{|{wtx|Œ'~simr}™Ü'B'†'z'V'-ð¼¥¬½ÆËÍÔè''%'M'o'ˆ'–'™'Ž'u'M'ðØÏÆº¦"‡"…Ž–Ÿ¬¿Ñð'/'ªƒGƒËƒºƒ'|'Ò«˜†zwupw|Š‰‡‡Œ"€'"·ÔÑÂ³ž‹'slklmtwª¯¥'‡–¤²·®ž‰xsnpv€†‰‹€zuv{"'Ÿ§Å''D'H'Å¬ž"—˜™Ž‡'¶ÿ't'ã'û'÷'ú'Æ'y'h'§'óƒBƒ£"
"L"f"U"ƒ€'ÿ'š'T')'çÉºµ¶¼±–†z}ˆ•±Òù'-'L'Z'c't'ž'타"T……x"ù"	ƒ/'•'9'''óäÿ'_'΂ä'~'	Ä§˜ˆ‡Š"š¢±¬™ƒzv~""ŒŠ"š§ÄÝÛÂ¶´±§¡¯ÈÆ¤†{rqtxruw" Áù'.'3'	Ô°œ¤Ç''&'À•‡…†ˆ£´¿ÂÈÕ×ÓÊÃ²§±×ü'
öÓ¶¿Ä¸®±Êô'ß°–‰zuqjns|‹ŒƒŠ'•œ¤ŸŽ€vuyz}ƒ°÷'€ƒ8ƒ…ƒ''¸'~'k'\'g'''ª'}'3''	ðÏººÏÛÈ²°²¬¦¤·Ñç''!'+'ê´œˆš–ˆŠ›¤£•tpšÊ'
'?''ƒƒ÷…q‡‡:…ƒÄ'úƒƒ¢"3ƒÛ'ñ'G'çÙÌ¸‰y¤¶»ÇÜÛÂ¬¦¼ñ'>'j'U'¿¢'ƒ|€—¥¡†~~y~"ƒ'}ulffkr‡¬è''üïÙ¼¢œ¡¤¦¬°ºÎì''7':'4'0'6';'$þàÓÙÛË²—†…ƒ‰''—ž®Çå'%'­ƒÂ…v‡†ü…Aƒ‡'†'¿ŸŠ{wsuttƒ'Ž†~{zx~‹©Á¼§–'Šƒynmoqw… ÆÕ²'Š—¡¨£˜Š}ysnux|"'€{srx‡œ®¶Ø'8' 'ª'Hå¿¸²¯¯§–‡ŠŸÂù'6'n'³'ð'Ñ'z'X'|'³'Ü'ÿƒƒ+ƒ5ƒ:ƒ'Ä'z'B'üçÒ¾­«²¶«–ˆ'ƒƒŒŠŒ–¨¾Öý'%'N'{'¦'¯'¥'¶'ñƒ-ƒCƒ'Å't'1'íìøöú'Bƒƒø"0ƒm'|æ¤Žƒ{|Œš«ÇÑÁ¢Š†™™Œ•¢¤£ª·º´ÂÝäÎÅÜ'ýÊš~wpopoot'–Ã''<'C'ë¼£¡±ÌÔÃ ŒŒ–•ŽŽ•ž«´²µ¸ÔåÓ¶°Çï'
'áÅËÜÛÆ»½ÚæÎª'{smotwžœ¥¤ –—"ƒxntvxv~—Å'7ƒ/"Œ…?"•ƒ§ƒMƒ5ƒƒ
ƒfƒ¢ƒ5'"'äÐÄº¹ÁÀº­µÅËÂ³°Âà'''%''é·"ƒx|…Œƒ~ƒ…'{urs²Øô'1'·ƒÄ…W†"†d"öƒo'äƒ`"Þ†9…Ä"'¡'áÐÂ¦Œ}}‡§ÖüùààÞÎÂ¹Çâ''!'á² "}ˆ¦¾¹¦"‰‰‹umiecelt"›²¶ºÀÍÃ¯§¢¤¥¢ ¤²Ëì''''
'*'J'L'òÞíûôÑª'Š‡‰‰˜Ÿ¶Íÿ'gƒc…Š‰…®Æ‰Ž…iƒC'Pä§ƒwwrou€Œ—š†~}€†¡¢"•›œzuxwxŠ¦ÈÔµ"ƒŒ–£¯³§•‰}vtsqz}€xw{€ŒŸ«¸Þ'C'¼'Ñ's'ÛÑÆÃÁ±›‰†Ž¢Áì''^'"'†'I')':'V'g'v'‡'"'¦'¾'®'u'6'úðãÉ´§§«°ª–‹Ž—œœ–¤¹Ð×à÷'('v'Ƃׂ'e'U'Y'Z'I')'
ñâÖ×èð''eƒd"­…%">'î'°Ž"}€€"‹¢ÂÖÑ°—–¬¶¥†œ¡šš¥ª¯Ö''%'ëò''î³‰|usroswƒŸÒ''`'h':ÿÈ¤¡£¢™‡ƒ‹žŸ"‡ˆ‹™¦›œ°ä'ÿÌ¸Àá''èÙø'&'6'à½¹»º°žŠ|zvssv|˜œ°ÄÊ·£ž›…vqpstzƒÙ'Tƒ'…@†L…Í…"ç"Ù"Qƒí"'"hƒÝ'ׂ)ÝÆÆÀ¼¾º®°Îú''''ïÄ¸Ø'4óÛÊ·›wppvƒŠ~squqqmptxƒ•¤»ï'cƒL"x"ý""ƒ 'Û'´ƒs…H‡†Ç"±'î'&âË´‹"Æ''U'C'	èÝÜçæãì÷ôÙÂªœ‡ˆ˜²ÍÓº¥"…‰•—ƒxtliccjoo|"Š³Ô×È¿ººÁ¹§ ™©¿Øæù''J'' 'i'"øý'	ÿÜ´™™š'"Ÿ°Çæ'$'´"‡gø•h–,‡Ù"&'¸'»—ƒwqrsxŒ£¯©–Š‹'‹‰†‰"'›°º¬'~†"ƒ‡™¬ªœŒŠ'š¦°ÀÎÉ¸§|xtuw{~|wz'"Ÿ¦½ÿ'Q'r'F'ïÝÊ·¯¦'‡'‡"ªËû'0'O'D''ý'	'	'''.'F'g'a'6'ïñêãË´ ¢¨«¤"—¡©°´«®½Üøùæä''D'–'µ'€':'øõìáÒÌÏÓÑçø'	'Sƒ"$"¥"	'í'²"•|€† ¹½ª"¼É²Ž€'''œ¶ñ'=']'6'û''-'Ì—'{yys{ƒŠ¬ß'''j'm'3óÅ¥—'"˜"†'—'‹‹†‰"—''¦ÑûõÌ´µÃØÛÕî'='®'ô'½'6Ú´²ËÖ¾‹"}ztsw|‰–®ÐâÎ¯©‰yvzzwz…šÐ'9ƒ"y…œ†!‡ˆ°‰‡>…@"y"Eƒ³'Í'(×ÂÂÉÑÒÐ¹¶ê'X'Ü'ì'túÆÖ'!»¡"…wqlms|"|tnlklonw‡Š'žÃ''šƒ<ƒ‰ƒF'Å'e'f'ô"6…€…{"7'ð'7ãÆ«"‹€ƒ›Ì'$'m'l'2'ò÷'''üóÝÅµªž••¡«·ÆÌÏÉ­€""•‹€vpmiiiiort{Œ©ÈÕÔ×Ûçðã»¡——§¼ß''S'Š'Í'Þ' 'O' ''üÓµ¤¢£«©¢®Íä''A'ׄM‡ÊŽ–z—ߐˆȄ''í',Êš"wwps~"±Ã²¢§µ´¬ž–''Œ"¢¶Ä¶šŠ'š™Ž'"Ž‡…Ž™¥·¾ËÞëñÞ±"'yy{{'}…™«­¢œ »ÞõöñçÒ»§—Ž"'…ŽŸ¿û'E'e'O'ûÝÖÖÓÛêû'''çÚáæÞÊ±¡§¦››§ÆáàÊÂÅÖõ''üïé'')'<'''àÌÃ¾À¾ÆÐÔÖèú'''x'ýƒ>'þ'mè©™£Ÿ•‡"–"‡—²»¨Œ}|€ˆ'""˜·÷'F'j'C'õ''E'-å¥ŽŒ"‡…ˆ—ªÔÿ'*'+'Ò¸¥"'¡¦ '"ƒ‹Šƒ'€€"›'Š"©¼Á´¬¨­®²¿û'~ƒMƒåƒ˜'­'½ºè'
ñ¸œŽ~srvyw~‹¦ËßÎ¶¤–‡€"‡ƒ~"˜º''ƒJ"q†lŠ…'ҍi‡Ä"¹ƒ›'þ'p'àÌÔí''õÍÉ'
'½ƒªƒßƒ';ÖÔü•trnroikly{xqkios{€‡'"'"«Õ''j''–'X' ''N'Öƒ]ƒ‡ƒ:'®'6éÀ­šŽˆ Ã''H'u'"'m'7' '('''ôéÏ»°¬¨§«»ÉÂ¼¾ÓÛ¿˜"'ˆ~vtpklkmnn{€'£´ÆÜó'''Ð¥—"ž¾ú'e'Õ'ó'Ö'¹'ˆ'`'b'q'\'×­¡Ÿª»³­±Ìè''8'±ƒÉ†$ŠEŽéŒ(‡"'Æ'$Êœ†wypnxˆ ²±¨¾ð''
æÁ¥–"‰‰˜­³¥Œž¯¯©¤Ž‰"'‡'°ÂÍØä''*'ÛªŒ'}‹—š"Š »Å´£›¡§¯¸¾Á¼ª˜†€€Š‰—ºù'V'''P'çÊ¼¶¹ÁÏØâáÖÍÐÕË¼®Ÿ¡©§™ž¶å''îÞãîú''
''öÛÙØÓÏ½°©®­¸ÉÍÓÏÒ×Þé''3'D''î¹˜– ž—¢´®—‡zv|Œ¢¯£Ž€€€¤µª¤°Ú''1'éÝü'('#ç³ŸµÃ· ›¢§¦µÈÒ×ÊÂ¼¯Ÿ´Ä½Ÿ‹‹"}vst~˜"Œ–š˜–—¢¤¥·ø'†ƒh"&ƒé'ç'½¿æ'ûÇ¥''xwyzz|‹¡¼ÕÚÆ®œŒƒ‡""…"®Ó')'¿"‡*ŽA˜+œ+•‹…lƒM'†'&úòîñ'
';'F'âÒ''Áƒ¶"	ƒJ'Sã×ä"tlilqpjmoxvuonv€'œžŸ™›"''¾ï'2'U'B'êßð''O'y'‰'h'à¾°§œ"š¦Âï'M'܃hƒy'í'f'%'ñãÓÀ²ª®³´¼ÊÙÍ½¾ÆË¸›‡†–©«¡š'‡}tqstoqvv"…"©Äð'' 'ß´œ˜œÃ' 'Ãdƒ^'á's'M'a'±ƒƒ	'yø·š—™¨©££³Èß''N'êƒý…ž‡B‡¿†‡"¥ƒ:'v'»—'{vtpq{Œ–Ÿ¯ð'i'Í'±'Fë²•'€Š•˜'‰¡¹ÍÓÇ´Ÿ"{'«Êî÷ô'
'.'$ê³•Ž"§ÀÎ½¥›µÜëÒ²•–•–™œ˜''z|'…""ˆ¥Û'$'f'}'p'?'Ò´ªª«¶ËÜåßÆ¿¾¾·¬©¸Ã¾©Ÿ¶Ü''ñå÷þóèö''('Ò³©©¬§ ž ¨¾ÏÔÊ¼¸»¿ÅÑâáÎ³š‹†‹‹Ž–¥»»¥€wrx‰¥º¯š"Ž‹ ¹É½¨©»ÍØÍº½ÐææÍ²Áð''
Ì°¶±¦¢¦«¶´ÁÊÀ®­½ÍÃ«š¡§™€rprvŽŒ‰–šš"ŒŽ•¢«©¯Ù':'΃Qƒ4'‹ô´ªÄ×Ô´™‡"€‡Š‹ˆ"¨Ãì''
Ý°š'˜˜–ˆ‹'£À'''ƒ×‡	ŽC˜€Z–µŒ…®ƒ+'S'ý'''''7'L'(êÉà'A'׃'«'ÐËÓvmdhhnqoq|†ˆ}ss"§ÑèäÜÍ®š"œÀ'
'e''EûË»Æ×ô''.'ùË½¹¶«©´»Ï'
'©ƒë…v…Å"w'ÿ'B'îÝÍÄÄ½·±°±¸ÂÅÌÎÍ¼©—‹"¨ÁÇÅÉÅ³š…~{}xurty|…–µå''üèÀ–Á'"'ŃYƒP'Á'Q'1'g'úƒ¢ƒ£'á'#Â—Œ'"'"Ÿ­ºÒ''U'ÀƒHƒÊƒøƒ®ƒ!''+ä³"ƒ~{wttvz…"¸'!'Ⴧƒ`'­'Âšˆ|}"ƒ"ˆ•²â'':'%óº™Šƒ'°Þ'
''óôíÍ«œ £³Ö''+'Ç­Âö'úÄ¡—‡‹†‡"{yŽ›˜Š"‡'²Ü'';'S'8'Ôµ¤ž¨¿Þú'õÑ½¹ÆÉ¼¸Îåß½¡Ÿ±ËÔÈÉÚá×ÍÐö'ñ¾ ™""—"'˜©ÆæíØ¸¬­¼ÅÑÕÉ·¦"‡€€€†Ž—­¯¦™‡xqw®ËÌº®¢˜œµÂ·¦¤¨®©¥¥«´»¸²²Ñ'']'G÷Ê¿¹²ª´ÀÍÊÂÃ»¼¸³°¨£ÃÑ·Šqmkrz''—«½¾¬ž––¥®¨¦¬Ü''L'@ÿÄ¢—œ£¦›‹€‰"ª¯¨œ¢¾æ'''s'''2Ú«™–ž¥šŽ"Ÿºñ'iƒ\…u‰É¼'͏s‰ "Ì'å'0õö''ýñ''þÑ¯¯Ñ''÷É­¬¯rgcbahjq~—©¦Žxy–Ô')'Y'V'I'!Ø ›Å'''¶'h'À±¹Ìå'''	ìÑº¸·ÁÔããæ',ƒ…2‡÷ˆË†'ƒä'‰'!'ôçíôñÕ¶¢—œ§Äë'
'Ú¶¥˜™­ÌÙ÷','I'Ï¡Œ|wuv{'«ÕîîïëÉ¡Ž›¼û'a'²'«'['&'-'r'ìƒxƒz'Ò' ½•††‹' ¡³Ðü'''S'†'š'†'S'ðÇ«˜Œ"|xvuz~€·'!'Ѓsƒ^'¿'&ÎŠ}yxv{'ŸÕ'F'àƒ?'ò'Zä¨"‡Œ"¯Þ'
'
ëÒÄ»ª§§´Èè''b'Š'Ní½Âï'ÿÂžŒ‡‡‡…{usq{'›¯µ›‰Œš¨Çç'üãÈ¬žž­Éò'#'6'âÄÇé÷áÈÒçèÅ™Œ"œœ¨´±±¹ÐÔÅ¨—ˆˆˆ‹Œ–ªÑò'
ôÉ²µÉåùüêÆ¯˜‰ˆ…"ˆŒ"–š›Žzmt¯ÒàÜÏ²ž–¡¤Ÿ›ž«° šŸ¥ª±¬¨±Ë''E':þÖÈÌÌÎë''>'Þ½­­¯§'ŠŽ§ÓãÃ'ukjry"™°×ÿ'
ä»©¥§©"—¢»ÇÈµ"Œ†‡†ƒ€‹š°ÅÉ¿¯±Åõ'M'±'Ä'böµž ¦±¦›"™¢¹Ü'-'ºƒº…f‡'ˆž‡›…_ƒ}'y'ØÑàãÑÅËÊº¨‰š¡——–pkhebglx—ÀÙÌ¢…¥õ'\'¤'µ'©'g'²"²þ'Y'€'EîÂ»Ìì''='C'/'áÃ¿¿á''/'!'
'=ƒ-…iˆt‰–‡W"R'­''''''('.'.'	Í¢'¡Í''a'W'ã×»§¤¸Ý'1'ºƒ'Í'1Ç³®©–"xxv}'•¦½ÇÐÒÕÁšŠ«Ðô'
'
ý''-'~'Âä'Æ'`î°'""…‹'¥¢¢¤²ÇÞï'''êÌ»®¢¤"‹ƒ|{y'€‡§è'R'³'®'\'ÃŸŒ"wusu~²''Ö""é"Qƒ'¹–'–¦ÁØÚË¼¸°¨­Àç'$'R'g''‡'Nì¸±ÉâÒ°'ƒ"‰'wtrqsºº¢ˆŠŽ ¯¾Â¶¨Ÿ¢©Ãî''2'àÀÑ''''ÝÎÓÑ´ƒ€"ƒ…‡– «¿ÌÄ®™"‰†‡™²Ëê'ôË¶Æò'8'q'q'AùÉ«™–—™œš"Œ'ƒxoq'¡ÇçêÚºžŽŠŒŽ¨©›šž¨¦¢¥¸Þ''ðÚÐÕæÿ'S'êƒB'ç'5Ð¦˜——…~§ÏØº‹rmipr€Â''Z'w'1êËÃ¶¥˜Ž‡š¦¦œ'‡yutsv"²ÏÞ×Ì½²¾æ'*'v''9åµ¡§³µ´®«¦®¹Éî'4' ƒ9ƒá";ƒùƒU'£'#Úº±¯®®«¢š•ˆ€wwy|{†"ntqmggn†°åùØ¦'~šØ'4'ƒ'¥'Ÿ'f'	¼'""—Áò'ñËÂÍ÷'?'¤ƒƒ'Æ'\'àÊÒ''O'o'K''$'"#††Ï…—ƒ¶'‡'ø''#'='F'D'#å®•'£Û'0'w'l',''ô¼¥Ô'Dƒ
ƒŸƒN'xõâëàÀž…~¢¶¹­¦¥¥Ÿ‹Œ›­¹ÂÄÌî':' 'Ï'œ'M'Å Œƒƒ†'ª±±£œ¡¬³»ÆÊÁµ¥›©¸¯™Š"€~…"'ˆ·è''ôÖº£"‹zw{¼'.ƒ9"è†)…|ƒœ'VÏ¡šš›ž§®³¶¹À¼²»ä'M'èƒLƒ'¢'Q'Î«£¨¨¢'"vzz~{ursutyz{|ƒŠ—£¥Ÿšš›¢ ªÄßîãÇ¸Î''0'ãÊÉÂ¤€wxz~"ŽŸÀñ'ã¶ž—™•Œ‰Š'š®»ÌÖÐ¿Àç'F'Þƒxƒ'ƒ ''Í´²¼Á·¢•ˆ~yoop{"»åìÒ­•ŽŒŽ"–'‰}ƒŠ—¢ Ÿ²ÏáîòçÐÐé'''Ńڄˆƒð'ºô¨'‹…€€‰¤ÊÎ¯‰olhkošÍ'!'ƒ'©'e'
÷þîÀœ‹"Ž—œ¢š‡yvpmmpyƒ¥á''ëØÂ°°Ìñ''ìÅ­¤´ÂÅÇÅ¼³·»»Êä''S'"'À'·'€'2ë½§Ÿ™œ™Ž‡vqmhntr|—œr"‡zogo…²ãìÅ•|w†°ë'('Q'd'?ýÄš"~ˆœ«¶¹¸Ëï'>'åƒú……["pƒB'y'äå''U'k':'ö'8'΃'ƒÅƒ_'º'@ýßâ'''''	Û¯˜™¥Ú''@'3'''0'	Æš–¸''±ƒ+'ÿ'_úü''îÃ§'Ž‹¡ÅàÔ®"ˆ…'ƒ"¢¨±¸á'5'–'¼'t'Õ­'…}ƒ†š³Â¿­¢£¢ ž¡Ÿœ–"š²ÌÃ¥–†ŒŠŒŒ‰‰"ž¶ÆËÄÁ¾¯ž"~{~…'»' 'ÿ"f…n"ôƒx'SÐ§¢¨¨¤¤§¨ªºÍÍÈÑ''Ø""Þ"Nƒ'Oê¼£™–•ˆ€xtwyyztt~wu{}vuvu'‹—Ÿ˜'"—–''˜¥­°§­Áí'ü×ÅÁµžŠ{vsrvv€©ê';'`'*Ö¯¥¡£–ŽŒ"›£§ª°´µÍ'
'¶ƒú…œ†M…8ƒŠ'v'ÞÛññË¦–†}troorv~­ÔÜ½›"•œž—'‹…~zw{‰" —›®ÅÙâàÒ½ºÛ'''Û""Ï"E'ñ'¬ˆ€~|‡¸½œ~ogggo{•Ò'''z'•'\'''H'?÷³Œ'…›œ}smkhmpu…´''J'N'èÉ¸´ÉÚÚÑ¿µ±°µÆÈÄÇÀ¯±·±­¸Çé'	'"'*'ïÅ«œ›œ¥¦—'ymghfimnx‹™ vŠš‰vgiz•¶Â¨ˆ{u"Âû'-'A'*ýÌ Œ€"•œ¬ÀÜ''­"†ÐŠŠøˆH…ƒ+'Z'ó'''','×Ëá''L'^'J'%ýÛÇÅÏÜÚÖÍº§žž ½åôâÛíýì¸'ŠšË''E'7ùÖë''ÿçÇ©Ÿ·à'ñ¿"y{|'ŠŠŽ ¬´¹Ô''C'S'âº…'|}ƒ–­ÁÑÈ²ª¬©£'ŒŠ‹‹"›°ÆÃ­–ŽŽš¥¦™''›¥ª®´»¿µ‰~"ƒ–³î'jƒƒƒi'¶'Ä¬«··°°®®®ºÎÚÝç':ƒ%"®…Ü…9ƒ"'uñ·¥œ'Œ…zvsz{'€'†ƒzvtvuyusvsw"‰"š'‰Œˆ†''"…˜¦¾ÕïäÎ»®¢•†yw{vuxƒ"±ò'Y'‹'Oï»§¥¢›ŽŒ–žžœ «¶ºÓ'2ƒ4…"ˆðŠÛˆã…\ƒ'L''''
×«'xpomr{‡†Ž›¯·¦"–£´¿¹¡Ž€y|wy…–¢šœ«¼À½­¡Ÿ»û'xƒ.ƒ®ƒ]''ì¦Ž}z{"™—‡vkg`en|žç'P'—'''9'''W'e''Ï•}'‰}tqeikmr|Š¯ü'N'f'>þÒ½ÂÚÜÕÂ°¬­®²½·ª¨§ªµº®¡¢¦®»ÈÒÌ¾ªž¡­·ÅÅ¯˜…wmieeigit"'"r""‡rego~'ˆ€‰ž¾ð'','öÍ«†ŒœªÈï'@ƒ*…˜Šï'ì"5ŽÒ‡ú"7'Ó'N''üòÒ¶®·ËÙßØÓÉ»´º¿ÈÃ·®©¢  ž§·¹²®µÁ½¤Ž'‡"­À»±°ÀÞðììÜ¿´½ÅàõìÃ˜ƒ{}‰'˜'›®´¸ÏãíèÐ±›}ƒ®ÙëäÆ¯¥©¨›Œ"ƒ‡†‡'£ÂÏÃ­œ—˜«ÇÉµ¥˜ž°·¸³°±¦''|ƒŠ'"¼ô':'p'`'"Ýµ£©·¿¼¹»¸·ºÅÙßç''Ø""ㄈƒR'aõÄ¬¢š"Š}zwz~ˆˆ‹‡ƒ~yyuxwtytq|"˜—‹†"zz{~ƒ‰"œ¬ÁØÞÖÂ©'‡€€wyx{¤Ó''I'%âµ —'š¥¤¢£¯¹¿Ý'EƒŠ†Ž‹MŽS‹ö‡ƒË'ª'~'|'P'
ÌŸˆ}uhnq}–——œž¡˜•¤Ãö''Ú¥‹€€}~'˜Ž€"Ž©¥šˆŒžÈ''G'o'Z'Â›Œ†~vx"|rleddhl|¥ü'ƒ'Ï''"äæ''2'Í"vtsuwpmhceflr~¯à'''L'8'ÓÁÇæøïÎµ««¬¹±£''¢³¹²¤"'—›š˜°ÇÞ''
Ý§…wphgemijs€Š‹jqyxjfflt{‹'— ¨µÏö''íÊ­•"|€—§Áì'Pƒh†uk–ìš½"üŠ|…Cƒk'¾']'ïÐ³Ÿ›š¡§¨¨¤£©©½ÌÏÇ¹®®¤ œœœ¡£¢œ"¢§ŸŠ}y€ŠŒŒ•§ºÌÖßÛÌÔÝÛÕÐÎ¸š†'…—«¯¦¡¦¬·ËÓÈ·©›'z…Ç''øÉ¯¡¢Ÿ"‰…|ƒªÖçÔº«¡­Ì÷'é¾«¯ÏçáÄ¬ž•‡{¤›''¡·Ú''êÃ¬¡©¶ÇÍØÚÊÂÀÄÊÓ×õ'H'ǃ&ƒ	'''#êÏÂ¼¯£'ˆyx€‰Ž†xw{}€{zyyy€ž¤¢—Œ‡…}wyxz†‡›£¸ÐáÚ¾«œ…'€~z{~‡—¯ÓëßÀ¦›•Š"‹®¶¹­©¯¸Ð'=ƒ^…ð‰ÞŒrŠÊ†´ƒÛ'ë'úƒ'¯'!Á•vrlpy‡›¢°½´§ ¨Â''€'ñ'Ú'RÚ Ž"'‡†"~ƒ•±½·˜"‡"§¿âüñÊ©š™–‡zuwzuoiiihkku†¤õ'k'±'u'Å°½ÓÏª"snnlnnjhdgglr‡Ÿ³Æñ''	ãÈÃ×'	'1'#ç¾ª¨½ÔÂ§€‡"¦²«ŸŠ‹ŽŽˆƒ…°Óó' '0ù±"nhbhmuvtw'‹ˆhimjfeihn•­ª§µÅ¸¯·Ùû'íÏ· ""Œ'¬Ö'7ƒ3…À‹@'¹–%'wŠ…³"*ƒu'Ú'WúÅ§˜Œ''•˜ ³ÐïùéÏ¹·¯¢œ—•Ÿ›"Ž– šˆy}~{z€‹"¨ºÈÎÒÚù''Ú¸«¥šˆ‹Ÿ¶¿º¯¥Ÿ£©·¿»¬¥Ÿ'~}Š¡Î''#úÏ¶®¢šŠˆ}|'Š¤ÑæØÀ³¯Ãÿ'H'n'Eò¿Äë''
ß¸™ˆ"~€•ª²£"Ž‹ž·Ùè×¶¦§µÇÕÞóøçÕÎÈÄÆÊÓë''/'+''ôêÜßÎ¶¥•Ž……‰ŠŽ‡|xty}‰Š…z}~‡›¬°£˜"Š…xvy€ƒ"ŠŽŽÀãïãÍ¼¤ˆ‡'€†Š–¤²¼»³®—Šˆ³ÌÒÃ¬£ªÄ''Þ"U†=‡^†¦"ÁƒG'݃%ƒV'å'5Â'~trsu†—ž¤³ÒñéÊ¶Ãê'Uƒ$ƒõƒæ'ø' ·›§¯œˆ}zzˆ±ë'ï³Œ€–¤Âæã¾©­ÀÁ©ysrhflklkq|ƒ‹¡Î''3'Ô§•"š—‰|snmnmmoljkjo€›·ÈÇÉÔÕËÊÏæ'&'^'P'À©­ÊåÖ¯ƒ€Š˜¡§ ‹|"–¹ÖùÿØ¡~jaco}Ž–"…‹Œghgfgghioƒ¢ÀÁ½ÅÔÃ­ª¿ååÖÍÉÀ¨Žˆ"¨Ã''Ê"G†øŠF‹àŠ1‡V…Ü…z"Áƒž'¥'É©‡'…†ŠŒ'Ÿ®×''9'@' ñÍ·¬£›–"•"Š‹'š™y{{}‡'ª·ÆÖð''B'2ñ´—ˆ‡‰›«¸¼Àµ«œ˜—¥¨¥¥¦…†ƒ‹›µÛôßÏÒÒ½£•ˆ†ƒ‡™¯ÉÈ»±¶Õ'*'¥'ò'É'GãÉß''Þ·š‰ƒ'ª©šŽ"†Ž£¹ÊÀ®©±ÈîýöûþôíãÛÎËÊÊÒÚäâäô÷øîïäÌÀÀ½¬šˆ‡ˆƒzypt}ƒ‡''‡ ´µ¨š–'‹†"š"†Š†Š—²â''ì×¼¡'‰'†‰™£³ºÁÁÁ¸³«–'›¹áöèÂ¨Ÿ·í'hƒ!ƒÙ"ƒÊƒ!'˜'€'µ'Ú''
µŠrqu~•±ÀºÄì''ðæü''{ƒL"/"3ƒ='?É£¢·Å¶ƒ~'Å''V'0Õ˜ƒ€ˆŽ—¹Õà¾¯Ï''áªƒtneglnwy•˜šœ®ÓáÏ¯'"€ƒ}zwxurrttutnjju†¨ËÖÊÅÄÂÆÖåÿ'9'i'Nü¸Ÿš°ÃÃ¥Œ†'‰"Ÿ¬«¢šŸ¢Ÿ•‰|yyƒ•¡¬²…qgcdv±¿¦Šƒ‡Œjfiknolou†¡¹½´¾À° –ªÄÃ¿ÑòýÜ±˜"˜ ºø'uƒM"o…p…Í…ƒ…d†E‡%†]"p'è'#Ê¡"'ƒ‹"¬Ø'''''ނ'o'Ñ´§¥¡œ˜˜'Ž'"ˆ}€€{…Š™­Æì''('2'é³"ˆ‹š²»¶®«ª§¢›"˜–œŸ›"‰ŒŒŒ'›©·ÈÐé'
'ïÂ¤›™"Ž"€ˆ °ÆÑÇÁÞ'5'¾ƒ+ƒ'ýÉÅÊÉ´¥ˆƒ~"'™•'‡€€ˆŽŸ¦©¤®Áæ''0''ü'''ôæÙÑÑÍÒØÜßãââÛÖÍÍâ''è»ž'Œˆƒ{urszwx…‰Š£ºÄ²Ÿ™››—ŽŠŽ ¬§—™"•"®Õü'íÕºŸŽŠƒ†•Ÿ³Éâèëæçìè×À¨—ŸÀô''é¼£®Ì''b'­''¢'^'''' 'É¢Ž'xswƒœÆÔÉÇãÿ''
'1'b's'‹'çƒ]ƒY'Á'Ë¨ ­»¯Ÿ–''–½''C'(×™…ƒ€†Žž²¹­®ã'1'H'	´‰{rhjjpxˆ£»Ã±¥¯ÑæÒ¯Ž{vuuuzŠ‰}xzzzzvpnwŠ¤ÁÐÔÚãÜ×è''!'N'd'<í­"Œšš"‹‡˜§¶À¹³¼¾¯npy"‡ˆ†vni^bgvšÈÞ¿™‡‰"rr|†'€'‹–§±°²´©šŠ‡Œ• ¨Í''>''ë³œšš›°Ý'E'ビƒÜƒ´ƒ°"X…÷‡l†Ç"œ'æ'¿™ˆƒ€…ƒŠ¡É''¼ƒ£"+ƒ¼'ׂ4Ûº«ª¤¡›˜"–"'"œŸœ'‰†Šˆ‡Š''›ªÅø'"'%'æÉ°™Ž'¢­ÁÇ¾®¨¦ª¦£—'–™–—˜'Ž'"–Ÿ§²Áá''T'a'(Û¯ ¡œŽ"ƒŠ—©Àç'ÿßÜ''w'Ò'Ï'hÿÊ´£›"‹†""…"•ŽŠ''Œ"—¥µÌü'/'F'5''''-'5'#'õêãÜÛÛÛÛÓÄÁ¹¶·Åú'H'_')á²œšœ—ˆuqppt|†Ž"¬ÃÐ¾¥›¤®µ°£—¤¢¡§¨œŽŸ·ÍÓÂ±žŽ‡……¨Åê''I'Y'G'>'I'^'c'B'Öµ¥£¼è''÷É¤¢±Ëê''*'%'ÜÂ¹¶¯œ˜–‹}y‰ž½ËÆ¾ÀÑó'9'¼ƒ9ƒ3'Ý'§'™'l'$Ú­™™Ÿš™¡¨›–¤Éç×±""ƒŠŽ"–—žÍ''&õ°€xligq{•¹ÖãÌ··ÑïÛ²yqghr…'"wz|y€zxwz‰›½àÿ'-'H'4''')'M'h'q'3Ü¥"€€ƒ› ˜¥·ËÑØãÚ¯™Šwmjt~zwree_adr±Ã¹ Œ˜|‰œª®¤œ«·ÃÌÌÆÃ¾°"'ww|ƒ½''I'^')Û§—"ŸÉ''¢ƒƒ,'ñ'äƒ\"n…e…ƒ¾'‡ëª'…}€"¬é'hƒr…	…è…	ƒb'[êÂº´±«§¥  Ÿ£ ¥µÈÇ¯™'""•—œª¶¸Æå''ÜÃ¸«Ÿ—¢³ÄÍÉÃÃ´³¹·¸ª¡¡ Ÿ—™›ž ¨³¼×ÿ'B'ˆ'…':æµ¢™‹‰¤¸Ù''J'<'Ýõ'&'V'['&ñÊª–‡"…ˆŠŠ'ˆ˜š"‹…ƒ"ˆ‹Œ˜¥»Ûÿ'#'='?'9'='['x''i'I'/''óéÜÜÓÄ¸²²­«¾ñ'?']'*ä¸¨¬ÀÉÄª'srnsuzƒ—¦®»Áµ¥¡§ÀÞìÎŸ'ŒŽ˜§©"š¨¬¨£"‡}€†›Ãÿ'W'ǃ0ƒSƒ'ãƒ
ƒkƒžƒH'«'*ä½­±ÆÞèÕº "™¤²ÈåéÙ¸£'‹‡ˆ‰•'‰Œš¦µÂÂ·¬½÷'"ƒ""‰"tƒ•'æ'r'Ü®'…'"‡'¤© —'šŸž–ˆˆ""ƒ††‰‡‹ ÁÎ¶˜ƒzxjfio—¯ÔîèÈºÂÍÇ­'{mgek|€'urwxwyvyt}‡ŸÇ'
'}ƒƒoƒ2'·'j'j'…'''`'ÎŸ†z{Š›Ÿ˜'Ž–«Ã×èêÓ«‹volkox€~wtnda_agvˆœž›ŽŠ‰šÆâØÇÊå''''÷íØºš'pnoy†¤Õ''Q'8é«ƒ†›¸ù'W'ª'¯''o'—'îƒ9ƒ'•'¿˜ˆ~'€"°ô'ƒƒ¬…r†…•ƒ±'vôÍÄ¿ºº³²¯±³¶·¾Þ'þÔ®¤¤ §¸ÔáÔÇÈÏÉ½¶µ©Ÿ¡®Å×Ûàò'øÝÓÒ×Ñ½¯¬°¼·¯®®«±°·¾Éè''B'p'i'+à°¡ ž'Š"¨¾Þ''W'Y'åÞ÷'
'ÿáÀ£‹'~€‡ˆ"}†Ž™—ˆ‰‹ŒŒ' ¬Åãù''3'G'_'‡'¾'ï'ü'ç'·'…'\'7'úêÖÍ¿²¸½À»¼Ïõ'ûÏ¸¶Í'''ñ¼•zpqsr}…Œ—¡ŸŸ¢¢ª¹Ó''.'¼'~†"˜"©´²–†€y~‹§ç'Uƒ"-…]…º"ç""e…'†~…Є'À'(ã½°¨¬¯¨™‹ˆ'–¥¹¾¼¢Š|z{‡Œ˜¥¹ÒÛÔÑÉ·©´û'¿":…¤…""Gƒ7'"' Î¡Š~xx|‰"ŸœŠŽ"‹‡‰"…€Œ–›‹ƒ{sngfkt""¸ÖâÓ¸¨©ªš'ƒrmfhnrrolmptrvy~­æ'lƒ…4†T…¤"ƒ'´'¶'¤'`'Æ›‰|z}"—•™Ž‹Žž¸ÊÞÍ³•~tiglr{~zume^Z^ahr}…ˆ‰‡˜'¬ß'ëÒÞ''9'='&'''ëÀ›'tnop€–²Û''Ò¥ˆŽ¨Ó''9'J'J'M'@'8'2'ñÁ‡|z}€«ß'Gƒ"B…"€ƒC'XôÒÍÎÌÇÊÅÆÎÚØÖß''/'#ç¼ª±³±µØ''ñÉ¾º®­¹À´¡¢´Ìèõ''V'ž'ˆ'7øê'üàÈÆÍ×ÖØ×ÕÓÊÌÊÊÎæ'
','E'C'Ù³ª«¬ Ž™­ÃÛ''<'B'ÔËÎÔØÛÐ¸Œ€~'…€|€†'"'Œ•—–œ¨³ÉÞü''C'w'°ƒƒiƒÊƒõƒÙƒƒƒ%'Ñ''G'öÛÉ¾²¼ÉÙÒÃ¿ÐåßÈ¼Ç'
'o'¬'¤'X÷¬†uort€‡ˆŒŒŠ‡®¼Ï''1'ÇŽzwz"¨ÂÒÇª››—Š"'º''£ƒè†@‰7Š^ˆV††<ˆÉ‹9Š"†wƒº'‡'Ô¹¥œ"‡'"Œœ¦¦ŸŽ|ywv}ƒ¦Î''Q'l'B'Ùº§®ì'˜ƒÚ…$…="1ƒ='¥'2Òœ‡{~~'‰‹Ž"——'"'›¡¨¤¥ "‰ŒŒ‰ƒŽ™""soifdhr"‹'¥¿ÍÏÂ²¥š"—•ˆ|njifinpzz~y{}ˆ‹œº''ö…$ˆÉ‹ŠŠD†"ƒó'ú'Á'Å'''$Íž‹€|'†‹''‰'"œ®ÆÅ­'€pnggknu{|ytld```]agntw|‹™•¥ÌãÖÃÑ''!'úòùøâ½™…sjkpŠœ©²¸¬‡||‰¥¼Ðê''5'O'/õÎ¼¨•Š~xv}~ƒŠ" Ãø'P'˃"ƒ'"')ìÚÜãçèëéíô'''''5'L'(ç»³ÁÛÜ×ê''ïÎÁ¼°¯ÄÔÍ¯¤­Çì'
'I'Ûƒuƒe'À'-'''÷àÝéí'''$'/'''ñäÝã''6'b'j'0æ¾¶¶·©œ–¡¸ÑÞçþøÜ»­©§­´º·«—‰"ˆŠ‡…|"‹'''™££¨°¶¾Ëâ'')'l'ЃOƒó"»…"†…Ï…"Dƒ'ô'"'7'äÎ¾·»Ê×ÒÅ¹ÌêðØÇá'@'у/ƒ'¡'(Ã'{sr|‰"Ž…€|~€œ¥±ÍåÔ©…ups{ƒ'²ÓßÌ·°¹¯—‡Š›½''¿"d‡îŒÒ
‹ý‡ù‡‹ŠþŽº•ˆ"'ׂ;ìÂµ£•‹"€}'‰‰'™"‰}{~yy{…—¼'''ƒ2ƒƒ'iïµž¥Ê'0'Óƒ€ƒ§ƒE'Ý'‡',Ñšˆ†Ž•–—˜œ¡¨¯²­®¼ËÒÊÄÀ²—ŒŠ©±§~mlhaaeozˆ–¦µÊÞíåÈ¨Ÿ£³¤vkhhegw‰šš"ƒŒœ¨Æ',ƒV†S‹«Ž«‰"ôƒ='Å'»'˜'5Ú¤Žƒ~"ˆ'ƒ…"ª¹²˜"ytmlkmrpttqlh_]_dfecgjrx‰š‹Ž£ªª¦°ÄÕÌ·±¶³¯¥"…ulmr~‡Š‰ŒŒ}x~Œ›¬²Ãç''8'Ø®š~{wvx}†' Ÿ ®Äé''9'<'%'ëæðû'''"'%'"')'9'A'?'D'c'n'4å½Âï'' '	øòìØÇÅË¿¸ÉàÛºŸ¤¸Õÿ'SƒƒÏƒÚƒ'Q'úÿòäåï''6''Ì'ï'¿''a'='õò''Y' '²'j'
ØÍÐÇ´¥š§ÁÕÚÎÆº®¢—"•œ¯ÅË±œ˜¡ª¦š‰~}€†‹"œªÃÏÒÒÕÝò''S'±ƒC"'…r‡[‰—ŠýŠsˆh†V"½ƒ˜'Þ'n'òØÄ¾¾ÇÊË¸«ÇáïÝÄà'4'±ƒ'邍'*Ë—ur}‹—"~}{yz†"›¥}stu|"š»ÒÐÂ°¹ÌÂ¦""¥Ä''œ"‡cŒŽ Œˆ‡‰"Œ¡‹ú‡ò"s'Ђ4ìÊÈ¼ª"…z~ˆ†††Ž†€wy}‡"{¯Ø'*'Úƒô"¤"'ì'»žž³Û''U'q'i'T'-ó¶"ˆ•­È¿²®¼ÌâùüëãëôøçÙÑ½¡—"––©ÈãÈ siidbcmt"›¶Éè' 'X'M'Ì²±º³¡sigkmƒ¼¾¥ŒŽ›³ÄÚ'*ƒ5…׊ƒŽ Ã‰…ƒJ'·' '‡'9é¶šŠ†€ˆ†…|rt—œš–ˆ'ƒvlnnpuqrmidacdioljkip€" …ˆ‡†""Ž ©¥†"ƒ…‰‡vpmqvxzxusw|z{ˆ'«·Ëç÷â¹˜‹"{xxwsv~•¯Ã»­¦¨¸Éåø'ûø'''4'T'r''€'q'k'w'ƒ'{'i'l'c''àÂÔ''N'W','åÒÌ¿ÊÒÃ»ÃÕÓ¸šœ¤Âå' '™ƒ+ƒF'Ì';ïæçàÙßò','¨ƒ"x"ã"Tƒ''ü'¤'Q'''''c'¥'°'o'÷ó'ìË±ª°ÀÑÑÄ³ š–˜š–"Ÿ¶ÙäË´µÔøìÉ¡†ƒ~€€‡¡Æõ'"' 'ðô'
'?'…'ñƒÇ…HˆŒ½"E—ô–F#Š[†¥"ˆƒ['­'D'êØÐÍÛØÈ±¦²ÄÍÃ¶Ëû'7'i'p'X'Ôš"xrt€Šˆ€~}~ztsv€‰ˆ|tw|'Œ »ÍÀ¨¡ª¸¸¥™š±Ìò'Wƒ@…!‡±‰-ˆ…÷…3†‡M‡…;ƒp'x'àÔæçÇ¨Š€……ˆ~€|xy†''‹‹¡Çñ')'Ƀڄ""%'ÿ'(Æ¤§»ÛîøðèÓ³—‰¤ÎöïÓÌâ''c'«'©'w'M'<'.'úÙÌ¶ ›œŸ¢²ÛôÜª‡tmjjgkkq'¿â''p'Ê'Å'UíÄÂ¾´ŸŠzqlp|°ÊÌ°Ÿ­ÍØÞ''®"†yˆ"ˆ]†6"ƒ'¢'®'´'j'Ø¸¡–''†yx{‰–"‰~"Ÿ"}pmtuvxpifcfhs}€rrryª¸Ž€wwq'¤œ…umlqq|}rogknlhmkimy~ƒŠ'š¤±¸ÀÄÇ¶¡Œ‰€|ztsv›ÇæÕ¸¦ §¶Ñõ'''"'3'X'''݃ƒ8ƒ'ê'Ê'¼'¼'¦'m'B'(þÔÅÒ''9'A'öÝÕÑÐÖÖÏÅÉÉÅ¯›šªÉàô''G']'6ûÛæàÎÌÙ''qƒx…Œˆh‰©‡ì…Pƒ¸'ü''5'!'4'['q'k'G''' '5'"ìÅº¿ÑÛÜÓ½¥š£ª­©¦³ÐâÎ¿Ó''e'['½"ƒ~|}­æ'='Œ'Œ'I''''G'Ÿƒ0"X†ÉŒ1—£©Ë¸¥´Œ¢	'/‰®…Ãî'ü'v'''öîù''çÂ²¬ª¬«­»ÌÞö''0'Ù¢ƒusoqxzz'†wqnwƒ"…}…Œ'™«ÄÉµ˜˜™ ¤ž¡³Ïè''‰ƒO"8"º"|ƒèƒžƒ¿ƒèƒºƒ''"'âÎÜ''	íÁ ‹''||{š•—ªÙø''U'äƒKƒ&'‹'
Ê© ª¹ÊÌÆº©—"|ˆ¡ÓýöÜØ''xƒT""%ƒ™ƒ;ƒ'Ä'i'æÁ§ ¤¯»×âÍ¯xsqtnmis…¡Ê''G'•'ނ΂aùÍÃº§"†zwut›µ½²£¨¼ÉÓÚï'4'ǃ":"6ƒš'è'''x'Á'킺'Z'òÓ·¥š•ˆ€wv‡‹…'‡±©‰vp|†ŽŒzojbhmyˆ''}zˆ¨Üý£˜"sontˆ›—ƒpeeglwzvneefgdckot€Ž£¬²¸´ÀÌÌÉÈº§—Ž†}}xw›ÂàÛ¼¯¦¦¾å'('['d'f''ȃ=ƒÑ"a"¡"WƒÓƒ\ƒ'Ⴌ'c'%üßÎËÑèþ'÷æç''''
ùíîõìÍ±¡¨ÁçÿîÝØØÐÂÄÌÏÅÆß''"ˆŽ '±Žˆ%"'ƒ$'‰'F':'E'Z'b'R';''''1'C'1úÛÑÖø''/'#õÁ­¨°¾ÄÃ´¯´º»Äê';'™'¡'KØ¤‰}¬ë'T'¸'Ç''%ú'
'B'¨ƒ`"åˆs'­¨+Ï«òëãÃ.ŸaŽ
‡>"†ƒC'''?''''?'j'c'äÊÂ®ª©§°°¸Åã''Ü§ˆ}sprry}ƒ‰"…truy{zz'¡¹¸±³¾À¬—•™š—™"½Ýïÿ'*'x'΃'ö'ׂ΂ʂ®'€'E'
ÞÍÐáû'øÞ¾žˆ€'‡"˜"'‰šŸ——¬Íãàè''6'8'õ×·¦™ «¯²¯¥—†{x}²ÑÒËÓ''æ"w††]…–…=…"QƒA'ƒ'Ó·«¬±´»ÀÍÍ½«›‡~€'{ryˆ¬ç'>'‹'£'š'm'#äÈÆ®˜ƒ{ytrt|•¦¢–Ž"§¸¿ÄËÝù'1'j'˜'''i'6''7'}'À'Ä'¤'v'F'êÉ¨—"'vssz‡'ƒŠ™© "xwŸ³©xqjhhwŠ•'""šÇ''^¼¥'qmkmyƒ†tlcabiq{~qfeaceemx†Ž©ÍìôåÎÊÕâçåÕÎÆ²¢'†‡†€""ªº»³®­±Î''Š'ã'æ'Ï'øƒ~"f…µ‡‡¸‡…©"qƒ–ƒ'­'h'*'éÝÒÚæìêëý''i'¸'Ú'¡'N'+'<'^'I'É±Æð'.'F'Þ¸©©§«²´ÁÑô'2'ó…*Š'Ï—™"Š˜…Iƒ<'‰'U'T'o'ˆ'œ'"'u'S'>'7'/' ÿìñÿ'/'z'Ë'Ó'oüÁ´»ÄÉË¾°¨ª°Áà''c'n'1Ù¥…}ƒŽ«Û'$'l'''l'$ø''<'¢ƒp….‰"•ØµÈð$G"å—­©'aˆ‰"ûƒm'©'P'''','Z'˜'''?øæÜÓÀ¸µ°§¢§½ÚãÇ£ƒ{wuz~Š›®¥'{yvxuw}"ÇøøÒ³¬§—ŽŒ''Œˆ¡Æñýöõ''9'['_'Y'Z'L'0'ñÕÄÕô'ýö''îÀœŽ†Œ—­Æ½›‰—¦¤—›¨³³±¼ËÞú''ß·ž¡©©¦Ÿ'†yt{"˜®º¾Ð'ƒ"à†ø‡Î‡áˆ÷‰¦‡Ý…ƒ;'_ú×ÔäðÞËÅÄÀ¶¯§™ˆˆŒ‰"z'µþ'g'«'''G'àÉÅ»§Ž€wstqs{ˆŒ‹…'–¨°¸¾Ðá'''''íæô''\'š'É'¸'u'?'å¸ž‹‡ury…™œ‹€†‹‡}sxƒ´«€umhhvˆŸ¨¡–ªÜ'1'•»¦…snmpt}€wjd`fjs~~wmf`abgu‰™£¿ø'0'1'ÕÊ×äóô'''äµ–…‰ŽŠ†‰ œŸ¡£¬´Þ'L'úƒƒŽƒZƒ—"†ˆ‰Ë¡'®‰Á†Š""ƒv'Ô'†'M'!'ëÜáó''''C'˜ƒL"D"ªƒøƒ'†'•'Ò'¹'IëÕï'='¤'΂|'ÁŸ••™¦­½å'
'>'ß"¶‰
µ"ܐ·‰Ú…!ƒ0''j'"'»'úƒ1ƒ6'ü'¶''W'1''	''')'Y'Ńgƒœƒ'AÝ¾µ²¸»º²®³¾ÌÞ÷''ôÉ®™ˆ{}¯Îî''0'*'ïû'1'—ƒa…‰I"Ù²—èݳ_æ·¯¢">ˆÏ…ƒz'­'K'!'
''9'h'_'!ïãéëáÙÝÊ±ž˜Ÿª·²—'ˆ''‹""—¦»ºœƒ~yxux}§ß'!'%î¹™'‹ŒŠ‹Š"¿íùçÔÖê''''ÿìÖÇ»Ãê','J'"þ'	'#'Ñ§–"¥Ìðí¾"•œ¥ ™'""•–Ÿ´Õ''V'X'
Ç®µÂ¼¬š'‰€{sx'–¬¿ÌÔ''¹"…¯‡,‰a|"D‡À"+'¦'û'&'q''S'×ËÏÊÁ¶¡•Žˆ†…•¦Æû':'e'CþÏ´­³ªšˆuwtqtxƒ‰||‡"ž¡¯ºÜ÷'''úìÛÚì''f'µ'±'c'øÙ·ž•œŸysuƒ•›Ž|{zqou{‡'''vrlkt'½ÖÆ±·ß'$'~¢–€xvqmu}'ƒsjfiyz{sgbcgpyŽ¢¨¾ú'>'C'ÎµÀÉÔê'*'v'''+Éœˆ……†‡–˜'Œ'¯Þ'Zƒ"ƒà"ƒà"V†ŠX'‰ï¤‰žÒ"DŠ¨†A"/ƒ2'†'Q'ïÙÛ÷''"'H'¦ƒE"˜†®‡£†9"'á'©'Ú'Æ'a'ý'%'‡ƒƒlƒ'`Þ¢'Ž'š§¼ß''+'‹ƒ—…¹ˆÃŠ±‰'†""'ë'"'•'؃GƒÓ"J"f"ƒ‡ƒ'­'e'4'#'2'R'c'm'¾ƒYƒžƒ'Zç¸ª¤£¨®µ½ËÒàðúÿòÙ¿¬œŒ†'†"©ÀÌÓãêæáó'''ƒ8"œ‡Èe Ô¿ÜdÞSÁ÷¡Åh‡Ë"ºƒS'Ÿ'C'ôîþ''çÉÄÔéø''?'$Ý­›˜–™œ–Ÿ© "•§¸´¨¬´´¡""ƒ}€ˆ•°Ù''ç¶ž'Œ'''ˆ‰…‰•¨¾ÍÀ¯®¹Ïã÷ùçÏºµ±»í'B'h'='ÿ''Ðª–˜£Äçå¾œ"¢£œ—'"—"Ž•­Ó''m'}'+Ø½ÍãÞÈ³ž"||x€™­Ç×Öë'B'íƒô…›‰)"@G‰l"¶'Ê'1'0'®ƒ|ƒâƒS'ƒ'ø'úÞÁ¦œ™"'š¸àõ'ÿþêÃ¬ ›š—Ž†ysps€—¥ |yˆ–§ºÜ''%'1'3'+'
îÖ×é''O'K'
ÚË¼¨š—©±š"ww€ŠŽ‹xwumlmqrv|}yywqpy•ÊðãÃ´Ëì''‰†'†'wy'…'snnxv}€yvnmimux"'—¦Î''
ã°œ¥¯Ï'''˜'BÔ ‹~}{€ˆ'"…£Ð'2'ÙƒŒƒñ"(…ˆ	ì¡Ì½kÏ[ÂϦ%'Àˆ­…ƒ¨ƒ'Â|'3óÏÍâú''^'Ùƒª…wˆH‰º‡Ú"̃'n'c'V'.'
'	'>'˜ƒ.ƒ­ƒ{'µ'¬•£¯µÉâü'4'§ƒt"Y"ó"´ƒÙƒ
'¦'Ÿ'Öƒc"G…v†‡†t…K"ƒN'½'k'H']'Œ'"'m'r'¬'Ђ'Ô¯¡œš£ª¾Òèü''#','.'öÇ­™'‰ˆ—ž¬³´½ÂÊÑæ''i'ý"…ô‰ã':œ¥á¦úð'PŠG†$"ƒ'‹'9'æÕÔÍÊ¸«ª´×''e'¹'£'&Æ¡™‡‰ˆœ¬§›¤ÇéáÆ±©¨£›"˜•'Œ–ªÀÞôîÐ¶§žž¡›š'ŠŠ'–žœ•–™®Êë'ñÈ«£žªÒ''*'ìÝÖÈ³ "Ž•«ÁÀ¨•›¦¯¤–"¢¬©˜'š¸ñ'2'A'ÞÕí''ô×¼¦"'|w|‰¡·¼¿Íü'V'û"7†ï‹SŽŒÒˆ"J'«'0'\ƒ:"›…i"—ƒ9'm'8'D'G'Ë£"—–˜¶ó'7'H'+öÌ¶¨ šŸ™Ž"œƒyrxŽ°ÑÉ¥ˆ}}…‰"§Æí')'i'£'Á'©'f' íÒÓÚâàÂ¯¦¢š•¨µ¥Ž{…˜}vtnjjjqvz{'‰‰†~y‹¶ÒÒ¹©¨©»¢žœ¯³¨€zzxrpqtv{}tqqprruwy{'Š ½Ã­˜ˆ‹Š—­á'''?'
Âš‰~trwƒ‹‹ƒ'…† Àþ'm'øƒˆ"%…‰'•@±Ðà1vᆵšº‹R…îƒüƒ;'Þ'˜'=ôÌ¾Æà'':'ŸƒY"ä‡"ˆH†Þ"e'Æ'(ûêàÚî''l'âƒfƒf'³••§·º´³ÀÒñ'%'k'±'Þ'Ö'¬''~'´ƒ9"G†‰ŒOúŒ`‰†"MƒB'±'{'''º'h')''þÝ¼¤œª¶ÂÖô'"'`' '·'©'Œ'_'-êº¡›"'"– §¨²´½ÂËå'	'N'Ãz"•†q‰FŒ¬T¢-‰Ž†'"¥ƒy'Ê'i'1'éÌ¼µ§¡ž¤¹ø'l'Û'Ê'HÔ£–'‡ƒ‡"œ›´ÕýûÜ¹¨¨²°¨¦¡¡¡»ßû''ûÎ»¬ªª®ª •"˜œŸ™'"Žˆ‡‹ž±ÞýóÂž"–ž®ÆÔÔÆ¾´¬¤Ÿ—Œ™§£›—£¶¿«—•«À¿¡'‹›¸ÓçÜÒî'''e'{']'"í¿ {w~‡—ž¨¹Ø''~ƒ."l†3‡l†Þ"úƒH'c''Zƒ:"­…""ðƒ™'¼'k'r'v',ÍšŒ‹‰‹›Å''z'‹'NûÄ´°¦¢™—¦¼¶›ˆzv|¿á×­"ˆ'Š‰'«Ú'+'§ƒ7ƒÈ"ƒçƒ4''!æÈº²¦¡š™¥œŽ"ž›Ž‡~''§³¦zssrrpu'ˆ‹"£¸²™……š¬¯®Ÿ"·¾Ô'''Ã"yookvxzursssqtx}€vvzwzˆ– '‹‹‹‡‡•°ÔÙÁ¡†ysrx"™—Œ‡…ˆ•¬Ø' '‰ƒƒÔ…k‰»•õ³ÛåA	èûJÇûžÇŒŒ†I"ƒ.'É'|'1óÍ¼ÅÞ'''C'­ƒ}"•…	"]ƒ1'YõÐ¾³¶Íè''b'»'Ì'nó«"¬½»¯¨«ºÌâþ''''3'6'I'w'׃µ…Š‰^‹šN 9›Ë'¹‰ÿ…í"ƒ#'¼'´'Þ'Ñ'i'ÞÊÃ¿®  ¯Éí'''='¢ƒR""8ƒ»ƒ'©']'Í«¥£ šš¬³¶º¹¿ÅÌÛÿ'7'Šƒƒª"…¿†ÿ‡ë‡î‡…±"zƒ'ô'Œ'O'*'	îÎ´©¦œžœªÑ' 'k'`'
½˜Œ‡€ƒˆŽŽ•®ÒôïÒ²¨«»½®¤¡¥¾û'W'Œ'z'V'"èÈ¿¿¶°¦š"™©±·¬ž'‹ˆ†ŽŸ½ÑÎ²œ'š§­®¨«¬¢§²´±šŠŠ" ž˜—Ÿ±¸©"˜«ÃÆ­…Œž²ÈÒæ'-'³ƒ`ƒªƒW'À';áµ'…|yz}‡›·×''t'σ&ƒƒƒ¿ƒŽƒ'u'''1'»ƒ"ƒàƒ5'«'['L'@'Ã–‰~‰Æ''W'`'/ðÌÂÀµ§—•˜³ÒÕ¸'}x~Œ©¼»¥•'""'›·ù'"ƒn"Ά†‡Ê‡-…8ƒv''
Õ¹¦ ›•›£§˜‹‹‰…£ÅÐÃ¥‹~v{u€'¡¦¤»ÝÜ¯'‹™ž¨³­šŽ'ºÎ''t'¸'''±…qku|zwtpnknt{' ¥"ƒzwuz…œœŽ‰ŒŒŠ†Œ§ÃÌ¸œ‰}tprx‡–¨¨—ˆ"ŒÁò'7'§ƒX"̈1Ô¤OÃkÛÎÔ×´ñ˜Ì‹…݃Ӄ''['éÓÅÌá'''	'*'t'Ï'ñ'­'G'éÙÀ®¨¯Â×ò''úÄ›‡Šš¥«¨¢¬µ¸ÄÒÙçò''6'wƒ"A‡Ž[µvÆ;¼_£KÈˆN…ƒ¥'õ'´'¸'›'CóÏ¾ÇÃ¹°±Õ''^'{'€'¸ƒ'…^‡ˆ†V"3ƒ'z'Ú¶³·°£§ÁÖäÓÈÈÉÌÔð''S'žƒƒy"	"®…2…B"Æ"ƒ^'ç'"'Y'1' 'ìÎ¶©¢ž£¦¦§¸×ëà¼Œˆ‰'‰ŽŒ—±ÏâÙ»¢—œ®¶§›—¤Õ'Uƒƒaƒ'"'7øÛ×Ö¾§œ"–¥³ÈÎÁ¯"ˆƒ…"'œ©¨ž•"°½¼¶­¬¬¬®Ììå¸'ˆ›œ""£¢›¤¹½¬'"¦Ðëð''°ƒê…¶†¶…ȃý'µ'É¦"…}y}" ¾ö'Y'Õƒ"ƒ'¹'‰'k'<'ñì''Z'¨'Ђ¼'"'I'÷èÒ®||‡—µÜ'''èÕÌÏË®›­ÐçÚ¯'‰‡‹™–''š¥¡¦Â''Í"O‡ ‹]ŽN‰a…/ƒ"'KíÀ«© ›œª°©•‹‹"'"›¶ßõë»˜‡†ƒ~€—­°¬¿×Ó¬Œ‰˜¤¬ÃÎÀŸŠªÍ''–'ÿ'Ý'TËˆvpx'xtomno{"ÄêëÁ—†xvw†šš"ƒ‰†ƒ'¯ÒèÒªŒ}wvxz"–©°Ÿ‡}…ˆ—´×'
'`'ó"†6Šª'ûžÔ§ð¦š'Žöˆ"åƒp'Ï'"'H'è×ÍÅÑäêáåö''ûßØíüâÃ«œ¡ª³¾Ç»¥'†~ˆ•¢µÃÁÀ»¾ÂËÝ''/'‡ƒ9"´ˆn'aª÷ÓóòÍåBºf™cŠì…Ý"ƒ"'¶'}'O'âÇÍáæÙÌÓ''~'úƒƒƒR"؈‡‹†@ƒ£'¦')êÄ»¸°¬¿è''.'ï×ÎÑØê''+'d'¡'Úƒ#ƒ{ƒß"ƒÆƒ@'Ó''O'2''
óâÃ±§ ž§°®££©ª¥˜…'€€"ŽŽ™®ÃÌÃ§–‰"§¬¡"'¥á'~ƒ_ƒÚƒj'£'.øëùú×±žž£¬¹ÏÓÍÄ¸§–Ž'…Š'œ™œŸ¥¯ÈáäØ×ÔÅ¹¾æ''Ý­Œ"†ˆŽ¨¶µ´°¯£–‡–È''I'B'eƒI…§‰‹óŠ†ƒx'YíÊ±™‹……Œ²×''"ƒBƒ¶ƒh'²'6'òèÞç'
'M't'_'1'êÍ¹±¤•ˆ~yx|ŠžµÍßñ'õÞßÜÉ¦‹ŸÃâèÇ¨œ™"''–§´·±´Ì''Þ"¿‰ó˜s—‡{ƒø'˜'Î³§§£¤­º·®¤¡¡«ªœ³ÜýõÎª‡ƒ~{{‹˜Ÿœ©²«""‰—°×'ùÃ ¢²è'E'—'''9Ðvv…"š'{rrwŒÃ')'Š'"'¾}vsyƒŒŠ{†'¤»Üñå¾šŠ'€}…§™…|'­Ëú'?'¶ƒr"±†¯‰¨1¤-‹ñˆ;…{ƒÜƒ''']'.'æÛÔÈº»ÀÆÉÏÅ¹´±Ãî''ß¿¥"'œ£¦¢—‡~}ŽªÕôöàÉÀºÈà''P'ªƒW"îˆÉ"¬þÙKü§ñÕÃٝuŒ0†L"&ƒ8'Á'y'E'áÑâ'''ðð'#'­ƒFƒsƒ\ƒ¶…¸Š×'ü"ªdˆJ"c'ü'X'Ô¼±°½ß'0'¤'â'œ'4óÞÚÝã÷''E't'˜'ª'È'ýƒ0ƒ)'Ú'~'?'''íÜÌ·©š›£§£–'''ŒŠ†}~~…Ž'• ´·¨–ˆˆ¡©›ŒŽšÍ'>'ìƒM'ü'n'
÷''G'O'Ö¸¸¼¾½ÂÊÑØ×¾¥'ˆŠŽ™¤¦¯¿ÈÎâö'''&'%÷ÐÄá''$ø¸•Œ‹‹…‰›µÚîôØ²¦"ˆŠ¦æ'V' '•'¨ƒ°†ÒŒÙ"ˆ"4'¡'îÝÁ¨›—˜ªÈç' '~ƒ)ƒ¨ƒh'¡'ãÔÎÍÕ''S'w'K'ÛÂ´¦†'}zwu'Š—ªÆû')'øïóà·'†¨ÄÏ¾·Â¸ª£Ÿš ¸ÎÜÏÅÔ''½"'‰'vš!š?'QˆÆ"Š'Ó'$Ñ¯£§¨«´ÅËÐÇ¸±¸¶¡'™³ËÑÊµ–ˆ†}vuz~ƒ‡''‰|ut|‡¨â''#ã§£œµà'	'ýÁ‹z~–­°­Ÿ'žø'­ƒiƒj'¥ñ"trw€…‡ƒ€'«ÀÆÈÑÔ½¦™‹"††ˆ™ }{}…'¨Æû'?'šƒƒª"ƒ…Š†¤‡e‡7†3"óƒÚƒ'–'O'0'÷ÜÏÉ¿ª¦¬¿ÑÎ¶¥œ˜¬ÍíùóÙ°"–ž¢žœ"‹…'²æ''+'ïÅÀËë'+'ƒ'Ùƒb"±‡»
 ¼)ÓÈÏ1²O—ߊ҅å"ƒ-'Ђž'o''óØã''''þ'"'ˆ'öƒ'ƒ0ƒ–…N‰™‰'=ŽSˆc"'Å'AéÂ¶ºÍ'
'£ƒŽ"
ƒ"'¢'óèççõ''J'x''w'p'ƒ'·'Ï'œ'O'ùõë×ÄµªŸ–'''"‹…ˆŠ'‡‡‡…'‡‡‰Ššª¨Ÿƒ†Œ˜˜•'Ž¬á')'Y'F'ú'
'E''·'e'êðùçÌ¾ÂÌÝäÛ»Ž¯ÂÈÈÞìëéô''G'''—'@äÄÐ÷''Å ''"•®ã'#'C'-ùÀš…€‹£ã'H'"'"'›ƒs…úŠK†Œ‡¡";'·'2''õÍ³¢ °Éàó'!'ƒ'Ò'³'RÿÙÊÂ¹¼Ý''A'2þ×ÆÂ»¦"'{yxz‰'°è' '''''öÇ™ƒŠœ¥¯ÆÝç×ÕÒÊ¾¿ÌâõçÒÓþ'|ƒ·†¦‹ô'{'"-‡¬"a'ׂ#Ìªž ¡«ºØó''Úµª¡'€€Ž›§°ªŸ•ˆ}tvtwz†'‡silmv"Ë''
Øž²›«ÁÕÐ®‡w}"´ÉÑÆ¨'ˆ‹¤''èƒØƒë'ý'°"wz€Œ—˜†Š¢ÉáÒº°¯¬¡–"‰†Œ—¤±«"zz§È''O''¿'ÿƒKƒ¨""J"@ƒäƒd'è'‹'L' ''	õÕ»²© §ÂÙÔ²™' ¶ÊãÚº™'˜¥§¤œ•Ž"€~‡«á''H'L'äÅÌõ'J'©'ïƒ@"…õ‰Ä' ›ï¤Ö£Á™IŽp‡é"僒'ï'´'£''BöÏÉãöû'''!'\'' 'ºƒ"†ˆäŠZ‰†Ë…ƒ"Ѓ´'®'ÓÂÇå'.'ó"0"ë"Lƒ'J'üîâñ''O't'z'X'>'F't'–'q'+øÞÕÑÇ¸®£¡—'††…€'†‹'˜™¤œ"ŽŠ‰Š€Š˜¥¢›‡""†ŠŠƒ†'¤¿Ôßô''8'c'£'Á'"'>'!'/'>'!çÅ»ÁÍâìÛ³ž›¯ÎèéÞèöéèõ''P'­'Ä'mÿËÅâ'øÌ¦"—§¨¡¬Ì''?'W'5õ¼–‰"ˆžÄý'-';'L'È"†‡˜‡'…;ƒ|'''6'$'%'Ø»£™ ´½ÄÏð'
'ÿ''ñÑ±ª·Ôö'öØÒÚÚ½œ†|tvzƒ"œ'…'³Üðø'
'$'"æ§…|'" ¼Ýö'''#'÷åÛÞâ×ËÎí'<'ê";†KˆUˆÍ‡Z…Kƒ '˜'Ë­¤¢ ©Êÿ'*'9'%ç¯˜†€tw|ˆš³ÅÍº ‰€zuy†–§¡ˆrgghoŸÊË«ŒÊš'"Ÿ¡'€wx‰¦¾×Ô¸˜Š‹ è'ƒƒ3ƒQ'¬ü¦~'™¼Ç¼Ž"°ÜôÝ¶¡œ©®©Ž'˜¨¾ÎÉ¥ˆ}{£Ã''L''}''œ'º'á'÷'ø'ׂ›'d'8''þ'öÎ³¢––œ¢¸Ã¾§'†…ƒŒ•¡¶¿² œ¤·µ§—‰'‡ Ì''L'n'EûËÍö'D'"'Ì'ùƒq"i† ˆÇŒŽrŽ+‹`‡÷…^ƒÜƒ'¨'v'l'['(ìÇ¶¹Ëâ''('='T'e'Q'K'q'؃•""…"…V…Ɇµ†Ú…,ƒX'[òÍÐê'%'»ƒ´"_"ƒ'v'4'þçë'
'0'H'>'''''H'_'M'åÌÀ¾¸·³¯§'Šƒ~~€Ÿ±·¹½¾±£Ÿšƒ†¡¶³£‰ƒƒ…†ˆ…}€…Ž•¨Áô'9'\'O'O'R'L'D':'E'X'@'Ë±°»ØóíÃ¨¡µÙôòàÒÔÎÓÝö'#'d'†'W'ÚÊàüôÑ± ¯ÌÕÉËé''''Ý¹ŸŒ‡ ±Ìåú'	'9'¸ƒfƒêƒØƒL'µ'S'('#'ìÆ°œŽ"› ¡«¸Ëò'A'…'q'Ç«¦»ØìãÒÐãåÒ£Š€yvvˆž£˜€}†–²Ñÿ'.'1ø´ˆƒ‰•–›±Ðé''S'†'‹'a'-ø×Ã¹¯¹×''m'ýƒ­"9"\"ƒ{'Ì'EêÆÀÆ¿³´Ø''E'@'Û¦ˆ|rpvvŠ©å'''L'+â¦'ƒ€Ž¬ÎÆ¡ƒqmjlq˜›‰ß¢Šˆ…†‡ƒyx†¡µ¹©'ŠŒ'°ñ'3'D'½€…–Áû'
î¶–˜°Ýõáµš ºÞÜ»¢£·ÇÐ×È§‰}z€Œ¢¼ë'''='2'&'4'B'Q'Y'['P'5''
ùïëðèÇ¨š'"š £¢œ•‡…†ŠŽ"¯¼² ªÀÎÃª'''|~"–¸æ'$'P'3ñËÓõ'*'Y''«'ìƒi"…††Ã†±…Þ"¼ƒÇƒ'°'j'B'&''Þ½¨¦ºì'8'd'Z'D'6''''5'q'ȃ.ƒë…q‡ˆ7†Hƒü'¦'
ØÌØò'9'©ƒ
ƒ'Ì'''\'D'óèðý'þóòû''7','
âÇ·²µ¹½»¶©˜†'ƒ—¶ØäâÚ×ÒÄ²Ÿ‰…‹"¯ÇÌ¶œ'‰‡…ŠŠƒ…Œ™³ê'0'I'&ÿñ'''#'5'Q'P'Ø­¢¤ÂãáÀ§¢³ÍãàÌ½·²¹ÀÐ÷'1'o'p'1õÞð''äÄ¾×''!'÷'ÿëÛÔÖÌª™'"ž¥µÌäëý'#'x'Á'Ë'ž'e'1' '#ÿÐ±Ÿ˜…—™˜š¤¾'	'¢ƒ)ƒ'uð·®¿ÕÞÖ¾ÄÜáÌ¨‡}{…'–‹{qr{Œ¬Ý''Þ«†¥ª¾×î' '{'õƒdƒ\'ã'LïÅ²¯¾Û''X'¥'Ù'ß'Ô'Í'©'a'ÝÓßûùÏ»Í''3''õÅ¢ƒvts|žÙ'E'æƒKƒ'WÛª˜ˆƒ–»êí»"…zron}'…|sä¦Š~y~……"ƒ~ƒ‰‰""††‡ ±³¤'…'°ë','6'Æ›™­×úç» ªÝ''ì¼¹ÙåØÀ§—"yy'Š›¸Õòûóñø'''''ÿøùïÝÑÊÄ¯'Ž¥¨œ–•›œ˜"š–'¡¶ÎÇ¯¬ÌíóÌ …€|z€'Ÿ¼ÛöìÒÊÓô''.'F'c'"'ȃƒiƒÀƒúƒòƒªƒ>'Ù'™'g'9''òë×¹¢Ÿ¼ô'N'†'`'"ûåÚÕåþ'('sƒ"l†-†ô…Ì"'ï'@åÆ¾ÃÝ''8'a'x'j'V'B'úéÞÛÚÞÞÞð''6':'äÅ¶®ºÎÚÙÑ¾©–Š'…ŠÃì''&','ýìÏ¬–‰†‡–­Òã×¶ "'–—Œˆ"‰‡Ž¢ÁëôçÇ¼Èá''#'E'S'#Þ«œ›¬¸¿µ£¤±ÇÛÔÆ½¹·µ¼Çü'b'ìƒ'¯'.õ''!''
êÝû'<'Z'8''	ùÓº¾ÌÒ¶¥¥¦¦¡«¾ÓÛØî'+'r'š'™'m'0''è½«©¥'Œ©ª¥¡¡¸''§ƒIƒF'¨'ØÇÎÜÚÃ­¯ÀÓÊ­š™"ˆ}~€woikq}›ÀÚÏ¯…ƒ¡«¿é'''5'΃ì…O…¶"ˆƒ'1Üº³Æõ'B'…'£'™'w'\'u'"'y'"ßÛ'','éÀ¾ç'
'Ý¼®©"{v†¥ö'¤ƒ™"Eƒç'Û'Â£…—±ÙÛ·š‡zrt|†ˆ†|Éš…{||ƒŽ''Œ€zyzuu{ƒ€zzƒˆ……{~Š›¶ñ'('$øÊ°¡±Ðìà¼©½ò'&')ôÃºÓÞÉ«'‡|w|†'¶ÉØÕÌÊÖó''üòéêóóÞ¿³© •'¢¸µ¡–ž±¿±¦°µ¬¥¨¶ÁÂ©©Ô'	' ò±|}€…Œ—£±¶°¸Ìê''''5'V'l'ƒ'£'¿'ׂق°'"'V'3' '÷çÝÖÌ´Ÿ¡´è'9'o'M'ÙÉ¾¼ÀËã''jƒƒë"r"WƒÝƒ6'xöÇ²©±ÅÛü''''	þôëÝÎÇÓâå÷''F'P'&îÈµ·ÂÛîëàÇ³Ÿ"†‰š¶ç'.'…'Æ'¥'O'ä¶"…ƒƒŽ¦ÊëôÜ¿¥¥¤¬±¤"ˆ‰Œ‰Œ'ž¯µµ¬¯´Ôý'#'8'/'Ì§™"›¡°¼²ª°ÂÔÚÛÛððÜÒÖ''ă¾"!ƒr'…'''!'8'0'ö''3'V'='õáÆ§­º»²®ÁËº¤£¬ÂÊÁÎö'5'~'£'†'/ïÕ¼¢£®©š—°¯¨ž ªá'F'¯'':'úîë×°œ›°ÃÍºª«¤Œ'|vrldefly‹¨¸®"'}}…"¤Ë''''[ƒE…Yˆ'‰5‡"7'–þÌºÌ''j'¥'—'_'/'-'k'À'¹'JñÝú''à·´ÆÝÞÎÀÈÈ±'…'Š¨ö''ƒ}"!ƒà'æ'Ã "Ž¡­®ž–—€|x‰š£¢–¨Œ}}'Œ¡²µ¡tkmsy~ypuy{zyy•¬ÑñöâÓÇ´¤°¾¿²°Êó''Ö¯§¬³¨'†}yx}Œœ¬¶ÉÎÄ··Êâùúöíéæù'èÁ­©¤"›±´§Ÿ©ÃÕÏÄÍÐÆµ¨¡¤¦ ¬Ëù'
æ¶–€yz€ƒ‡• ¥²Òó'ÿ'''#','1'>'G'O'H':'!'
ùëâÛÕÐÅ·ªžœ­Õ''4'$ñ×É¹°±·ÈÞ''D'š'öƒJƒsƒ)'€'É°­¦©®»ÌÐÐÖàôüêÓÌÝöû''''7'4'ãÀ¯®½ÐÝÜÏ¼°«¡š"•›¯à'E'냂ƒ['¶'4å±'‡……‹›¸à'úåÔÑÌÏÏ· "ŽŠˆˆŒ•™¦ª°»à''O'>'Ö´Ÿ''™§¸ÇÊ¾½Êãñ''0'q''F'í'''â""ƒÓ'´'ðü''+'õð''8'(üÞÎ¼¦¡ ¡´ØëÑª›¡®±©ªÀó'5'g'S'À¢Ž‰¡ž–Ž—¢Ÿ˜›š›¯å''O'‡'½'·'p'"øÒ¬ŽŸ¹Å¼´®¥|wsjfhfhlr~"""ytt|³á'''gƒ€†‰qŠúˆ…'Ü'Ò¾Æõ'>'k'T'ò''K'œ'¤'FìÆÕßØ½¥©¶ÄÇÁÁÓÛÁŸŠ…Š¡Ò'/'«ƒ	'ê'qþ¼žŽ"ˆ–—‹'œ"†|'§ÁÉË Œ‡ˆ‡‹žÃö'Þ°{pjs}}wutzƒ…€|€†Š¨ÃÐ×ÝÑ¸Ÿ•—œª¼Êåõä²"‡‹Ž‡ƒ~uy€"©¼¾ÃÇÃ¸²»ÌÚßàáÚÔçõÝ»²³®¢Š–¨­ª®ºÇÓËÎßäÙº¥˜šž¢¯»ÄÇµ¦˜‰{y{{}}"Œ™§È''>'N'+'ôøû'''''ùëÜÕÓÌÍÌÇ·¨¡ž§¼ÜóìàÙ×Ãµ«¶ÆÐßö''P'Œ'¼'¤'IõÑÆ¹ªš˜ ¤¤­¹Ö''!'ãÙ÷'''''ÿæÇ°§¤©¶º·²°ª¶¼°¦¦¦¶Þ'>'ùƒ§ƒ''Ó'-Õª–ŒŒ‰‰'£Çè''#'F'D'øßÃ¢—'ŽŒ…†‰¬¹ÀÊô'='v'NõÀ¢™"—¢²ÅÖÚ×Ûî''0'd'˃Wƒ€'þ'S'''ƒ<ƒ¡ƒ4'pðÇÊÔçßÒ×'')'!ýçäÚÄ«š–™¬ÉÞÎ¨'—˜••¨Î÷'ñÉ£‹{"‰††ˆ‰'"—'œ¶î'[ƒ3"*"`ƒ"''Å¡…‹Ÿ®¯©§›Œxxsmkhdfnlw…‰‡zonnou'®Îô'aƒ]…/‡‹ˆ™‡"p'¹'É³±ÀâøóÜÎ×''4'8'Í®¯°§›™¢ºÓÔÈ¼ÃÅµ˜Š‡‹š¯Ü'
'/'/'ß¼¡†‡ŠŠƒšŒx‡ž¿Û÷›"›¤£¡µï'K'x'Mü´‡wsqtxsw"©®¡Œ}}‰›¶Ì×ÔÆ°šˆŠ'«½ÈÅÈ³—"{z€†‰‹†…†š«»ÁºÅÈ¹®´½¼»¿É¿¶¿ÇÁµ²º¹¥"˜®¾ÂÅÐÊÀ¸ÄÛáÑ´žœ£±¶¹¯¢•"–'Š~z{z"™®ô'm'ûƒ!'´'-ëÔÕßãÛ×ÙÕÑÅ¾¿¹º½»¯¢žŸ©µÇÏËÈÔØÉ¹»ÃÕäççì÷'''úäßãØ¹Ÿ–'•—¡´Ø''8'"óç''1'.''î×À±¦›š™ž¤£¨²ÄÙßÖÍ¼µ¸Ð''"'ò'ð'qü¾¡žš–Œ"œ°Ø''ˆƒ	ƒ''&ã¾£"Š…††‰‹"ªÆÏÉËí'*'R'3é´ž—— °ÅÜéêïÿ'-'o'¿ƒƒŽ"<"xƒ²'¡'
í''M'r'JþÉ« §¬¨¦³Ùýÿñû'')'Ö´œ•—¨³µ¢—‹…"ƒŽ¢Â×Ó¾¥"{~"…ytx}"‹"ªó'·"`†w‡…`ƒW'6Éˆ‰' £¦™Œ~|wutihhjqv†‡€tmknqtx¬æ'bƒ7"3"÷…"Vƒ0'^÷Áª¡ž¤­«©®¾ÔìïÖ²£¥£˜Žž¼ååÆ§Ÿ˜‹Š'Ÿ­¾Öì''ùÎ¨'‡ƒ"ƒ…"–…zuw‰£Æë•¦ÍìéÐË''q'΂ςqø¨‡xrxtx™Áú'í­ˆ|y‡¥ÏúýÛ¶£"…—ª¬¦'…}z{ƒŽ•ž¤¡™–™¤°¶¶º¾³°ºÁº¯¬­§§¥³¶±§«¬Ÿ'š¹ÓÙÙÝ×¾°®¾Å»¨ž¦ÀËÉº§–'‹Œˆ}wwˆ'"Ä'&'òƒð"=ƒv'{öËÆÉÉÊÌËÏÍÂ¹³±«³³°¡šš¢¤µÎÓÄº¿ÅÊÊÕé'''
'éÜÐÌÌÇÏáòëÀŸŠ'–¦Èù''èÛú''!'òÞÄ²ª ›œžœŸ§Æû','.'
ýßÃ·½Ñÿ'+'&÷Ç«¡£­­¢—˜›¬Õ'/'ëƒËƒöƒ-'Vçµž"‹†‡‹'·ÔàÐºÆí'ìÊ«Ÿ  ¤ºÚø''''='˜ƒ)ƒÅ"$"D"q"eƒ¥'ÿËÈÒâÝÐ»¨•"''–¢²ÈÑÕø'7'd'P'à·™‹"«°£ƒ~~¨¿ÆÂ°£y''}{wnnszƒ'¨þ'酇Ԉц¸ƒò'cÎ¡‰''Žœ¬¨–Š€'{qmlpx}Š…xrkmntt|Œ©ì'rƒ1ƒÍƒÒƒj'é't'#öÐ®›Ž''"¥¹ËÓÊ³¡§¨¢"'­ÊÔ¶™Š‰Š‰Ž'—¨¶Å×ÿ'I'ˆ'k'ÅŽ"€~†"š›Œ}yv}Œ¤¾žÉ'&'‡'{'Ýî'M'׃3'ö'RÓšˆ}ˆ«ó'X''Uä›}|‰·''U'['»›Œ"~'‡"'Žˆ€|~Šš¯ÍÜÐ¶¢—œŸ§®§¦ ¦»ÎÉµ§œ›«±«ž–•'‹—°ÈÌÒÖÙÆ¯¤£ª®§¥¸ÞåÒ³Ÿ"ŽŠ‡‹‡|ux"›­®¨°Ò'5ƒ"-"–ƒÁ'Ÿ'ÍÅÉÍÏÎÖàåÓ¼´»¹³±³£–––£¶ÒÚÉµ³ÅÚì''-'W'Y'G'('×º±¬®¿ØëæÃ ‹‰‹‡Ž—°ÎåÞÇÅÒáôùýãÂ°§¤¥²·©¢¢³â'A'š'–'L'îÃ°ª´ÊÞÛÆ®œž¤±´¯Ÿž¡«Ô'.'ヾƒøƒJ'bâ´¢—œ›š"˜¤´ÊÐ¿«©·À¾±««¦¦©¼Þ''0'K'Q'"ƒ9"g…v…"Û"ƒ‹'ó'Næ¿²¬µÉàÛÂ¨"'—£²¶¸¿Ü'']'f'A'Ï¢—©ÀÒÂ¢‰'"œ½»µ³©£'"}ˆŠƒ~yspqutsy'æ'¡"<†c‡C…܃©'QË¦"Ž‹ «¶´ž‰ˆ‹‰~qpv'–ž'vppqsu|"´ê'Y'ñƒ[ƒ:'Ђr'.'	÷â½¤—"''Š'Ÿ±ÂÅ´ ¡ª¤'‰ˆ—®´¤Žƒ"‰"''˜§ÂÙó'6'ȃSƒ1'"ò°'‡}~‰š§¢'"ƒ~zzŠž°§ó'…ƒƒ's÷Û''¡ƒ(ƒ'"ø·ž•Œ‰"´õ'h'¬'rùŸ'}'Ê'3'¥'¨'3Í›‰ƒƒ‡ˆŠ‡Œ–ž‡ƒ'°Õþ'ýÎ«›""¡¦œ"ŽœºÜæÓ»ª˜–›¢œ"‰‰ˆ‰‹˜¨ª®½×ãÊ­¡®¹·±ÄãçÊ¬››œ'Œ‹…€{€'¯ÄÆ¼¾Ó''œƒLƒƒ'c÷ÐÎÕÙÛÛë''öÑÆÐÏÁ»²¦š'®ÃÆÁ²¶Óý')'f'Àƒƒ'µ'X'
Ú·¨¥¤´ÐäÙ¶š‡"ˆ"¦¼ÈÆ¸·»¿ÎâîàÀ­¥­»ÒÝÌ··È÷'\'À'º'X'	à¼¬¨µÖíæÉ° š ¬²®£Ÿ¦°Ò''z'üƒ/'Ò'?Ý±¥¥³½´ŸŽ™¤¬«¥ œ¢³·´º½¹µºÎí''/'L'b'Àƒú†‡Ø‡Y…vƒÛ'ð'b'Ò¾°¯·Ô'	'õÊ³¢›©ÀÈÎÈÁÂì'+'T'T''àªš¬ÉäïâÂ¤Œ'­ÇÆ° žžŽ'€"†ˆ‹†~uw|qtr{Ž»'"'׃Ʉ0ƒ°'Á'Å±£šš§µÁÁ¶¡"‹Š'"'‡zx~"®ÉÃ¬{wxzŠ »Ú''b'¡' '{'P'øéÝÉ±£"‡""‹"™©®¥–——Ž"‡—¬¶¥Œ€…‰˜›™–«Îî''ZƒƒÆƒ³'Û'Ãž'‰‰"£©§Ÿ–™"ˆƒš¯Íªð'|ƒƒ'þÑæ'9'™'©'g'ãÇ°¤ Ÿ¢¬Î''?'!Ðš•Ã'!'''')Ëž‹Ž'"¡¹ØÓµ›šºå''ôÅ¦"'"ŒƒƒšÆ''('ã¼¤—•"Ž†ƒ"ƒ‰"ŒŠ‹Ž˜°Øúè¸¤²À¹»ÊÞ×·§¬½Â²žŒ†'|"—´ÃÀ½¿ÉÙ'	'G'a';'ÞÔÝÞÛÕÛö''*'ÜÐÛ×Á±ªž•••«³¸»Çð'-'‰ƒ"…"åƒÒ'Å''Þ»ª££§½ÐÐ´–Ž‡†‰‹"¦ÄÕÍÃÈËÀ»ËÏÇµ©¨´Èç'õßÝåô'*'f'_' äÇ³­±Ç''3'#îÊ·¨§¬¨«£ž¡°Æí''b''s'Ð¬¥·ÜñÝ²š'––•""š©ÂËÎ×àÞÏËâþ'''$'J'ׄs‡I‰"ˆª…׃®'¡'$áÅ¿Á´·Ù''/'ïÜÀ¬¶Øëè×Â¶Äø'&'2'×¨¡¼ç'ûñâÅ"£´º ™› Ž€wuyŠ–—‹€~€{srz"›Å''K'n'J'Ë±®®¥¨²¿Å»¶¯¥š"—"‹~†§Ú''Ï¦…'~'•©»ÂÐë'
'%';'8'ßÎÎÍ·¨'†‡ŠŽ'""Œ‡€€'‡ŒŽ¢¿Æ­'ˆ‡Š"•"ªÐñ''M'΃TƒM'°'Í«ž˜–›ž¡šª»¸œŒ–¿â¬×'%'t'u'&Ü¶µÖ''('@'@'%'Ò¶±¸»®¼ÆÔÈ¨"…ƒŽ¯å''â¶œ–  Ÿ§Ç''>':ù³™°ÐîëÌ¦™"…}y›Ü'>'‡'|',äµ—…}y{}ƒŒ™—ŽŒ'˜ªÏêÝ¹œ§«²ÍÕÇ²°Íý'
ì¾™‹ƒ"–©¯¨ª­ª¬´ÇÑÐÈÓìòâÊ¿ÆçýÿæÆ¹ÁÁ­—"""™–˜›£²¾Ìæ''†ƒ0"^†'ˆÓˆ±†ƒ©'lò¿©¥ŸŸ©³³¥˜"–'ŒŒ™³ÜóéÚäãÐº¼ÃÀ²¨¨±Ãáõü'''õíôîÖÃº²«µá'.'q'b'%þíÐ¶°¬¥ž¡¤ª³Äà''>'7ü½¤¦Àó'ÿÆ¡Œ'Ž•–•˜¬ËÝí'''÷éò'
''
''$'©ƒù†Lˆ1‡"…(ƒA'\ûÉ³´·³­Äíý÷íçÏ´®ÅØÖÈ·¦¦ÃåðÞ¸›ºèýûý'ë¶"•"ž§—€tsp{Œ™›Žƒ†"€wsx€ˆ›±ÃÕÏ³¡œ ¯´´¸º»¼ÈÌÆ·²¥"‡~Œ§ä'#'"â»ªŸš'ˆ"–ª´¨£«ÀÙõùÞ¾¸¶½³§¡™•••™ ¥žŽ…~yxz~…¢º¾¥"€~…ˆ˜ªËð'
'1'l' 'š'T'ÙÀ¼´«¢™"Ž—¯ÊÉ§Ž"¯Á·¾ÖæãË°œ¦½ç'+'a'f';õÈÂÌÛÔÆº¯¡•‰‡"ž®¹·®¥ £³ÉÊ¿²Å''a'Æ'Ä'QÝ«Ÿ¯¿»®š•–‰~usrs{˜Ô'@'§'¸''0àª‹~zvz|~‹•ž–'›­µºÌßÒª'…'³¿¹³Ê''n'•'Uû³–"'†–"'''•›©°Ù''ä¸ª¯»ÈÁ°¤ŸŸž"Š…Š–žž§¶Êãü'$'uƒ"+…׈ùŒœŒ¾ˆ«"»'»'
É°ªŸ–•—ššŸ«¯¦œ—¾ï'þèäëÔ¹º¿½³¦¨±»Îàó''2'2'ÜÆ·µ¶´±¯µØ''Y']'I'Y'^' Üµ¨Ÿž¥¨§¦«¹×óðÔµ¢§¿â'òÃ¢'™ ›¢­Çå''#'<'5'''''!''''V'ý""성ƒ¨'§'Ù¹§¢«§¦®ÀÉÌÐÎÁ²¨§ª©¦Ÿšš¤¼É¾¡"'£ÂÜèø'è¹–…}}…"Ÿ"tpp|Žœ '††‹ƒ~wy†‰œ©©š˜¶ÔÑÄµµÄÞôôåÔÈµ¤'†ƒ"–ÂðôÛØå×»¤•‹Žš›'ŽŒ'¡«°¨¡ «­¬¯µ¸¼³³ÎÜÕ¯Ž€vuwy'‰"›''y||ƒ›²Íñ''6'S'l'd':'øñòëÏ«'ˆ ®¯™…"‰Ž¶­©¨£Ÿ"Œ'¦Ç''>'['K'ÕÉÚü'üÍ¬š"Ž'›"'"–—šž°Ñ''ó×í'4'©ƒƒ'†'Â¨ ¥­«Ÿ'""‰qmmnv‰·ÿ'V'£''"'!Ä–ƒxxw|~‡Ž'–¡»ßéæîüëµ€}~‡"¥­½''žƒwƒÖƒB'qá«ŽƒƒˆŒ‹‹Œ‰‡‡†ƒ‡Œ¡Éù'Ø¬™•—žš‹Œ‰……'›¢­¼Ôþ'='v'¡'óƒÆ…†›‰Œ>ŒˆÝ"â'Õ'Ì²©¡"‹ŠŠ"±ÕâÑ´£ ·âþ'ëÓÍ¾º¼ÇÍÄ´»ÃÄÍÕó''<'D'è¿°µ»¸°´·Áâ''#'U'¹'Ü'…'Ç®¢œžžŸ™ ©¶¿»±¥Ÿ©¹ÇÓÆ­˜' §©¢¥°Ëñ''@'G'7'''"'3']'x'i'='#'%'T'¦'߂΂''+íÈ¯¥Ÿ§ª­±¬«¯±²°ª"ŒŠ"œ™—¡ÂÛØ°"ˆ¢¿ÛßÕ¾¡Š|yzxzˆ‡}vtu†¥ÂÂ§Š‰{{ƒ‰ƒ…" ©š‹Œ¤×'
'êÀ¶Ëð'')'%'õ×¸£Ž€~˜­»Îÿ'.'"å²™ˆ€ƒ'ƒ††††‹'›­¿×ìþ'ëå''N'Aì§"ztty''‰‰†{zv~…‹‰—¨Æä'
'D'~'²'Ì'¼'Œ'Z';'E'L'5ø¼›‡‰Ž'…vv}©œ'ŒŽ˜'˜£°×û''ëÐÐä''A'.ê®"‹ŠŠ"—'Ž‹˜¡ºñ'B'k'@'''Y'¸'ñ'à'€'Þº£ž©ª •''Š}nkjjnyºþ'^'Ç'Á'QÛ›yxwzy‡•¤Õ'' ''
''Ã'€xx|Š˜«Ï'Lƒu…#…ø"çƒ5'2Ç™…}"…Œ'Œƒ€{zxŽ¦ÁÌ¶œŠ…‡ƒƒ…†ˆ"ƒ€'Œ ©ÁÛ''lƒƒ¦ƒÏƒµ""ý…Õ†¼‡íˆ†$ƒê' 'Ô³§ž™'‰"—¸è'íÄ©ž«Êó'ýÒ·®¯½ÉØÔÉÖÝÕÍÙ''<'`'i'U'ÓÁÉØÛÄ¸²´¼Ññ'<'¸'ð'¤'"Î« ——ššœŸ¡«©£¤­ºÂ½µª‹Œ ¯°ª°¼Ù''<'f'[':'1'N'£ƒ7ƒƒi'Ú'b'''''"''íÕ½¯©°½Î×Ò½¯¨©¦¥œ–‹'ƒ¡£­Ù''Ù ‰…–¶ÒÏµ—Œ}{}|{xxry"Æû÷ÅœŒ†}{zw~ˆ…}‰—¢—‹©é'8'I'
ÑÁØ''L'…'˜'v'8'Õ²"}~Š–¨É''U'Q'¼˜…wvy|€|yxvvzy…š°Íë''4':'!''`'Ä'´'3Æ"€yux€"€ytz|£­¥§¼à''J'´ƒAƒ¾"ƒïƒo''²'''(Ð§•‰‰ƒ"'}{|~'œ'Š‹•¨²²±­±¼ÆÄÈ»½ÈÙø'%'Û¨'{'‰‰"™¡ªÂú'L'''_'&'*'j'¯'à'ß'¥'HüÍ®¡¥¯¦•ˆŠ'yohgeks|"¾'	'['o'/ÚŸ‡€ywv|€‹˜™£Ï'''''
î¶{ttx}ªÙ'tƒå†'‡j†+ƒê'ˆð¬Œ}z'‰™£Ÿ‹yxuv}ˆ'˜™–ƒ€~z~"‹ˆ…††Š"¨Çð''vƒ="¾†Y†|…2"0"","9"Q"/ƒœ'ä'c'áº¥Ÿ–"Š†©ÐéÜ¿¬£¯Ëþ'0'$è·©§·ÆÖ×ÜéðÝÉÔ''O'u''':í×ï''!ýÒ¹³²¼Ò''R't'Hú¿¥ž›—""›ž›™žž¤¬ÀØÝË·£›'‹ŠŒš§ª©­ºã''r'·'›']'J'›ƒˆ…!†`…ã"F'ý'Z'ðàØÑÐÆ¾¸¾Ùú'$'/'ëÅ¸¹¶£"ˆ~'ƒ™­«¥³å'$')í¦Œ†'´ÊÂ¤Ž†}{|}{…Œ‰Š~|x}Ö''ØŸ‰~{~}~{}y†"—"‰…ŸÐ''#'ßÜ''a'õƒƒËƒm'ЂOýÁœŽ†ƒŒ˜¦Å'':'/ô¹†xru{…vtutqtrƒ½Ûè''')''$'q'Ü'Í'GÑ™…€|{~}~~z²×äÎ½Ñþ'?'»ƒ "ö†s‡i‡…›"#ƒKƒ
ƒ'¹'@Üª™'Œˆ‰''…Ž'—''"¯ÕóàÅÂÇÆ·¨¤¤³¼ÄËÑÉ«'"}||…Ž—£¯³½ÂÏî''K'@'3'B'u'¿ƒƒ_ƒ@'µ'/ä¶¢ ©¡ƒ~yqkeghint~•¹ÝòàÄ©•"}||€ˆ—§¥ °Íè÷ôäÉ£†zvtru"šÊ'Jƒm…(†;…xƒÕ'¹'"È"ƒ|'©Â½…xnopwwzƒ"ž˜‡€{'‹'‰"†• Àý'C'''ö"@‡ŠdŠÒ‡Â"Ńi'÷'Í'·''z'['J'2ùÃ«Ÿ–‹‹™¬¹·®«¶Êê''9',îº ©¸ÆËÌØáÞÍºÃï'!'N'i'd'1óó'6'˜'³'füÃ¶´¸Æç'
'íÎ²¥š˜™™–™–'™¦³ÍìöÛÄ±¡™'–ž¢Ÿ¦¸á'#'‹'Ú'Ê'ƒ'tƒ
"ɇŠ†£ƒõ'³'/ïØÈÄ¾ÀÂÊÜ''U' '®'s'ÙÇÍÄ«|xw"­¬¢¯Ö''
ßªŽ‹ ®©–ˆ}€…'Ÿ±¸°‡'"ºâêÇ¡‡xt|"'~tx{‡Ÿ¨›ƒŒ£Çßäâô'Jƒ
"r†*‡†"5'é'5Ü°–Ž"Ÿ­½Ü÷ïÆ±¥'ƒyz}{{}ƒytvŠ®Ý÷ñÝÞéï''e'¹'ž'.Í 'ˆ~y†‹…€†˜Ç''ëÔá''zƒW…7ˆnŒ'Ë$ŠÍ†'"AƒP'ô'ž'4á®•ŒŽŒŽ'¥¸³©§›–•›Á''.'ØËÚÜÀ© ²ÉÉ»­Ÿ'…€€{z{~Š™¯ÄÔé÷ýøö'''!'='q'®'üƒvƒñƒäƒ''füÈ¨Ÿ Ÿ'xrhcdfikkptƒ'¡±·¹·©˜‡†‡ž¨ š"£ÂäñÜµ–ƒyvops{Š¬ø'ƒEƒÊƒ¡ƒ'Ÿ'4×›…"ˆ"°ÊÅ¡…upmrqms~•¬½µ ‡‰"—"‰'ƒŒ"§ß';'—'ÔƒA"·ˆ9Œ"w‰ž…Yƒ5'w'6'''''3',ûÉ¯§Ÿ•—•'–—–œœ¶Ý'''*'?'&í»«­¿ÉÊÄÉËÅ¶§¬Ãê''*'('î''wƒ)ƒl'ç';Ú¿½ÅÒíùæÑ»®¨ žžžœš˜"› ¨·ÎïûâÐ¼«›''"™¥¡¦´Õ'	'T''¢'…'¢ƒm…"‰–cŒÌˆ"׃'['ÝÐÆÁÊÖæø'('‰'ê'ý' '!Ù¿ÂÀ ‡}yy"£«¡ ²ÊÒ¼¤'ŒŠŒ‰…‡Ž‰'ˆ›¸ç''*'
Ý³˜Š ºÇ¹£‹{uv'wtv}›ÇÞÆ¡Šƒ£¶Êå'' "‡	‹ið‹µ‡&"'"ÿ¾¦ž›œŸ¡ªµ½¶¤¢¡œŠ|~}€ˆ™ ›‰|yŠ¼÷'úÕÃ¾Íú'a'¤'‰'Ë­¥ž'€}Š'™–‰ˆ—½èúêßí','¿"‡D‹—Ÿ—Ÿ4•
Šô…¶ƒ±'Û'm'ß°›ŒŒ'•š¤ÄâÜÄ­¢—"š¼ø''ÙÅÏÐ¾¬®Ôÿ÷Ç¡Š~wx~}ywƒ™¯Íï'':'f'}'a':'!''3'ƒ'üƒlƒ¡ƒÂƒôƒÑƒ''|'â¸Ÿš"…wnffbfjnmt|‰–¡¼ÙìÞÂ¨™•›œ—'‡ƒ®ÏàÑ³sonppw˜ºë'-'^'j'Z'B'È—†Š‰Ž›ªª"}qnknpqsy³ÒÔÀªŸœœ"‡…•ªæ'<'"'ʃ
"#†±‰èŠÌˆ-"Ò'õ'<øäßéõ'üßÌÌÄµ¬«¯© "'›Á''D'T'^'f'E'Å¬¶ÈÍÏÎÏÌ¾°£¡®Ëð'þêßû'sƒ!ƒuƒ'JáÈÉÍÛú'ïÔÄ¸°­§¥£ª¡œœ˜•£«µÅãðàË¼¬œš•›£¤¢¡¦°Çã''@'Q'`'ªƒl… ˆŠüŠÃ‡¥"·ƒ4'†'0'ëÜÚã÷'''$'d'¬'­'`þÁ¦ŸŸ"'|}ƒ›¤­¦"'œ¡Ÿžš•Œ}ttx€‹‹Š—¸û'~ƒƒU'û'lý»ž"¬ÍÝÉ¯•€vv{zwwŠ·ù'ý»‡‰©Àæ'6'õ…‰î'Í—'"¤‹E…vƒ'!Ë­£ •—ž©­¡'—¥©£•"€¤½ÍÉ©Œƒµì'	öÞÌÀÂä'-'o'\'Ê·±¬Ÿ‹"œ¢•"ƒŒ£¹ÅË×ü'K'û"£ˆ°'k ?¯s°å¡)-‡a"'ß'W'å¹™Œ‰Š'•£ÀâáÃ¨–ˆ"‰žÀØÜÌ½¶²£ ²é'!'!å£‰~xw}{{}"Ÿ¹á''k'݃qƒ¾ƒu'ê'{'['…ƒ2"o…"…˜"©ƒÛƒO'È'_')'Ñ§˜'"Šwngfcckoxv€‹'œ¯Ð'	'+'('åÆµ©¨"‡'zz~Ž¤±­š†wqnlnos|­ÃáíèÜÀ¢Ž…"‹‰…qooosrmnv†¢ÅÚÝÒ¿±«¥—Š†……Œ«Õ''G'f'Œƒ"1…z…ò"ûƒ'}'ÝÒØæåÛÔÈËæôáÈÑáÜ¾¦™—¢Æ''G'k'q'€'g'Ï¨¦¹Êàû'ø×»«¢©»ÖßÝÑÉÞ''''·'€'ÖÆÆÙë'''éÖÍÅºµ±³°¯§¤ ¤«°½ÔÙÑ¾«¡›žžžŸ§¦¢§¯ÀÏæ÷''4'ƒ"…Z†m†T…
ƒ°'æ'''g'I'$'''''''''3',þÆ§‹‡ƒ~zƒ–¤±¹ºª"~"ƒ‰™¡ŸŽynmns{Š•ªå'rƒ›…1…ã"öƒv'mï´£Áý'ï·"uv{ƒ……Ž°ô'úº""…¥Ãé'?ƒ
…AŠž"‹šD—`†MƒB'6Òª—'•¦ÁÆ¯™Š"®ËÍ³šžÄæôéÀ—ŠŒ£ÇÝé÷ýéÑÎê''éÇ¸µ¹²©¡ ™Œyzƒ"¢¥·Ï''^ƒ"ªˆRBž'®'±è£S'¾ˆ+"f'ñ'^'ä¹œŒ''‡Š'¥·¶«œ…w¤½ÒÙÌµ¥›š­Ù''èª‡{€€{~}‡ž¾é'C'ò":…ú‡	†A"€ƒ;'ă"R‡‰à‰È†û"…ƒ?''9''Ø¨šœ¢Œvjeeejpv{Œ¤¥¶Ö''D'f'f'T'ÝÂª•ƒwqqpvƒŠŠ"smmjkjns|‹–˜£°·¬Ž…"‹œ¥¤Žzsmknz}yurx|'®ÍïûîÝÏº¦•ŽŒ‡Œ Àé''
'('['µƒƒ&'é'y'àÏÐáùùÞÊÃÎëüõëù''èÈ¯¦¥µÜ''2'H'Q'B'
È§ž©Ãù'D's'JüÄ«©¨±ÀÃ¾¶·ÂÕö'	üÚÂ¿Óð''1'9'%'
ýñçÙÏÇÀ½·®ª¨§¬¯ª¶¹À¾³©¢Ÿ¢ª«¨¨¥ª±´ºÅÏ×ë'	'B'¥ƒ2ƒ¥ƒÓƒƒ-'‰'''›'''g'R'Y'y''f'7'ûöîÎ¬˜…{{{x~‡¶ÐÜÑ¹•xrt}'¡™Œykjdkw‹¤Ì''ö"ø‡ß‰Z‡¢"Æ'ë'ÄªÆ''%ù´‹~y€…'¡Ÿ–¼ÒÂ›‰|ƒ"¬Êî'('Ö"sˆŽ'œêŠ¼…•ƒ$'-É£''›¹ÚåÉ¢""´ÚéÍª¡´á''éÂ›ŒŠ˜¦¾ä'$'Y'CøÆÄÔãÖÂÄÉÔãáÈ®—'ux~ˆ–š§Ãð'Mƒ"x‡ ‹Í"³œ¼ŸX—åÀ‡f"i'ú'_'â´™Šˆ…‰''"–•"Š}xƒªÛ'
''ßÃª£½àðÖ¥Šƒ‰'"Š¡Àù''ƒÈ†œ‹ Ž5Œ=‡›"sƒQƒ……^‰ƒŽŽI‰Å…ƒ{'‡'÷äÄ¦¢µÄ½Ÿkgbaflv…£ÀÆ·®¾é'/'€'Ø'ç'…'
Ìªvqnnssuxrljinroooxˆ‹‹'Ÿ"ƒy|…šÂÚÓ¯Œ{spqx…{tx¤Ìü'#'+'!'ùÇª›"ˆ‡'¨¼Îáñ'''-'1'!ùàËËßû''êÑ½ÂÓàäó''%'ðÖÏÆ³ª¹Ù÷''	þÛ¸œ¤Å''Ž'Ç'‰'Ò´­­³¸¹«ª°³¼ÁÄÄº»Êð'!'Z'x't'Y'=':'>'2'úèÝÐÆ»¶·¶¼³­°±µº¹¬«§·ÈÂ»±ª±µ·»ÂÌÓÖî''A'†'½'¶'''j'W'X'ƒ'º'Ó'É'Ôƒƒeƒƒ.'¬'H'ýñÐ«"'|vtv{"œ½é'
öÇ—yqry…''ƒujdcj{˜Äÿ'Tƒ3…bˆÃŠ¡ˆ»…Uƒ'%Å¦²ÖçÌŸ‡ˆ'›¦­ÄË®"""x{ˆ¼Ùî''€ƒW…‡c‰ˆ†T"'Ä'Â›ŒŠ‹¹ÖÞÂ£"–ªËáÏ°ªÌý''Ø³›'Ž"ž°æ'G'¤'Œ'#Ô¿ÌÕÕßï'''9'@'Ëœ†vpnuƒŒ'™´Ý'9ƒ
"'†²ˆÕ‹bŽ‹Âˆ]…Ê"'Ø'E'Ö±—Œ"˜"'ˆ‡‰€}y€‡›Ç''l'|'S','Í¥›¦´Ãµ—Œ˜¤£"€€¡Ä''½"¢‰Q'M—^"N‹î†ƒÍƒ¥…E‰ŠŽ‰æ…'ƒ`'lþÌµ¡œ«ÇÛÏ¬‡ugeefqy²åøÙ·°Ç''~ƒƒ9'Ñ'.Î­—ƒzpkjlpqogdilsz{qpt'‰''{wy…®õ'9'.ë¬Š{pu‡§±žƒxwŠš¯Ð''5'N'd'€'_'
Å¤˜ˆ†‡'Ÿ®½ÈÔÛÞÝÚÎÄÅÒ''3'P'7þ×ÇÃÁÇÓå''	ñÕÐÞßÀ«°½ÔæéÛÇ¬Ÿ–¡Ç''''­'o'
Ò·²±ÁÊÆµ­°´»½³±µÂÜ''o'¼'Ò'¹''''ž'É'¹'t';''÷àÊÂÊÊÊÁ¶¯´¶¿Â¶±¾ÔçéÚÇ¾¾¹µÄÖëéßàìù''*','-'-'9'\''åƒ(ƒ]ƒ¸"Ž…¸† …7ƒË'Ë'F'þâµšˆywrux}Á''1'$à£wsv}"…}yngdk¤í'6't'ú"U†‹‡É†¶"s'Ö'¼ž¤©Ÿˆ'ªÀÍÎÞîÌž…}|ux'»ãý'''>'šƒ1ƒê"`"Fƒ¾ƒ'€'»–‡‡‡Ÿ¬¸º«Ÿœ™ ¯Â¾´·Þ''<'à·£Ÿ¤¨¬µÝ'0''s'Ñ½ÏÚå''>'a'j'v'm'-Ý¡upnp{}"'¤Í'0ƒ"º†éˆ‡£‡† …ë"ú"ƒ='†'á¿ª–Žš¤ª¦—Ž‰ˆrqv°ä'@'«'Ñ'¯'…'Oüºš—Ÿ¥œ'" «§•"'Ž¥Ï' 'ۄ߉÷'­™»—Ð†ÆƒçƒZ"†ˆcˆÏ†¿"B'ׂ+Þ¹Ÿ–•£½ÑÊ¯wjffjo|'¿''7' ã¶·ã'<'¿ƒ	'Ë'?Ø±ª•€uolkowpgilrx~~tspsyƒŽ'Š|ywˆ°'
'o'w'Ìœ€zz†©¶¤‹x{Œ¡»Ú''('D't'¶'¶'Hã­˜ˆ†…Š"™¦¯¸ÂÊÐÏÍÈÈí'M''÷'§'-ïÖÑÌÌÉØàÛÂ²ºÉÎ¹ª­ÀÝü'	úØ¼¥˜Ÿ¼ô'3'@'èÆµ´·ËÞÝÈ·°·¼ÀÁ½¼Èî'0'''Ù'ã'Å'®'¹ƒƒdƒh'÷'ˆ'T'6'öäÙÔÕÑÆÀ¹¹¹Á¿µ¹Íèý'øáÔÌ»ºÉò''õàÖÚÝãì''$'Q'–'êƒLƒ°"*…‡&ŠY‹å‰Å†+ƒ´'˜'.'çÂ¢zvtt{ŽÂ''8',ê²upw'‰Šƒrnhkªþ'M'f'Œ'ýƒ¿"4ƒåƒ
'Wí²–•š£š††•¶Ð×ÕÛßÇ£Š'}yw{‡¨Ø''1''''9'k'•'°'·'³''Vû¹•"…'¢¤¡œžš—'•¦§¨Àú'K'}'O'Î´°¹ÍÎÑàù''Þ¶«¾Ïí'/'''Æ'¨'p'N'Ó €sloorr€…—Á''ЄI†%†ê†"Ä"ƒ™ƒ7'Ý'z'$äÀ± –•Ÿ¶Â½¬œ'‹…nqp'¸ó'R'Ƀƒ'Õ''È ˜™"Œ'–˜–'Š}‰£Ï' '»"6‡˜'…TŠœ…ƒŠ'Þ'ýƒ""@"_ƒÇ'ã'DðÆ¬——©²½²"xogdlqz•Ë'7'œ'ž'7Ö°½ï'F'''Š'+Ô¹³ ‡xttpqrolilt}…xsov"'ž›Šƒvx…ªë'7'P'$Ø¦ˆzw}Žš~x}ˆ—²Ðð'''?''¯'fý´"ƒ…ˆ‹—¡±ÈÞëáÕËÙ''ɃDŽ0ƒŠ'›'å×ÖÐÆÄÁ¶©™š¢ª§¨¼æ'"'k''y'#ß¹¡Ÿ©¾ÚãÓÃ¶²±ºÎëòÝËÀ¿ÆÌÒÏËÑú'-'m'"'•'"''Ãœƒ»ƒH'¿'v'N'3'ýðæãÝÐÊÀ¿¾¹½´·Æâü''ðåÖÉÀÔ''2'1'ØÇÅÍÒà''C'®ƒAƒ®ƒÞ""¬† ‰Öè"ːy‰°…ƒ'J'äÎ¯—†xtosx¶è'
'á¿¢'}vx§´žƒtop§æ' ',''-'V'q'c'*ìº™Ž—®¾¥‹ƒ®·¸ÃÐÁ°¡—'‹ˆ‰'¯Þ''1'öõ'''#'''0'B'/ñ³"ƒ†'žŸ–'"‡‡'•¢Ï','µƒ'ЂPë·µÊéû''	ùÙ»©›˜¤µé'B'­'Ý'œ'O' ùÉ'uoqrsuz…"µé'eƒ8"8"©"9ƒu'ð'¢'q'@'åÉ­¤œ""«ÕèÒ®™'Šmmr˜Á''—ƒo"+"(ƒu'³'$Ð¦›"Š‡"ˆ‰ˆ…}zx}†šÇ'
'wƒN"Ó†ÒˆXˆ†"'Þ'r'^'u'˜'˜'e'%ëÇ±¤™"–›¢²·ªynihimz–Ò'Y'ûƒ'ú®¦¸è''%ð¼«¢˜‹~yrprttsu{}ƒˆ{vt{˜²Ã¶¢Ž"zw}"¶ÜôéÇ¦‹{vuuxyuqs…–³ÌØÜñ'''L'8õ·"'~††"ŠšµÞ'''äÒâ'<ƒ!"…+"Xƒ'E÷ÖÆÂ·±§'‰ˆ•©Ñ' '£ƒj"ƒ³'Ò')Ö±Ÿœž©¯³°ª£ª»ÓîþöíÝÑÙéúóããû''6'<'7';'X''Ôƒ/ƒ[ƒ)'Ó'''`'B'+'"''ñæÞÕÐËÃ¾»µ¹ÂÕéù÷óäÙÎÅÕ''='?'ÕÂÄÐÛí''›ƒ'"å…®…O""'†ŠX'¡—"Œ…ûƒR'g'æÏ¸‡zoksxˆ£¶ÆÊÄ¾¯›ˆ€'ŸÔùàª'pos‰®ÎÕÄÅËÔÏ¿¨"""–¼Ï²''€"…•¥¾ÚâÙÍÎÅªœ˜›«ÈæïàÉÊà÷÷ãÙæüüÞ³"ƒ‰Žˆ‡‹Œ‡ˆ"¤ê'ƒš"\ƒù'å'Á¯¿Üþ')'H'(Þª'ŸÒ')'ˆ'«'p'6'!'ÒŸ{ssruvw€£Ç'	'`'·'ó'育'~'P'('	çÒÃ¶¦ž—¢¹å÷Ü¯–Ž†…ons}™Æ'=ƒE…8‡6‡7…>ƒU'Pà®¢ ‡ƒ""†"xvsz‡œ½ð'2'–ƒ,ƒÆ" ƒûƒm'Þ'x'2'''	ýæÒ¾µ¬¨œŸ¨´³ÂÁª‹xmmjkoyÄ'8'Ç'î'…ø¦"'¨»Á®™'‰†'€€{qv}…}w{z€€xwz‰©ÖïÒ«'"{ux'Œ ²´§'ƒwrmlopsptz~ µÃ¼¾ÖóðÎ¯Ž}~ƒƒˆœ¾ô'"'6'éÏÝ'.'ð"	" "'õ'GöÆ®«¥——'Š†ˆ"ªÝ'Lƒ2"·†
…Ÿƒì' 'À¥™'"šš ž¨¼Ôð'	''"''ú''"''ðù'''''	'!'L'y'¬'Û'ç'Í'§'x'W'X'U'A'$'
üóëäÙÔÎÇÁÅÆÑâêçÞÓÒËÄ×''V'h'$ßÈÐëü''Jƒ"ð‡¸‰lˆ(…§"v…(ˆ3'Z	Š"…ºƒ^'t'äÌ¸¡Œ}vuoy|‡'— «´¬ž'‡µ''R'?Þ—usw'''"ž'ˆ'}~Š©¹«ŽztwzŽ©Ó'''''
ùÍ¶¯¨©·ÄÆµ¨ª»ÌÈ»µºÉÔË·™‰…ˆ"…~'"'š¢  °'
'ð"ˆ…Û…^ƒ¤'WÍ©¨½Þ''T'9ï³™Š‰Ž"ºù'D'c'@'''7' ß¤'|{zvwy}‡š²Ñô''9'W'l'k'J'"'èÞØÑÇ·ªªÅòþà³€"xwvžÙ''")‡'‹~‹Óˆ"u'£ü¿µ°¢•"•'‡zy{‡˜®Ï÷'('d'—'¬'–'~'g'V'.'ÝÐÃ¹¬©ª®­¦©½ÍÐÑÎ®‹~yommpvƒ¡Ù' '='ÌœŠ…‡"‡'{zzz|sp|‰'‡€xywttqy'³ÚåÍ¨…zxrv}ƒ‹€wonlmloqty|†' ½ÊÀ±²ÃÁ®˜‡~z||{|" Ç÷'')'ä¿Åÿ'd'äƒ0'ô'z'$ë¾£™˜'ŽŽ""ŽŒ•°ß'Rƒb…F†þ†º"ă
'5Ú®›'"™ž©¿Öí'	'''D'D',''1'S'H'úøø÷òóÿ'
','M'y'®'؂Ђ°'Œ'x''š'~'P'1'!''üïêÝÙÓÒÔÛÞÜÕÍÈÄÄÃÓ''c'w'6ìØè''.'<'ƒv†ŠŒÊŠû†ô"'"B…n‡˜‰…‰X‡)"Áƒ('k'ßÊ·œŒ'{usw~ˆŠ™£¢ "†¶''`'Méž"zvtvwuz{'ŽŽ†vrty‡€rmn{šÈ''+'<'+'''ÙÈÈÁÀÔêáÃ¨¢ª¬ª¤Ÿ£«ºÈÇ¬"}||‹"ž¤³ÌÚÌ°µ''Û"h…½…hƒ¾'eÌ œ©½ò''ñÆ£"Ž‹'§Êø''''='4ë©†'ˆ†ysw{'¢²Ìáû'#'^'…'y'J'('ù'''óÒÂÝ''Ü®ˆ}|'€z†ä'""xˆ`à‰³…!'ׂÓÙáÉ±¥¨¯°«ˆ}‰ ²Æáþ'''')'I'o'T'Ö»­¡š˜ž¦©¥ªÊÔÏËÃ©Ž'†vqrtw'"¬¶° Žƒ€~€'~w{vwtnpz‹—Œ'yxnkoou‹›²»³™Š€~wrpsu€zrnkghooox}Œ'šª¾Æ·¥¤©¤šŠ|y{|xxyƒŸÇð''üØ·¸Ö'';'U'B''Ù·Ÿ'ŒŠ'›  ™•˜µÞ'4ƒ"a…³…Ì"Œƒ,'Oâ·£–ŒŠŒ"œ¥®»Íßï'
'/'9'.'#'F'n'c'8''þøô÷''')'K't'®'Ó'Ë'®''˜''؂¹'|']'M'>'1''''úôñíìëæÛÒÉÇÆÀÁÌí'%';'êå'
'8'P'U'šƒ……¶‰1‹¥ŠP†Í"zƒÒ""…††a…Ž"2ƒ'i'ãÄ²ŸŽ…{w}ƒŽŽ……Œ"™œ'†…ÔÿúÅ—"~{wmmmqzƒyupnopww{zpls€©û'O'x'a'$ôâØÄÃÔÛæ'"'l'Z'Á©ª¦£  £¢«¾Ç·‡~wy}"›ª¯Èñ'	ô¿¯Û'Yƒ3ƒîƒÑ'ó'$»š™Ÿ¯Êæ''öË±£–"š­ÎÑ×þ'6':÷¯‹Œ–"~wwyŠ"¡²Äã''f'¨'´''e';'''7'T'N'íû''
Õ¢…|~"­š"‡¡Ù'cƒ°†T‰tŠD‡®"v'­'àú'÷Çµ»ÃÀ»§"†ƒŠŒ'—¨¸ËÛåï'':'n'g'"Û±¡'‹‹•œžµ×ãË²¤–‰†"Š€z{xtu||ƒ'{}|}{~~'†ŠŠ'w{roruŠ†|xrqtssw‹œž¥¡–‹ƒxpnqzƒ"'wmjnmnvvx"™£ ¦¯®¥"'ˆ|€…~zww~'µÐãïùÝÂ³Âà''''õÚ¶™"‹Œ"¡±¿»©›¤Âî','"ƒƒ¾"ƒ®'ô'Jå¹¤™'Œ•Ÿ£¨³ÆÚìü''	''')'P'W'I'1'&'''''' '9'V'x'ž'¹'»'©'¡'À'ôƒ'ê'¢'|'t'h'c'W'B'3','''
'ôéÜÙÔÕÏÊÀ½ÆÛæÙÔë''C'R']'œƒO"‹†-‡A†³…ƒìƒ"ƒâ…†¼‡·†¾"ăS'‡' æÃ¯žŽ†…‡‰"Ÿž†''†Ž˜œ"†‡•£¢"ƒ{ƒ…wjljloiurljjlju~'€xqp°''y'©'{'Îªœœ¤½Ò''ƒ'ü'fâ°®± ›žŸ¡ž¤«¥–Š…{y}€†ž²Êì'ñÄ¨²à'-'l'e'Ó©ž¤ªµÌú'6't'l'!ïÙ½£š¤µ»Áà''
Þ£†‹œ§™†|x~'‰›ªÄí'2'ƒƒ'ã'©'g'&''?'"'•'N'	'''Ë•}y''º¡……™Â''«ƒÂ"÷…I"jƒ 'EåÔî'õÆ­¶µ´« '‡ˆ‹Š•š¦±¾ÏÙó''G'R'Þµœ‡''Š'¡½èúÚ¬—‰'ˆ"š"‹‹ˆ€umlmonu{|xw'‡«¯ Œ€xqsrz~xyz|uwxy{}‡'¥ÀÁ¶¢"ˆzwqs|…Ž€tlosrz€'‰™¢Ÿ™–—ŽŒƒ}~"‡‰ˆ'wvy†š­Íí'
'Úº¸Òö''ÿíØ· — ¸ÛðçÁ¥®Þ''M'V'i'¢'Ú'Ù''/èÁ®ž"''«°ªµÍè'''öëð''#'D'Z'c'N'-''''#'3'M'f'~'•'£'·'¹'¾'çƒ4ƒfƒ4'Ö'œ'…'ƒ'''''{'y'''p'L'/'ýîèãéæçÝÏÀº¶··Äâ''/'>'Q'¥ƒIƒÐ"!"5ƒûƒŠƒCƒ["†F‰ÓŒŠg†¼"'Ú'C÷Ì°Ÿ—–œœšŸ¨§›–‹…"‹™¬¥"}zz~‡‹†xnfifeaeggfnsw}€ˆŠƒ{u~¢ç'<'e'Bó²~‡—°ô'†ƒ%ƒ)'‰ï¯¤¯¨¡•–'ŒŠ'"—š'|x|‡¤¾ãïÛ°œš­ÄÕÍº¦œª¼ÃÈä'#'"ƒƒ'™'T'1'ÃŸ˜¢¤ª·ÉÄ¯"€Š ­¥"ƒ''‹– ±Ó''ˆƒ`"7"Bƒ"'ä't'"'''P'k'7òßìÛª…xvœ¢'ƒˆÂ'
'k'Å'Ü''9èÂ²½Ê¼£˜™–˜ŠŠ''—˜›¦¶ÆÖó'')'6'éÈ¨•‰ˆ–¢ºÙêÏ§"ƒ©»±š™—†omhegjs€xzˆ¤Íó÷×°"ˆ|yw}}x~‡‰"€}~"†›½èÿéÆ«šˆ|x€†"'‡uprqy|€"‡ŽŒŠ'‡‹‹"||€'"‹Œ‡sst|Œœ¸å''!ðÀ¸Îò'
''ðÙÅ²¢'˜«Ö'
'#'	Óµºð'='k'Q'4'1'?'?'!øÜÊ¼©™˜¥±½»À×''?'c'M'æç÷''F'€'›'z'E'&'$'1'>'W'm'…'"'£'¾'Ë'Ù'ìƒ"ƒwƒ®ƒwƒ'¶'–'"'''™'¬'΂ú'æ'–'P'('ôðü''''ñØº¬¤§·Îæÿ''9'¢ƒ7ƒƒƒVƒ'í'ς΃"=‡BŒV.Žk‰L…Yƒh'‰'â¿ª§°ÇÉ³¢ ¡¢§ '‰ˆ›¯¸£€}€|}Œ•Œ|odeedce`eoŠ"ƒ‰'‡xvˆ­ÛôæÃ"xpy˜Å'"'ˆ'''4Ï¤¡«²ª›‡~€‡½Í¹—xxyƒ™´ÚêÏ©—'—¤­¢˜– ¶Ì×Ôï'/'¥ƒ"ƒ.'Ò'˜'':à«•˜–•——™‡ƒ®Äº¤—‡Šš°Èí'Pƒ)"Ò†¥†Ê…ƒq'˜'-ïâìõÝ¹©©ž…zwt€""€zy€‹½â''
óÔ¸¦™–"Œ†€€"ˆŠ‹Œ"™žœ›¤ºßû''-'K'J'('âÁ ŽƒŠ'š§­µ¸¥"ˆ~†®Å¸œ'Œ~pjhgbbmw}zwy"Å''V'M'Ç¥"Š‰‹'‡œ¢œŒ‰ŽŠŠ‰ Æõ''ØÀ°—ƒ€ˆˆŽˆˆ‡zzuwz|}z'…Œˆ~†‰…{'ˆŒŽˆ"|rrru¢Åû'ðÉÂÜ''8'Q'<'!'éØ¿¥¢¶ë'%'@'Ð³¼î'0'J'9'ÿöê×ÍÎÏÈ²¢¦¥ª¼ÅÍÆÖ''S'–'|'&îäþ'*'_'˜'«'"'H'3'4'H'f''¬'·'Æ'Ø'ƒ.ƒ[ƒžƒ¸ƒˆƒ+'è'Ä'²'¬'­'уƒXƒ;'Í'h'7''þ''('4'9'4'ñÊ­¡¡­»ÊÔå''S'¾'ñ'Û'Ä'¶'£'¢'ìƒþ†¨‹U‹…‹w‡	"G'ø'_'ßÀ¹Õþ'
Þ«—– ­²¥–›©¶¯›'""'Œ—™Œyogbc\^bk'£¿´–†ˆ˜ž''x|Ž¨²ªŸŽ~rnquƒ•¿àãÄœ""¨·«£¡'~}…ªë'û½Žtoq|Ž£ÂÔÆ¤'Ž–›'"©ÀÑÒÐä''K''£'€'n'h'1Ý¬¡'Š‡"†ƒ—ÅéÛ¸§ ˜""¯Îè''ƒƒ´†9‰;‰³‡"H'é'Q'Òº²Ÿ'‡…ƒ~vppy…y|{~€‹™®¼¼¯ –ŽŠ'€wvszˆŽš¤¦¡œ¢¡šš«Ò''X'‹'¿'䂳'k'4'	Û¯"€€"ª¥™'ˆ~€'œ§ 'zsnecdbflotvu|˜Þ'K'ž'ƒ'&Ö«›—¢°¯¢™¥ÇÚÊ«Ÿ¦¦ž› ·ÖäÝÅ»¨œˆ'"‡…€‰'…'€€"†Š‹ˆ'‡ŽŒˆŠŠ"›•‰uorqu|€'§ÌàÚÍÒ''f'ãƒ8ƒ
'­'\'8'!öÆ²¾ä'')÷Ç®Âï''+'%'ýâÒÂººÀ¿²­°§ª½ÐàØÖñ'-'c'S'ìâ''/'b''{']';'3'E'`'‹'À'é'ô'ýƒƒ.ƒZƒ{ƒ"ƒ·ƒÐƒÈƒ™ƒZƒ.ƒ'ø'ä'Ý'ôƒ-ƒXƒ6'Ø'z'G'*''''*'G'Z'Q'+ûÎ­¤©­¼ÀÃÊÛü'*'L'p'›'Á'»'³'݃…Tˆ´8YŠ5…Òƒ'²'JÿÕÊá''&ô¶"Ž–ªºÂ¯™ ¯µ®¥²ËÆ³¥ª¬£—†wlde^]cnÈôâ¬ŽŒ¢®ª•'y|'›—ƒzvolru‹"•‰€~‹˜¢¤¨³©"~€Š®ö'+'Ì'umpy'¡¬ª'‰ŒˆˆŒ ºÏÕÌÁÅÚåöÿöúûã¼¬¥—‹€z}{'˜¿âÞ¸©ª¤˜ºàú''…ƒª†)‰0‰é‡{"®ƒ9'‰' áÁ¢ƒy|'"{tpt€€'€ƒ}‡–™ŽŠ'|yvrmnxw'Œ›¼ÛáÇ«ž""™°í'T'Ûƒo""&ƒž'ê'k'"ç´•…€‹ž¡Ÿ‹†|'ˆ‹Šƒ{wqkef`bgiintr|˜Ò'0't'b'
Ç£—ž²ÇÄµ¦´ÚùìÈ¶ÀÇÂ°ª¯³¯«£¡œ"}€}Šž¹Å»ž–"Ž‹Œ'›™"Š"˜››œ¦¯§˜€xvsvvy|""¤³¼Äí'\ƒD"¡…©…:"'ÿ'"'j',îÇµÄâæÉ­¯×''9'='<':'ýñ×¿·±«­¸½³¯ºÒäØÔÙë''îÛÜò''J'\'I'4'3'<'U's'›'Ôƒƒƒ)ƒRƒƒÃƒþ")"E"I"!ƒóƒÄƒ›ƒ|ƒSƒ6ƒƒ$ƒ1ƒ*'ö'³'|'d'K'='/'''5'H'E'éÆµª­²ÁÁ¿¼¿ÉÛò'#'i''¬'¸'ÞƒR"ˆ‡ŒZ"ñ•'Žó‡í"E'ô'i'
ÜÇÑñúÙ®‹•ªÉßÌ°˜˜¤³·ºÛ''óÕÕÍ°vogd`dfr'Ãïé³""¯ÍÔ¹—~v‹'Šwxwtuoqswzuvt|€‰˜­ÂÀ¥‹"‰œÊìã³ƒsllw‰—›'Š'"‹…"'´å'ðÑ±¦¥£¥¨¤¥¨¤Ÿ¥© '}wv|y}Š£´µª«´²£ ²Õï'
'Uƒ
"u†'†Â…Ÿ"-ƒ['Ì'NþÔ©Ž}x~ˆ'ˆ|yx—˜‰|€'†ƒ~zstolmknzƒŽ ¼ë'1'='Ãž'ŠŠ˜¯û'…ƒc"¹†a‡…ã"'Ò'4å²–Šƒ†" ˜‡~…‡‹'‰ˆŽ‰{smieafeinrutuŒ±ì''ê½œ²ÂÂ¬¡©ÄáÜÂ¼ÉâäÓÄÆ¿©'''ˆ{x}|…œÅô'ÿÍµ®¨ ˜™ª®¨Ÿ˜›¥´Â½´¸³Ÿ‰~xssww€‡—›¦·Ð''Є­‡ÕŠ{‰£†—"'ê'Œ'B'Ò´ª¬¨¢™®Ü'$'M'J'E'I'6'$'ü×Ã´¬²»Á·©±»ÊÌÍËÎ×ØÕÏÓè''/'7'/'#'/'M'm'''¢'Õƒ
ƒ;ƒlƒ¢ƒò"S"Ã……G…6"ó"­"v"I"ƒÑƒ›ƒyƒ\ƒ?ƒ
'Ó'Ÿ'…'{'n'd'K'1'''''ÙÅº´µºÀ¿µµµ±¶Åê''K'p''Þƒ7"'†îŒæ"–—
ëˆì"'î'PüÑÁµ»»°¦–''©ÃØÑ«‰•ª²¿ò';'U'3''*'Ø¡"skheecenƒžµ¶žŽ™·êùÝ­"x~…Ž‹‰Š‹€wpoqqpruuu|'"°ÒÞÈ¦'Œ'›¦‹|sjps}©·ª›—¡¨ž¥Ú''D'"á±˜‡†‹‰Š‡ˆ‹•®³¤Ž'€€zz{'†'œ·ÊÆ® §·Ù''+'n'äƒvƒ¸ƒ•ƒkƒS'ú'l'Þ³{s|‰"Ž€x|Í¼«ž|"ysuopnooqw¡¸à'#'x'‰'7Ø¥Œ†"›µù'€ƒ¸†2‰äŒ(Š3†Jƒš'hí²—‡}'"'"Š•'Ž‡ˆˆ"››Œ~omedfmou~'yz†žÄáàË³›—¢§£—'œ©­¥¨¹Ûííú'ÿÒ¨–‰'~|{y|ƒ–½ò'('A'%ýïñØº¥œŸ¹ÐàÊ¬£­ÇáßÄ´¬™'{yuv}ˆš¬®²ÄÛ'5ƒ;…öŠ÷"Ž¤‰†…ƒ't'%öÑ´§Ÿ'œÊú''!'')'1'7'-'øáÃ´¼ÉÉ¸¥¡¦·ÁÅÆÁÃÈÒÏÕåü''$'#')'4'S'v'Ž'ª'áƒ'ƒwƒÆ"!"¢…L†%†â‡)†ö†s…ï…Ÿ…K"Ô"b"ƒËƒ•ƒYƒ'Ö'§'"'‰'ƒ'|'n'J'('''íÕÅÀÀÈÎÒÇ¸±«¬«®ÃÜõ'$'p'΃ƒ¼…z‰RŽN;Œ¦‡W"'©'$ëË¼¬«¨¬¼³«¢¥©¯®ž…{ŽœªÖ'';'+'>'u'g'«~phiefcckrv†'Š—¹ð'ã°‰|}ˆ'Ÿ¨®®¤''usvsuu{ƒ'|ƒŸÒ''C'%å¬—"…vwustwˆ¦ÈåØ´£½ÒÀ£žµò'G'g'7í±'€}}'yyz–­¿³žŒŠ"}{}€†'¨ÄÒÌ´žž³Ù''!'$'2'M'j'"'Ø'ÿ'É'VøÈ©†xtvŠˆ€"'K'$ðÅ¥‹ƒ‹Š€xnmmmnpuyŒ¤Éð''^'®'´'Vñ´›''š«é'zƒà‡FŒé'ŽØˆÞ"'²'º˜…~{{'~|€‹™'‡€‡–¥©›Šwnjcgjv'"‰~ƒ¨ÄÃ® ›•š™˜˜""'‹"£¾×''W'©'"'.ÒŸ†~z{~€ˆ¤ä'%'D';''!'B'X'*ë·¥¤Åó'üÇ­°ÈãàÂ­™'†"{yzw…šµÔÜáê÷'=ƒ5…ÊŠªWŽÛ‰ò…Aƒ'O'ÝÆ¶¦›…ˆ¤¾ÓÞë'')'3''ùëÎÃËÚÏ·ª£¨²ÁÑÎÆÂÄÎÔÕà÷''#')'.'9'S'j'"'©'èƒDƒº"?"×…¡†Ðˆ~ŠŠÄŠ#‰ˆ#‡q†º…Ú…"‰"ƒÊƒŠƒ?'ö'Å'§'›'•'‰'v'['D'4'*'óÝÐÑÖã''	åÉ¼º¸¯£¬·Ëõ'='˜'äƒ0ƒé…l‡Gˆ†×"¶ƒ%'WþÝÎ»·±½Öô÷Û¾­™–š—‹|tz~Œ¢ÁÛë''[']'­|jjbaecbfhhiov€'®ÜðÖªŠ€œ¾çðàÂ¡Š'}|"‡‰‡Œ¶'''ó'Å'?Ì§›…€}€}wxš»ç'þÔ¼Òìå¿°Ä''`'l'-Ü©‡zx}"'|xv|¢³¬ ¡§Ÿ"‹ˆˆ†…'­¾Âº¨™›¹å'''îãö''W'~'^'Ì§sru"Š…Žˆƒtƒ
'q'Ëžˆ{vnnpuv€†' Ç''[''æƒVƒF'®'Ì¥"'"¬Ü'Sƒ§†ÓŒB¦;‰~"ç'Ï'º˜"€}{yyw|†Œ"|||‰™¯®žŽ~pnhko{Ššœ~€"¡¥›"š§¦ ¤–Ž‰"‰£Æ''µƒYƒO' üª}~…'¹ü'A'F'"''?''­'k'Ãª©Æô'$'äÂ´¹Á»®¢ƒ~}zy|}…¡Ìô''' ''/'ÄL†ø‰‰‡"='Ç'-êÍ¸¬¤œŒ†'…'›¢²Åì''*ýØÏÎÃÇÙàÎ·«§«¶ÏéëÍ¼»ÁÇËÛò''''1'<'B'T'j''«'îƒZƒö"Á…·‡ˆó‹å4uz‹ÀŠˆ˜‡!…ò…"v"
ƒÈƒwƒ,'ö'΂½'±'›'"'i']'U'R'0'÷êäæ'	'F'M'ßËÌÂ²ª¬´ÀÙ''H'~'™'΃?ƒÈƒùƒ¦'ÿ'i'àÒÅÄÂÑë''?'H'Ö³˜'™ smpqŠ—«ÌöþÕwgeibbbafbgflp|‡•°Á·¡Žƒˆ•­ä'-'C'Ô¦Š"š•Ž‹Œ'Œ—Æ'7'æƒkƒ9'}ë±Ÿ˜…‹—'‡{"š¿ä÷ñÏ¹ÄàäÊ½Ô''o'p'"Íœ‡zuywyxwx~ˆ"  ¤»ÎÄ³¦­©š'"¥²¾¾¯ ¤µÞö÷éÚÎÉÚ'''Ú«yx{|†Ž'"…•"¿ƒS'jó±"‹€yzus{~Œ›®Ãî'T'ǃ.ƒÕ"­"¦ƒŽ'"öµœ—ž¬Î' ƒ"é‡úŠŸŠ1‡"4'›õ³"'z}€}|}z'}|ƒ"¯Â» Ž€qpomt|‡""‡wv|ƒ•""ž¨ª¥¯»Á½¨™Œ'~'…˜¿''Ƀjƒh'»'µ•‡"…ˆŒ¶ë'' ú÷'8'‹' 'Z'Â¬²Çá'''
öÔ¹©›š""~}||z{~ŒªÖÿ''$'5'*''G'äƒÝ"»"Ç"'þ'RÿØÈ½§›‡ƒ~}ƒ'™©ÌìöÕ´ª§©¹ËÑ¼±¯±¬ºÔîðÖ¼¹»¹ÂÕê''6'L'M'L'S'j'''¶ƒ	ƒ{"8…B†µˆ·‹¿S•ršŽ›‹—Œ'gŽw‹]ˆÛ†ø…¬"ß"a"ƒÀƒqƒ?ƒƒ'ì'Ï'¨'‰'w'p'f'H'*'''ú'!']'m'2éËÊÆ¸²¼ÌÌÑßù'''-'O'u'"'c'5úØÄ¾»ÀÛ''@'W'a'R'Ú¤‹"™'…tkmkpt|ƒ˜©º­ylkmjjade_bfhny~…Šˆƒˆ™®ç'6'P' Ü²ž•Ÿ¯¬¦™––""œÄ'2'ÖƒHƒ'bâ« ™‹œ´°ˆ…"¯ÈÑÇµ±½ØåÑ¾Êõ'3'5ù·'"wvtppssw{‡Ž'—°ÖðèÝÜííË¦"ž»ÝðÞÁ²±ÁÒØÖÕÇ´¶ÆÔÑ²–"}€…‰"•‹†‡‡Ó†³"P'À'¹"…‡Œ"z~|"Œ Âç''h'܃l"f…¡…À"d'ú'7Ú³¯»¿Êû'fƒ1"V…H…<"=ƒ
'AÙª‡€……""‰ˆ…"z| Îôâ¯Šxsrqssz""ˆƒ{vy‰˜œ¥©¬ºÚ''	îË±–"zy·''…'å'Ö'h'¼¢š•'"›œŸ¤¹ÍÖÇÜ''B'B'×³¯ºËá''O'€'l'&à³™Š…€||yyw|Š¤Éæú'''ïø'-'{'É'Ó'›'DýÔÃ¿·¥"ƒ€€"ˆ'œ·ÆÉ±œ""£¯°§£¦¬©®½ÏÚÇ¹³¶¸¾Êå''E'h'\'I'L'b'‡'ȃ&ƒ»""…݇يáÎ—D¡Û®é¼±3 Ø–¢ã‹TˆN†q…f"Ý"…""ƒÉƒƒ|ƒnƒRƒ%'õ'Á'Ÿ'''m'Q'B'G'P'5'''-'6'ÛÁ¼º·Äáþ'âÍÆÊÑÚíúüíÙÁº¬°°¾ø'_'¨'"'P'â³—ƒ†•Žqjgjlsz' žŒws{yuqoijebemt{|qquxqv}{‡™½ù''ÞÂ®žŸ¬±¯±·¬¥Ÿ©À''o'±'''¿žšž˜"£¿Ä¨ˆ‰•¥§ž¤Éý'îÊ¸ÀÕ×À¡‹|wrlmnvyŠ"›´Òîõõ''E'X'#×«¦Æ'	'?'/'äÃ´µ´ÊÓÄ¨ £ž–ˆ"Ÿ¤žˆ‰}z'‡Í†ã"''ׂ¸"ƒ……"}'{~|ƒ–¾î'
'9'ŠƒƒÙ"æ…"(ƒ'a'ÕØãÝÕá''b'ă
ƒ'¹'Kó»£"‰"‹'"'''"…€ƒˆ¦Ú'í´Š}ztvuww~}wuuˆ'œ©´¯²Í''n'v'6ûÈ¥Š~{€Ž¯í';'_'O')øÎ·´«¤§«¨¢˜—Ÿ¥©Åõ'üÜ¹ª´ÄØþ'[ƒƒ"ƒ\'·'Ç ‡~{w{y~z}ˆ•°ÌàîãÙÈËßþ'$'2'-'Ö¾´­¦–…~}'‡‰Œ"¤¿ÒÎ´›‹‹žž•˜™ ž›§´¶¶³±µ¸·ÄØ''='b'U'='?'Z'Š'׃Lƒü"ý†‰4Þ–¥°½bêmµËÁ"§×—DŠ%‡r†…~…'"©",ƒü"""ƒÕƒƒƒ('䂯''']'S'g''l''üôë×Â»»½Ãß'
'?'='	Ó·®°³ÂÊÍÅº®¤£¥¥¾ÿ'h'´''Ö©'…}~ƒ–§£Šykcenxyz""˜'rtƒˆ~€xnjghny€zpmhfkkmnu…ž½ØßÙÎ»£™¢§®ÃÓÍ½¶¶Á×'''Ï¢"–ž—š²³£ˆ{}'‰Ž©å'0'P'Ù²¦¨¢¦Ÿ›–Ž‡€vonlpt€Ž›°ÄÊÎ×î'/''ÂŒ'Í¹Ò''Z'h'U'-í»¥¡±¸²‡''}xŒ¤¹¾ªŒ|uspt}…F"؃‰'tí¬'‡zyyy}|zŠš°Òñ''>'x'ÖƒGƒeƒ'£'N'
ëø''äÚé''7'P'B'äÀ«œ'‹Š'•™••›™ŽŒ—¸ÐÉ§‡{}€~€~}ƒzur|y€Ž" ¯­¶â'E'¨'­'Z'Õ­''Œ¢Åó''')'æÒÏÌÇÁº°¥œ™""œ·ÞõàÅ³³¾Ðð'#'»ƒÂ"¥"[ƒ<'NÖ¥‹'~z†""†¢¼ä'éÈµµ¿Óìý'
íÉ¸«ž˜Š‡€€†‹''œ»î''Õ¤ˆ"‹™—'™™™¤¨¨¥­³¸¹ÀÌê''6'6'2'@'a'''çƒe"$…Q‡DŠ¶'vŸl¿lû=e7ÿÿvÇǣߓüŒ–ˆ°†Â…ú…˜…"²"«"û…b…"…7"'ƒúƒoƒ'¸'{'^'i'‹'~'5øÖÆ¼·¼ËÜÚì''M'G'Ò®Ÿ¡¥»ÕßÐ³ž–––Ÿ´ß''C'#Ü©"|~ˆŽž¯­—}migp}~{{"‰pu'‡‡‰‡'xpnpw}|srkghighr|Šž·ÃÍÊÁ¦˜œœ§»ÔÔÊÊÅ½¾ÉÍÆ¯—Ž•™••™™Ž"ywx~‹–¯ä'3'\'.ìÇ¼¬¢¥®²­©Ÿ{omonyŠ¬ÅÔÇ¹¼Ú'('›ƒ'ô'sûÇÏó'('W'm'U'½ž""–†~y{xtu~Œ ±³£†vnonr~ƒ'à'oÿ»—‹"xrsrx|z'¥²±Áá''9'6'5'<'C'4''üíõ''ÝÌÓëÿýçÐ»« ™•"•š¡¢¡ Ÿ«¯©¡š—""œžžŽ€~‡‡'ŠŽ‹‡~ztw{~†š¡±ê'>'…'w'0çÁ¥ˆ‰ˆŒ™ª»Óõ''îÕÛéèãË·¥¡£Ÿ™"¥»ÅÊ¼ÀÎê'''A'Ѓã"Ó"ƒ`'^Þ¨'‹ˆ†…‡‡‡"""‹—½ô'ûË¯®²¾ÑãòãÏ¾±¡•Šˆ…"‰‹"¤Ú'6'y'^ÿ²'ˆ‡‹Œ"''"˜ ž¡¤ ¥²¼ÄÈÊÉÚò'
''#'?'k'©'ýƒy"?…•‡ÏŒ•	ª÷ã{V³ÿÿÿ1û¿¶šD5‰ó‡c†5…®…f…e…݆∈©ˆ(†Ö…x"`ƒƒ'Ÿ'g'W'b'R'&ðÑÃ¼ÃÏáû÷êú''æ¿¢›•¦Äò'ô¿œ'šª½ÍÏÀ¤Œ‡‡Š•§­¬¨ ""tlimw~{wz{tnnw~""Œ'vw‹‡{rsqmjljjs|©¸ÀÇÃµž"—•"¡­³»Á½µ±ºÈÆºª–‹"'ŽŠˆŽ‰ƒvx"Œž©µÑ'''ðâßÅ­«»À¿Ç¾¦…vrpu•¦±ÂÑÄµ»Ô''™ƒ,ƒW'Ù'5ÞËÒæ'	')'$ì®'ˆ€|wvvponu~Š"—€sjosz…'.'	Û¶—ˆ~vsnppx˜ÁïúÙÉç''9'îÙÒÌÏÒÙÙÜãÝÇ¾½ÈÐÉ¹±®°­£œœ¢«³²ª¢£½ÑÏ¿°¦¢˜ˆ€{Ž¡§¦¦¥ •ˆ}y}€'‰˜³í'7'O'+ñÅ«ž""–"™•šŸ«ÇàãÍ¿ËáöìÒµ¬·ÄÃ°ž™£ª´ÂÙ''\''c'V'¬ƒp"-"ƒ''Tà«•‹''Ž…'€"®ÕøæÄ¬©·ÄÑäúöëäÑ¼Œ†…ŠŒŽŽ'§á'J' '"'¾—Š"Œ•˜———œ¡­¯©§¯·¾ÈÎÕÔÏ×åô'''B'w'·ƒ
ƒ"\…¼ˆŒÀ——³™àÿÿÿÿÿ3œÊ] N'?Šú‡Þ†f…υφf‡ôŠ¦Ž>9‹·ˆL…ì"eƒd'Ø'~'Q';'%'æÎÄÐÚëùþõßÖâÙÁ°¤œ—¡Èü'"þÂž‡†Œš©´­'Œƒ‰¢¶Ï×½¢•'‰~qkltyzwutqqtw{‡" "ˆ€‰¢»Ãª"~vsnoqknxµÚõùæÃª—‹‰'¡ª²°¬µÍèõæË¯œ™–‰‰‰œŸ"'~‰¦ÈÍÉÐó'þõõõÖ·¦¬³¿ÒÐ´"{vy"'£§¬´ºÁÑÿ'lƒƒF'ê'X'äÓÃÁÊÆ­•…}yru|zsrmlp|ƒ‹‹€pll{"‰æ¾¨"‰|uxrpu{†¨ù'\'t''âÞþ'ðÏ´¤¢§®¹ÄÑ×Í¼¶´±±­ªª¶ÊÍ¼­®»ÌÑÈ·¬¯ÆèêÖÈÁ½¸­˜…~|z~Šžµ½ÂÂº¨"ˆ"'"ˆ…~€²ï'.':'	Î³©ª¦ª§¦ª "žª«£Ÿ¬¿ÐÏ»«´ØõìÌ±š µÐ''€ƒ%ƒ^'ü'•'ªƒS")"!ƒ<'VÜ°Ÿœ¥¢››–Œƒ~'‹"ª¼º¯¦¯ÃÛ''$'H'B'0'+'á¯"ŽŠ–›˜"'¡Æ''N'FþÀž'Š'›žœš¨¿ÉÄ»½ÏâÝÖ×Ùàããïþ''='x'¼ƒƒ""f…¸ˆŒ´—n³OÿÿÿÿÿDÆÑ¢^'ö‹\ˆ†'††j‡ã‹r'œ¤¡@—
Òˆ_…ƒþƒ!'¬'h'='øÞÏÈã'
'/'üàÏÃ¿¼±°ª¥š›²ØîØ®'ˆ…Š›­±£Ž……''¥»ÓñõÓ¡'—"ˆsrmqz}xwutyƒ‰–œ'…—Ð''&ôº'~vqtrw‡¬ð'A''™'`û¶˜Ž"ƒŠ"£ÁÑÍÀÇì'';'2'äÉ»¨–ŠŒ›­¹£Ž…Œ°Ýîì''@'e'='
ùñÖ°ž£¶Ñ×ÁžŒ‡'…‰ŒŠŒŽŸ·ËÅØ''‡'Ñ'¹'p'B')úÆ¨š'‹€zuot}‹•›'"ysqnr|"˜†tlwˆž¥¾¡'‰ƒƒ"………{z}Š¸''—'À'XèÁ¿ÈÍ¿±›•—œ®ÄÜãÒÀº´²ª££¥ÀãéÎ¾Ëð'','ãÊÄÓñ'öêíöäÊ¨zy|ˆœ¯ÀËÑËµ¡'""'†‡'‹§Óü'ã½°´ÅÅÁ½·°£˜ŒŠŒ'˜£¤§¡¹í''äµ¡˜ž·à'5'؃¸"ƒz'ȂɃˆ""¯ƒš'{ê´®±µµ©£¡›'"'ƒ'‰—›ž¥¼ë'.'~'Ä'ó'Ó'›''['
Í¢—"Ÿ¦²©Ÿ"–«ÍðóÞ·¢™"¤ŸŸ›™Ÿ³ÔèàÎÒê'ñÚÐÒàçèêù''>'q'¶ƒƒ˜"X…™‡Ä‹Ú"…©…ÝÞI®ÿÿÿÿkÞ¸ñŠåˆ†›†J‡‰±Â ë»«ÑøËÑ°˜FŒ0†þ"±ƒ~'ã'—'c'4'ç×Úý';'p'S'ÝË¼®©¬±¸¸¦›ª³ª•…}‡›©ªœ†|€‡–¯¿ÓåãÈ¢•"‹xponyx{{yyx}‹ŒŒŽ‹ƒ}'§''n'ž'Wô³""~tz|€—¾''¢ƒ9ƒŽƒ1'pÞ£"‰‰•¦Ë''4'(÷Ýú'8'|' 'Œ'Q'öØ¯"'œ°º¤…¨ÊÞý'O'܃2'Ý'FûßÅ­¡œ¦·ÍÜÅ¨š›˜…"|{}†—®¾½Äì'?'›'Å'½'»'­'Sæ§‡ytqry«ØïÕª‹|wqw€–Š~u~¹Ïž'…†ƒ†‹""ˆ‰"‹¬ó'G'l''Ï¢œ¦¹Æ¶ –•ž³ÎíòÛÉÂÅÉÂ¬£«ÀàìÝÍé'?'¥'É'Š'1øØè' 'O'F'1'2'9'ß²"yx~ˆœ§µÂÌÍÃ¸´«®¬£–‡ƒŒ–¬»Ã¹°·ÌçèÕÉ·©¡—‡Š‡‰‹'™ž›•" ½ê''Ø±™˜ ·ç'2'·ƒlƒ¹ƒI'°'©ƒL"'"Kƒp'oçÀÆØÞÒµ¥œ"ˆ…"ƒ†‰"š®Î'#'µƒy"*"YƒÄƒ'¦'f'×°œ›¥´Ä¾§"Ž' ²ÎàÕ¶«¡Ÿ£¤¡›ž¨½ÚòéÒÔð'ð×ÂÄÒÝàåó''='n'¶ƒƒœ"\…|‡^ŠœÝ6¸›çïIÿÿ$Ùq­—úŽ"‰ö‡¥†š†z‡Ž‹t–Û³çç É
oØf¨{'@ˆ­…[ƒÚƒ'Ø'ª'j'-ýìë''B'k'X'æÊµ¦¤±¿Å®–™œž•ˆ€y‰˜§«›‡"' ¯½ÄÁ³¡™˜—šxoopu~~}wz"ˆ…yx†«''~'¿'‹'-â³™‰{}…¤Æ''©ƒƒ")ƒÜ'Õ'
³–'˜¨¼ù'f'É'¼'N'''I'уqƒ¢ƒ*'¥'T'Îªš"¤""€‰"ªÀú'€ƒ_ƒçƒr'''ÒÀ±¦ ­¾ÎÚÇ°Ÿ"'zz{ƒ"§°¼Íí'9'­ƒƒ&ƒKƒK'¼'¹"‰ytsx"§å'J'Š'Yë¢Šzvx'‡Œ"{|‰§Ô÷Ž'…‰'''—ŒŠ‹…†–ºÞèÒ¬"–¦¿¸¥œ£´ÄÜôôÝÈÍÛèàÅ«ª»ÔÜÖÕ''"ƒƒbƒ's'ù''‹ƒ'ò'''`'J'Ñ¤‹~{|''§µº½ÂÎÒÐÍÜóúÔ¯™Š••–¢¤±Éõ''á¿«Ÿ–'Ž‰Š‰‹Š–§¬¥š– ·ÚîÝ¾¥˜˜Ÿ°×''K'š'º'Š'H'F'šƒƒ'«'#ØÇæ''ùÈ§ˆ'†Š…ˆ•¡¸ç'YƒN…†¨†é…Aƒ"'¦'=üÏµ©§«°º·«™'"™¯ÎäßÂ³¬®¬¦¥¢¢§®»ÇÓÓÈØìöæÉ¸·ÀÈÖãô'';'r'¿ƒ*ƒ»"p…†‡'‰¢¬"S n±ÒÕI6ý?ȮϛÔ'Ÿ‹ÅˆÇ‡4†{†Š‡ÊŒK™ô¾Px;7föåµÌ•V‰á…Ä"
ƒOƒ'ô'ª'c'.''''','#ýàÄªž"›¦ª´¦—š¤§šŠz~€©ÇÎ®'‰Žž­®¯ªŸ•Œ•¨±«žŒvwsx…‹…xw~…"uy†§å'<'u'j'@'Í¯˜††'¡­½ì'Zƒƒ­ƒ'Æ'Ìº´©Ÿ±È'	''ƒƒ '›'/''}ƒd"°…H"zƒL'¡'=ñ¿¥"‡‡…~"…Œ›®å'fƒ*ƒ¨ƒQ'Œ'ÓÈ¶§¥³ÅÒÐ¿¯¥š"Œ‰v{""ž¨³Áß''5'Ž'òƒ.ƒeƒc'Ø'.Í©™Œ~tzƒ'½''»ƒ%'ß'8½vw}€{|~'°Ù'Œƒ…•§°¨–ˆ"€|'"Ÿ¦©¤•ˆŽ¡¬¬£¬ÆâîðñëÔËÓåùñ×½¯²¿ÎÎÛ''‡ƒƒJ'ø'h'ü'B'ùƒ¿ƒ´'ú'\'åµ"€y{…Šž·ÈÃ½¾ËÓÚí'('q'z'+Ñ¢"–•–›¨½è''%'Þ·ž"Ž'Ž‹‰Ž›­¾¾©¢§¼ÐÏÀ¬Ÿ˜›™ªÄÝò'	''	öò'
')'-'áÅËø':'V',ß­‡ƒƒ‡"†‰'œ³Ìû'€ƒË†W‰‰z†Ò" '¸''ìÏÅ¸¶¶¯°«¢š˜˜¡¶ÖòéÏÁ¿¹´ª«­©¯³¹¿À¼¾ÔëôÙ¿µ´½ÊÙäô'
'<'w'ǃDƒâ"¸…Þ‡k‰K‹‹Žç"—šT£°«³ È˜‡'^ŒŽ‰z‡®†¤†.†X‡'‹y–ͳÎèEÀàèd±œ"š‰Â…¸"ƒOƒ'þ'Å'ƒ'd'I'*''
'
'
ìÊ²ž"Ž"—˜˜• «®Ÿ|'ŸÎ'	'Û¡Œ' °°ž‹…€Œ¦½ÊÃ±ŸŽt{‡'…yv{z€‰z«Æò''"'òÎ²œ'ž±¶´¿ø'P'¥'«'\'ìêóàÀ¸Àô'U'Æ'ã'œ'>'A'ªƒ¼…b†F…Kƒ£'¢'2ùØ¸‰~~€†‡Š"¢Å'	'o'³'''0ãÌÇ¼­«°ÃÊÁ¹¬¥š"Ž‡||‹Ÿ­«¤ª»á'''M'œ'á'ü'Ú'p'Í´¥Ž€‰' »''¨ƒ'ׂ9¾wtx|vx{€'¬Êã‡"˜»ÑÈ¢‡y{zx{€Ž™™œœš—''ž¡¤Æ'':'6'þêÙÐÕáéëÙÁ¶µ¾¿ÆÛ''X''–'_'àæ'2'僪ƒ³'õ'<à²•}š³ÈÎ¿³¬³ÀËú'_'á'î'xó®—"'"š¡®Ìù''õÆª–'Ž"–"'"ŠšµÓ×Ã³®¸ÂÇµ©ž˜žž§³ÂÍÓÞãÕÐÊÓØÍÄÇÚ''-'S'=ï°†'ƒ"ƒ"…Š'«Èì'''ƒÂ†ˆ¡‰'†±"'ª'ëÙÒÅÄÄº±©Ÿ¡¢¤¯ÃåûõÝÒÔÏÀº¹»»¼ÁÅÈÅº¾ÍàßË¼±»Ïàåï'''B'†'Þƒg"4…c‡ˆÝŠG‹Œu'8"Ÿ"/'	Ž-‹p‰I‡Ó†Í†…¯…߆À‰jžÏ·±ÏžÑ¢ººŸÇ|ˆD…6ƒÊƒ#'Ø'½''ƒ'~'j'I'*''"'îÀ¥–Šˆ‡ˆ‰"˜¦«©Œ…"Œ¨æ'-';ø°ŽŠœª¦–…}|wx"µÑÔË½§Œ{y~€zvz'ƒ€ƒ€‡Ÿ¹ÃÇÓáæÛ¸Ÿ—™¡¯¹¹°­·Ø''$''''E's'J'Ê¾Ïý'C'j'n']'p'Ń|"ž…J"šƒL'm'íßÃ¢''…ˆŒ"–ž­Ï÷''ëÑ¿À½¯®¶»¾²°­© —Ž"‹©ÓÞÂ¦›£»Úè''D'z'{'I'Ñ·¥™Š‡•«´¯´ß')'^'Eõªˆ"|x€€yw€‹"Ÿ®'v€š¼ÖÒ©‰~zxy€‹'™™£¯ª›'""ŸÖ'.'…'''K'!þñðíðêÞÏÇÁÁÃ½¾Ú''%'"'ÞÅ´Âì'Y'Å'Ô'y'Â ‹~~€ˆŸÅçøäÀ¦  ¦»ë'P''؂tö±˜'ŽŒ•"±Óú'øÖµ•ŽŠ•—–"Œ—¸ÝáË»¯²¹¶¯¨¢¤¤¡§²¼ÄÉÕØÒÂ¹¾¼ºÄÞû'''!'á°"‰‡'""""Ž½é''7'Žƒ?"x…»…÷"¹ƒ='^'ãÞÞÛÙÞÓÅ²¬¯­´ÃÓíõñâÖÝÙÎËÓÞÜÜÞäëÜÔÈÆÍÊÁ·¹Íî''ÿ'''I''ƒƒ­"Õ†ÖŠŒÑ‹ÓŠÌŠÈ‹‹<ŠùŠd‰Bˆ‡B†¹†…x……8…ȇHŠf˜Ÿ. ™sŠ†a"vƒm'傤'ˆ''Œ'‹'p'H'.')'8'+øÀ¡"‹‰‰ŠŠš¨°§–‹‹•¦Ò''
ß¨…Š'‹"~zztpq˜µÁÂÀ®ytonloy}~zy}ƒ•´ÏÈ±«¶Â½¥'Žš²ÊÊÁ¬¡˜ªÆé'''U'äƒ[ƒ''zõÉ¿Ý''O'''º'僃Aƒ‡ƒ¦ƒJ'¨'4'åÕ¿§"‡ƒ‰Žœ ¨¬±ÅÝåßËÄÄÊÇÀÂÄÅ¿³¬ª¥¦ž'Šˆ—Æ''ß¨ŒŸ¯¿ç'	'ñÆ©˜Ž†€Ž®ÓÜÀª²ÉÝÑ´"~€‡•š'"ƒ†††zy–­¼·ž‹ŠŒˆ"ˆ‰‰""˜¢­ª ŒŠžÍ''h'}'\'<','/'9'A'*'ñØÉÁÅÅ½Âß''ïÆ¯šœŸ¶à''ù×·›Œ…~–Á'
'h'~'3ß³œ¤·Ú''Q'V' Ø­˜—•Žš±Øû'çÎ²"Œ‰‹"""''—ªÃÑÂ»°­³±¯­«§«¬­²¾ÀÇÏÔÍÁ½¼»ºÉ÷'$'/'öÛ½¥™"ŒŽ‹"'"­Ö''1'Q''êƒAƒ€ƒxƒ'w'ðåìõ'''õÚÅ½ºÃÒãëçÛÓÆÅÊÊÍà'''
''','4'ÿßÏÊÁ½¿Åã''8'.''
'$'\'«ƒ."…߉šŠ™	œC–¾ŽôŠgˆ˜ˆ‡À‡‹‡*†´†>†…ø…©…"'"'"í…±‡‰‹nOv‹¤ˆò†‡"Óƒ½ƒ'µ'†'y''¼'¼'ƒ'B' '')'ê¼£™˜˜™—'ŒŸ¬³¥•''™¨·Â»ª™†€zvssnljlhpŠ–›˜|ngdgddovyw}†˜¬ÅÓÅ­› Ÿ'‰ˆ£ÏïçÆ¨˜'¯Êé''‹ƒ""c".ƒ'8ÜÈß''‡ƒƒ˜""Aƒèƒjƒ'ª'Y'$'ðÚ¿©œŒŠš£´¶»ÆÙèéÚÍËÓâåÞÜâéÞÊµª¡¨«¡ˆ›Æý'ç¬ˆ~|'Ž—¨·¼³ "'‰€~‹°ÝåÂ§©¸ÄµŒ'€†˜·Î¿ŒŽ‹"ƒoy€Žœš›––šŸ¥¨¦œ•"–¡¢˜‰‡ƒ‰›¸æ'!'L'g's'ƒ'µ'ç'÷'Ç'~'7'ÚÉÁ¸´»ÔñûØ­"‹‹‹—«½ÌÅº¬œ'‹ˆ'ªæ'lƒƒU'Ò'&Ê©¨µÉí'''âÁ³¯«¤™"˜®ÔïöïâÆ§—"‰'"œ¢›˜"¬´·º¾¾ÂÃÁ¼·µ¶¹·µºÄËÒÕÈÃÃÅÆÅÓõ'','éÉ°¡"– £ •ˆˆ"µò')'F']'†'·'©'†'B'
ðãð''''F'\'W'>'çÖÇÑî''òÕÄ¸µ·¿Ò''D'h'a'Y'''á'ù'¶'V'é×ÏÐÔÚò'"'C';'''*'_'¶ƒW"‡=Žšc«7²6¦"•©‹´‡×†y…í…¬…{…B……#…>…"Œ"+""H"¡…0††ž‡‡†o…Š"œƒ×ƒ='È'‹'k'y'¯'î'ë'™'B'''ûÒ³§££®¶¬Ÿ›ž©²­œ—›¦®§—ŽŠŠ‰}splggcgjiimoqvuujbc`_^dov~'‰žÄÚØÊ¹ 'Œ‰ƒ…§ä''Ì¤•• °Ä×''|ƒt"n"Uƒ@'UêÑë'9'Úƒá…`‡‡ª†r" ƒX'¦'Q'#'ûâÀ¨ž›š ®º¼ÃÏÝöýùãÙßèôøøþ''#'#'Ò²¥ªµ¬˜‰'§ÅÒÆ§‰{wzƒ…‡'""•§—†~ƒœ¸¼­¢´Úî×²"‡…'µõ''Åš•"†ˆqpw"ˆ"«¾ØïñÙ°—ŒŒš œŽ†…‰"©Çÿ'O'™'Úƒ-ƒÇ"w"®"9ƒ'ÂR'ÝÂ°¤¬¹ÍÄ²–†"†Œ™¨»Á¹­ŸŸžœ£¼''µƒ"ƒðƒP'fâ½¾Ù''T'€'d'!æÌÈÌÊ¼¦—œ©½Óè''åº£"'š¤§ ššœ¢¦²ÃÏÛìïå×ËÅËËÇÂÆÌÐ×ÔÍÌÏÓÏÎÏÝîüñàÅ±¥™Ÿ°ÀÂ©""µñ''6'A'T'g'h'Q',ýáÚâþ'3''âƒ.ƒ9'ê'|')öÚáÿ'''3'àÊÂ¾ÂÉá''\'•'£'܃"©"ü"-ƒ 'k'ïëöþõô'''''','^'¸ƒo"éˆiú¢4¸?ÁŠ²›B‡Ÿ…­"ç"›"u"]"["r"'"h"!ƒÐƒ¶ƒÊƒð"3"Ÿ"´"°""Tƒøƒ"ƒ:'ç'ž'l'X'w'º'ñ'Ý'ˆ'6''%'òÇ±°¹ÈÙßË²©±¿Á¹¢'‹'•˜››•Œ‹‰‹‡|zpjifjjdfcbe`fjfcaea]_gqŽ"È'')'Û²˜‡'…ŒŒŒ¦Ù'	'É¡˜ª½ÈÌÖì'*'·ƒJƒY'Û'HñØñ'Nƒ/…ˆ²ƒ½Œ—‡œ"e'ð'['ýæÎ·ª¢£®ÉêïÞÖÜï'ÿ÷òñú''''''/'['p'Cö¾¦¢¦¡"…‡"¤§š‡ytw{~z}€‰Ÿ®¸¨Š|x†'žÆ''#'Û¬Œ‰"¼''K'-ØŸ''Œ"tnryŽ›˜¡¹ê'A'¥''j÷¸™‰ŽŸ²°—Ž'"™¥Å''f'Þƒ`"G…óˆ‰‡¹…ƒÁ'Ä'<òÉ®£©°®¤—Ž''‡'™³ÐäÖ¼¨ª²½ÃÕ''¶ƒlƒ¿ƒ7'u'Úè'#'¢ƒeƒßƒƒ'·')ðèôð×¾©¤¢¨³Ãß''÷Æ«š–•ž£§­¨Ÿž ¨¶Ðó''B'N'9'îîñíâÝêìàÖÎÐÜñöçÑÅÃÅÏÔË½°¢¡§ÀÜÞ½ŸŽ'©Èë''''''ôÜÓÒì''zƒ&">…T…ƒ"ƒb'—'(øì''','ûæÜÕÓÛñ''G'y'¿ƒŠ…vˆ‰0‡@"•'õ'H''''*'ýïõ÷ü''('\'¾ƒq…ˆÞ'Ú¡å³Z¸Ú¬
˜¯ŒD‡#…""KƒéƒÈƒ¿ƒØ""."ƒºƒƒsƒzƒ"ƒ›ƒ°ƒµƒŸƒxƒQƒ%'÷'É'£'~'V'D'[''΂¸'z'1'''ïÄµ¾Ëé''øÑ¾É×ÝÍ«–ŒˆŒ‹—ŸŸšŒuigfdgeheb`abdihkgedahoˆœ£®å'<'s'Jù¼—†Šœ œ'–¶ÒÌ³›¶ÐØÐËÐá''K'c'[''ôâù'^ƒƒ†w6—Aœ·–ÈŒ‡†ƒd'q'áÃµ¦Ÿ¤²Ó''d'j'.óæõ''ÿ''!'7'B';'*'''6'a'z'S'Ì«ž"Ž‹€‡™£‰vrtxwwsy‰§·¼©‰{u}ƒ†ˆžÈ''6'5'	Ç‰¯à''¿'‡Ž›¨´tniw†®©ªÎ'?ƒ">"œƒ¸'—ñ©Žœ®°žš›ŸŸ«Ï' '¡ƒ>"…抏ó"_%‰ñ…ƒo'''Ù³¦£¤ •ˆƒƒŒ• §Áê'÷Ð·¶ÆÜëù'/'©ƒƒ&'Å'T'
'''Žƒ˜…N†……Áƒâ'œ'#''!'
åÉµª®±¶ÁØñúåÅ«¡¤¦«³ºÁ±¨­±³³Áß' ''ƒƒ'Ò'i'-'%')'ÿý''ùØÏÙÿ'<'K'æÃ¸²µ¿½±¥ ©«½Ô×¾žŒ—§»Ôãà×ÐÍÔÒÏÞ''L'ê"c‡!Šh‹6ˆ‰…GƒU'v'øö''''''ðâç'''.'['Ô"+‡^Œ	Ž@‹"†lƒ¢'‹'/''$'3'''ìëîõ''''Z'´ƒZ"ˆ'ŒšÔ£Ó£€š©F‰h†%"•ƒÍƒqƒSƒQƒpƒ¨ƒÎƒ°ƒmƒ;ƒ6ƒBƒOƒGƒAƒ#ƒ'ç'Ï'¯'"'z'f'P';'-'8'b'—'±'†':'ôíÓº±¼Íõ'''>'&üâáêìÙ±žŽ‰‰‹Š'¯ÅËÈ°›ƒqmmllmnba_]afimoqnmfdl|–§ß'<'r'Jõ³"¢±£–˜©¸¬£šž¯ÆÊÃµ·ÈÛðþ''êàÿ'iƒ¬‡3­œû¥žGz‡[ƒº'|'Ñ°¥™—¡Àø'j'æ'ý''!ùü''''E's'¥'¼'"'f'H'A'D'E'+ûÜÊ°™‰†}"‹— ™ˆztsqmssx‹£­§''x{†Œ‹›´Ü''-'ÛªŒ•©¶«—…‡—µÛü€yns"›««µì'¤"E†Š‡q…ȃ‡'GÊž‹"'"›¢ µâ'M'ùƒÄ"ã‡ñ°œW¤Üžå'‰ˆE"Q'΂1êÁ­ ™"Ž‹‹ˆ‹"¢®¸Æè'÷Õ¸¹Òö''#'W'·'õ'Ò'}'@'*'('O'ê"{‡‰ˆ…ƒ'U'7'='çÏÃ¼¸¾ÈÔìñëÜÊ»±µ½¿ÉÚßÌ¼ÀÈÈÄË÷'fƒD"@"€ƒÑ'õ'z'O'T'<'''/'6'èÙì'/'''¶'m'Ç´ª«±´®­¬´´¸µ²¥–Œ• ª³´¶º¸¿ÐØØç''ƒy†‹}'¥"ômˆd"g'Ò'<'óîò'','>'*'ëëÿ''.'`'Þ"C‡ŠŒnŒ>‡8"'¼'M'$''''óîïò''!'R'Ÿƒ$"K†‡Šÿ'"•"PŽ>‰£†ž"ôƒ÷ƒcƒ'ù'ÿƒ ƒVƒ}ƒ^ƒ)ƒƒƒ0ƒVƒMƒ$'ô'Á''…'r'U'@'2'"''''1'm'¤'''DýßÏÅµª²Ää''N'_'K'$'''ßº¥'š©¢˜'›ºßõúòÑ£uosz…qh_bejotvtuqlejqy¿''0'Ó£‹ƒ‹š¢ž•¤À×Òµ¢œ©¿Ç¹²¶Öõ'÷áÖÏØô'Vƒj†HŒå—'é™xŽÃ†üƒ¨'tüÃ©˜' ¾þ'o'òƒ'­'I'('!'%'1'_'²ƒƒˆƒÓƒ½ƒfƒ'«'g'B''öúñÖ­‡…ƒ‡'"•"'ztnlpsu¤§—ƒww"˜Ÿš""›«Ïò÷Ó±ž'‰†ˆ…"Š£Ì''H—‹ys|‰šŸ°ù'΄ȇ¤‰‡!"1'€ã¤ƒ…Œ'œ¤¹ï'dƒ$"…]‰/"m¥9²N«‹˜ŠÇ…ƒ'CùÚ¼¡•'''•–¤¯³¶ÁÎÒ¿²²Ñþ''7'h'¤'º''S'3'8'I'lƒ"{†Íˆ'‡Å…+ƒ'^':'6'èÕÎÉ¾¼Õý'*'*'øè×ÏÕãáæôûÝÇÊãçÔÙ'
'˜ƒ¼…*…ž"¸ƒ†'¾'m'T'9''''"'
ñêÿ'A'§'Ò'Ž'Ó¹¯«³¶µ¼ÀÄ¹®Ÿ˜'‹Žœ¢¤£š ¦ª½Õääð'''®ƒä‡Ž]˜fœd•E‹/…hƒ)'\'êáãû'"'>'+'åâô''@'"'ëƒÃ…ªˆ†ŠFˆí†ƒÕ'Ñ'j'8'''
'úñòú'''I'…'䃊"·†¹‰'Š"‰ä‡ú†"˃ñƒa'ÿ'Ó'Å'É'샃8ƒ'ƒ'ûƒƒgƒ¼ƒ¿ƒlƒ	'¹'ƒ'd'L'7'$''ýõú''4']'_'&ëÎÍÌÄµ¯·Ò''_'«'É'£'e'B'!íÄ«Ÿ¥¾ÒË´œ¯Ñõ'!'?'Ïœ"z~¤Ÿkffdnuz}wyplhior€›ÂÕÊ¬˜"˜œ˜ŠŠ˜Á''2'-ûÇ­¹ÔçÕÉÖ''f'~'<ïÌÄÍë'.'â"Š‡ÁŒEF¬‰…"ƒ'Lì¾£"‰Š–³ß'"'q'†'j'Q'c'l'a'v'уo"]…n†1†…("#ƒR'Á'c'%ÿû''÷Ê¡'‹""‰"{upntwvŠš´´˜ƒu}‡¢°ª¢˜"Ÿ±¼¼ÅÆ«'"~y‹žÇ'
'S¤"yyƒ'—©ä'Šƒö…ÿ‡…øƒÒ'lÕ‡€z~…š›§¼ê'@'Òƒ™"Ùˆ4çŸ¨«@¦ï—&Š«…ƒ'Q'ôÓ±œ˜£ª¤ž¢¦¥£¦§¢©¸Ðð'
'"'G'g'['8'''!'6'b'¿ƒž"Ð…›…&ƒ×'²'.''
÷ßÛÙÉ¸ºÞ''\'o'V';'+'ÿ'
'''úñÚËÒêõåà''ƒx"¬…/"–ƒ§'ä''K'1'''''öø''('d''V'
Ó¸³¯³¼ÆÕßÚ¾­™'Š'š¥¦""˜¤´Öâéõ'1'¼ƒÝ†"Œe"{˜>"ŠË…{ƒD'i'ñáàç'''ðÚßý'$'a'²ƒƒYƒä"É…s…9"Sƒs'æ'œ'm'A' ''''''''*'E'k'§ƒƒŒ"E………"…""€ƒÒƒL'ñ'½'¡'Ÿ'¥'µ'ׂñ'î'å'÷ƒOƒö"¹"ä"Sƒˆ'ë'''a'9'#'
üõëèçíú'
'	òÔÈÛìíÒ¸¸Ð''kƒƒ"ƒ•ƒ'˜'7ùÕ¾®½ã''Ñ¨œ¢·ä'*'a'Lû¸—†‡–³¬thgdl{Ž"ƒzywkljlz£¥ ''¨ÃÍ³''†¢á'U'Å'Ó'z'
ÐÐù''	ð''~ƒ(ƒ`'Ñ'/ÛÃÉÚ''sƒ?"r…ˆ™†."Ńi'''Õ³ ‡"‰µÚô'''B'|'˜'"'˃m"³†ç‰ÎŒ&‹ß‰=†j"xƒP'¢'A'ú''þÙ´ ¢¤§š'…ywuppu€‹––£º·œ"{ƒ"¬½À¾±š•¡¸âöÙªŽ†ˆ'ƒ~'§à'"¬"…}‰'©Å''½ƒš"ƒ»'Ñ'¾'†ƒ‡"›žœ¢ºÙ''Q'Õƒ¿…ÍŠ['h—•ŽM‡°"7'΂E''	è¿œ‹—¤¾Ê²¢™˜•—­Åä÷ÿ'''''ÿúÿ''K't'¶ƒ
ƒ8ƒ	'›'6úæáÙÔ×ÖÁ³½Û''d'–'«'»'¹'Œ'P';'J'G'!õØÉ¿ÇÔÝØÕô':'ʃrƒÒƒ¿ƒjƒ'ª'v'X'6'&''''''''$'#'óÖÀ¾¿ÀÀÓð'
ýÓµ¡›•'™™œ''"œ®ÈÜæü'6'¥ƒ}…‡È‹sQ‹N‡}"'ƒ'j'"'ëäãçéãØÒë''R'•'íƒIƒZƒ<ƒBƒ`ƒyƒiƒKƒ2ƒ'Õ'Ž'N'$'
'''#'1'='B'B'R'n'ž'Úƒ#ƒiƒ«ƒÛƒïƒ»ƒP'킲'''{'r'|'†'š'®'·'ƃƒ¯"ü†²‡z†""ƒw'À'd'5''òíåÝÚÝßáßÔÉÑè''ëÑÑâ'''ƒ™"î…‹"¥ƒ='\ûÔÈÁÑþ'.',ð¼ª¤³Ó''H'D'Ô¯–†Œ Ÿ‹xpnmp†¤¸¬™‰"€wpor‰Ÿ¯¨™™½ò'Ô¢"‹«''½ƒ«"	ƒ_'xõÜ''*'''!'L'ëƒÍ"ƒd'må»»Æå'#'"'úƒUƒ'ƒT'á'l'à¿¨˜‡†­ÃÚù'#'X'}'¦ƒ!"<†Â‹è" ›´›M"F‹7†y"'ƒ'g'úíïéÕ¾­¶ÉÍ»žŒƒ€voq{"¬´©©¸·Ÿ…{Š´ÅØæÙµ"Šˆ–´ç'ë»'•Œ'ƒ±êÜ§‰''œ¢§Ãÿ'C'u'g'#Ø£ˆŽ•›£¨¦¡ ©¿Û''N'ՃЅŒ‡Ó‰z‰2‡"ă@'v'$''å»˜§ÆØÅ­œ™›˜"™¢·á'''òïìíö'''''/'@'<'='='.'ëÏÊÏÏËÇ¿µ°¸Ñ''H'°ƒAƒé".ƒ°'ó'"'h'f'8øÍ»µ´½ÄÆÌÜ''R'¬ƒƒ=ƒXƒ>ƒ'Ø'«'…'c'M'>'4'*'!'''''óæÛÓÌËÌÚê'	'ãÁ¯¤™›—ž¡ž"Œ‹—©Ååõ''+'}ƒƒÀ"®…ÆS…Í"©ƒ‰'Ó'k'1'øîìåßÔÍÒø'4'"'Àƒƒrƒƒ'É'Ê'üƒNƒÊ"?"LƒÑƒ+'§'Q'"''/'R'~''v'Y'E'H'^'r''ª'Ó'þƒ)ƒ"'î'·'Œ'm'Z'Q'P']'f'v'Œ'´ƒ'"K†ÐŠ¥'‹a‡\"vƒ'ƒ'B''îæâÔÑËÐÔØÖÓÜï''ñìù''B'Þ"a†ºˆ†²"6'¥'	ÑËÏì' 'K'9'Í¿¾¾Ô''0'/'äÇ¢Š€Š…z|z|}²ÖÍ´¬¦ 'ƒyšºÆ½¬¡½åùÒ†Œ¹''ƒ'"¥…p"€'þ' Ûç''<'j'Ÿƒƒ¤ƒãƒE'fá­¢­Ää''E'^'b'N' øØÀ©'‰~€'–¤¿âý''*'T'°ƒu…‰'".§ä»æ¼'¨R"$‰œ…Kƒy'­'='
êØÌÄ¹¹Ðÿ'å¶Ÿ•‹rq'š¾Ï¼ª©©"€{Š™«ºÚùûË ŽŒ•§ÃÝÐ±¡"›Ÿ—‡z…–¸'S×™ƒ~'ˆ""›«ÂÛÝÍ³œ‰›®º¸µ³¨œž©¸Ö''I'Àƒ]"""rƒæƒ#'ˆ'(üïèË¯ž''•£±º¹°¥£§«¨¢¥¾÷'0'B' úæÙÚö'
'
'''%''ùòïÝÎÂÇÏÛÍ¼¬ª®ºÏü'Rƒ"¤†É‡Ü†‡"Xƒ'"'^'0õÇ¹¶µ»»ÂÈÓõ'%'n'ǃ:ƒ ƒÇƒºƒ"ƒXƒ'΂¡'ƒ'l']'M'F'>'5'"'''ôàÜÝÓÑÛèîãÒ»ª  £¨®§™‹—©Ëó'''-'f'´ƒƒsƒÉƒïƒÄƒc'û'±'€'Q'''
øóìäØÍÕü'H' 'Ì'óƒ.ƒ='î'£'±ƒƒû…‡W‡×†r"†ƒ?'"'K'8']'´ƒ.ƒcƒ'¢'X'7'3'9'I'T'd'z'š'¥'˜'‡'q'U'='4'3'9'C'S't'¸ƒO…
‰DV•°'ù‹e…僉'°'T'.'õéßÒÏÌÍÕÜàì''	'ðé''4'a'~'þ"…‡
ˆª‡Q"œ'Ç'ÙÕî'0'x'Ž'T'
ÚÑÜÒÐî''íÙ¼œv|†Ž‡Š"'ˆŒ§ÃÐÕàÜÑ»šŠ‡¿Í¿±¡š£³¶§€Ž´'ƒ"›…'"¸ƒ('*Üá''‰ƒƒYƒ9ƒ'ê'…'
¿—š¦ºÓáêçäÒÂ»±§š'‰††"œ«Ð'','0'('G'»ƒ¨…ÜŒ(œÓ¾5âhæFÄa V†yƒø'÷'x'.'ÜÅ´­·Ý''0'Ì®¢"ƒxuš¸Æ»£•|wƒ­Ñþ'å²šš› ¦¦¤•'—'‡{~ƒ'ƒ+'-²…{y…ˆˆŒ–¢¦©¬¡'¦ÁÐÖÓË¼ª Ÿ¥¿Õ''7'{'·'Ý'Ø'©'h'îÓÌ½°¡—"•—•œ ¢©¯²¶½¼²®Çù'4'T'@'$'êÝæó''':'6'óååçàÒËÎÜä×¾¯ª¯½Ô''€ƒÆ†¾‹>ð‹_†ªƒÂ'ž'>'
äÇ¾¾»¼ÂËÏÙó'!'j'Ûƒ"4"º……;"Ú"*ƒ‹ƒ$'₺'Ÿ'"'‰''g'O'8'.''	øöì×ÃÄËÕáÜÊ°¤¦«»¿³ ''"š©Èú'#':'B'b'œ'ãƒ'ƒ_ƒoƒaƒ1'ó'΂°'…'G''ôõîÞÑÚÿ'P'±'Ô'½'¬'£''''Ƀ…o‰OŽ^MŒž‡x"[ƒ'~'a' ƒ\"'…"dƒ>'ƒ';'''!'+'1'6'K'Y'e'_'Q'7'%'''','E'c'­ƒf…WŠA'Ιʗ8ÿ†éƒÝ'È'g'B'&'
ôçÙÌÎÐ×äù'$'b'r'Aÿê'	'W'ˆ'''Óƒ¹…<†,…wƒÑ'Š'Ùë'2'σpƒ~'ã'BîÚÛÖÑÌÖÐÁ±Ÿyv|‹'™¢ž‡¥Ìû''"ÿÓ²™Ž›´¿µ±©›ŽŽ‡†€Š©ñ'ˆƒlƒúƒ'ª'
Üï';'ñƒò"gƒÎ'ß'NþÅ£'ˆŒ"Ÿ«®®´¹¼µº¸µ£•ŽŽ'£¦©½â''Q'Q';'F'°ƒ©†
Œ´žn"ëPòéϜ¥ÁO‡"TƒH'Å'|':öÇ®¥ªÇ÷''Õ¯¡'†yy€Ž£ž'‹{utx"£Ð''D'Ð¦¨³ª'Ž‡Š‹Œ†zx}†ƒÈ'kÄ‰}vx||ƒƒ†'—¢©¤–™­Ìä÷üöæË¶§¥©ºÓ÷''7'C'?'-'
èÈµ¬¦™–•œ›šœ—›¨±·¸ÄËÊÉÒð'!'Z'‡'‹'f','ìæú'%'c'Z'!õð''	ùäÙÜéëÚÄ·²¶¾Ô''š"1ˆŽ9' ˆ¥"f'´''ñÖÏÏÈÁÃÑßåê''3''ƒ<"5…a†Íˆf‰<ˆg††"êƒëƒbƒ ƒƒƒ	'ø'Ò'¥'x'U';''
'îÕÁ¶ÀÖêìÔ¹§¡¬¸·® """›ªÇô'#'A'M'n'¨'ýƒYƒ³ƒçƒåƒ¨ƒUƒ'₧'^'&'ûüþïÞÛ''['Ê'í'©'['B'D'o'ê"!‡CŽj˜£Q–cŒ…탇'­'ƒ'Ü"…㇅ñ"'¾'G''	'
''!'!')'8'I'E'/''
'''''0'W'¤ƒR"âˆgŽ^"b'‹Ì†XƒÊ'Ò'r'W'I'/'þè×ÍÍÚí''n'îƒ'®'(óû'4']'f''׃ZƒœƒR'²')éÞ''"ƒ¹……5ƒø'µ'ØÈÉÂ°§¡œ'ƒytu{ˆ'‰—™…~'Ò'&'x'|'1òÁž"˜ª·ºÁÆ°Š|zx{'Œ¡Ë'
'X'|'Z'ØÓñ'Eƒ"4"Ì"'à'Ë¦•ƒ€‡‹'•—¬¶ÂÊÒÅ±ž•›¯ÈÈ¼Äß''5'='0'9'"ƒi…kŠi–Œ®	ÈÎÏ»º1ž`†»"nƒŸƒ6'Û'|'Õ«ž¥»ÒÔÂ©–Š}|"‰Šˆ–ˆ~vv€Œ™ªÙ'5'q'Cç´±À¼§–‰‡‹Šˆ"''ƒ†Œƒg'PÁ|xyƒ‹Šƒ"œ¦š£Åù'0'N'M'=')'ä¼¨¢¨¶Éçü'úòÚÁµ²§¡"•›£¯³«Ÿ£©°´Êéüúðý':'ªƒ9ƒ™ƒb'Ñ'S'ïð''O'T'#'''7'A' 'óîðçÑÅ½¸¹ÀÐ''"ƒÜ†î‹¿‡û"C'©'æ×äëÛÈÆÝù''''U'áƒï…¢ˆ
‹¨¯"ñ'‰‹æ‡n…"ƒºƒºƒÝ"ƒèƒŸƒ>'å'›'b'7'üìÒÆ¿ÈØìíÚ¼¨ž¡§¦ ˜•˜ž¬Èä''1'T''ãƒa""Â…O…_"æ"Dƒ­ƒ6'Ö'u'6'
û''úçâ'']'Ô'ÿ'©'@'''V'Õ"BˆÉË¤–œÃL‡ƒÔ'Í'‡'Óƒì…͇†""'Ù'J'''''4'8'*'$'-')''üú''	'' 'E''øƒâ…x‡Ù‰Û‰‹‡)"Òƒt'΂w'`'c'V'H'2'
ìÔÏÙï''ƒƒ!ƒ\'í'Nòàô''&'?'c'''|'P'èØè'*'ß"O††n"݃'.Õ¸´©¡–'"wosqx|}}}~zv" æ'qƒ
ƒ#'š'Åž–£­¿ÝîÏš}zt{‡'«Èï'ðÚ¾¯¸×''žƒ^ƒÉƒc'Žø¹—‰||~…ƒ"ˆ'£µÉÝïÞ¼½ÜØÂ¼ÅÒñ'''"'mƒ"e‡=Œè–p ££¤œ9'‰e…´"GƒÀƒrƒ'š'0ç¹'•ž£¢˜†ƒ†‡ƒ~~ˆ"¡˜…w}ƒ˜ªµÒ'':'!á¹¹ÃÀ¾³¡˜˜‰‹‹Ž˜""™ 'ˆ'µ~Œ¥³¤€"""š·ö'N'ă'ÿ'«'~'`''â° ›¥°ÉäîéÔÅµ±¶¹¯›"'•¡±ÂÔÂ­¥¥¦¶á')'r'i'5'-'‹ƒt"ô†0…Ç"='ù'X'
ô''''''&'Q'\'4'ÿúïäÓÊÀ¼»ÀÐö'Qƒ"ž†¼ˆ6‡~…Fƒg'q'
áÕêñÞÈÄÖõ'''*'xƒ7"ŇˆŒ%"¡ô«ö¦S—=‹û†Û…"œ"é…~…õ…Þ…-"^ƒ¥ƒ'¡'V'%'	óâÜÔÖãñîÙÃ®£›•–'""–¢­Ëå''%']'³ƒG",…†‡-ˆ¦‰
‡ñ†A"݃̓'š'F'þþ'óàáú'6'Œ'²'x'%'''5'«ƒÔ†ÇU–áœD—GP†‹ƒ¶'³'h'‹ƒ*"1"섃ƒp'¨'J'"'''''['g'@''ûòëðý'''''&'L''ûƒ""L"ׄ˄;ƒ•ƒ'»'r'W'Y'_'o'd'9üáÕØí''['¿'ñ'¤'3çÎÑàó''5'='$üÜÒÚø'J'ö"…u…»""ƒ'6Õ®¢–"'——†vtvvxnlmknmlq¦''׃ׄƒE'QÌžŒŽ™­ÑçÊœƒ"Šµå''äº —¯Ø''b'˜'Š'6ã®Ž'||}}|''ˆ"¥ÃÚç×·•Š"«ÅÅ±®§¬¹Ìã''F'¹ƒ‡"ë‡%Š3ðŒ
ˆÍ†"‹ƒÊƒpƒ*'Ò'u''öÇ¤‡‹ŒŽ"•›˜"™›…|{""žœ‰†ª¹ÀÅÙëÝÀ¹¿È×âçÌ¶¨'‡–±ÊÂ³µ¹ôÈ§š†'¯ÕéÐ¡…wv|¡Ú'.'³ƒˆ"S"%ƒI'º'''MÿÅ£››¤»ç''êÉ¼¿ÉÎÆ³¡¢©´»ËÚÊ¶®ª§¼ÿ''û'ð'"'lƒ"·‡äŠËŠ8†Ñ"'¹'9'''þòô'':'?'"'øòéßÙÕÈÅÂÉÑç''€ƒƒ²"ƒèƒ?'—'/òÙÑÚ×ÐÄ¹Çßô''/'"ƒR…"ˆ¾¤ž›¸wÍ+Ш'O‰†0…ú‡‰Š™Šyˆ¯†""éƒÁƒ'Ž'I'%''
'ûóóüøèÑ¿¯§›™—"'˜¨½ã÷''/'r'ðƒÑ…tˆ=Œmô'–ŠÎ‡"Úƒ''Ø'i'*'óìãÝÚàû' '=')'ìñ''qƒ."·ԋˎŒNˆ6"éƒ>''>'='r'Ƀ'÷'®'g'J'8'&''1'_'t'B'åÜÙÝèü''''''-'N'|'µ'óƒƒ'þ'Ý'Ï'°'o'>'/'<'['f'B'ðâàð''''N'_'>'	ÞÈÇÌÙé''
õÛÄÏè''|ƒ8" "À"†ƒ´'É',Ýµœ'Ž"Ÿ™‰{sv}}rhdfhikt‡®''æƒþ"cƒ"'y×£…ƒŠ¡²¤Š"œ¡¢¦¿î'*'%ë½¢'˜¬Èö','Q'3î«Ž"yz}ƒ|~''¬ÄÌ¸£Œ…Œ¢£œ–"™ ­Êñ'*'~'øƒ™"w…q†G†……ü…"$ƒ"ƒ'Ô'''Z')'êÈ¦'‡ŠŠ"š£¡ž ¡'Š‰‰†‹"""'•£ÀÛæäÝÙÈºÆÔãó''çÁª'ŸÑüñÑÁ¹¶²®­¬¢§½åÿå±ƒqqoq"­ø'gƒƒý"þ"Öƒ¨'·'b':'Ð©žž¨Â'	'a'm')àÉÇÎÚÓ¾·ÉÝÛËÅÆ¾¶¶³¬¼''ƒƒƒ'¡'ƒM… Š1ŽªŽ1‰A"ùƒ'^')'''6'-'ÿ'''%'ýõîèßàãÙÒÐÐÚè'','`'''­'Ÿ'g'('áÔÉÆÂ¼··ºËäÿ'&'yƒ5"ʈ'¶¡'Á
۔Ô"²=–yŠŸ‡Z‡î‹S'?–Å–Å'5‹‡"̓'ã'~'Q'C'8'0'''
'''''éÒÂ¯›˜›—"•›®Ô'''$'B'"ƒ3"x‡;Œÿ—Â¥y«®£
"é‹X†‹"Oƒ5'ž'E'ñãÚÖÏÎÖåý'øäê''F'ªƒP"a…"†<…Í" ƒ€'½'Q''	''+'='E'A'J'b'u'X'-' '2'='î×ÔÐÙâõ'''''' ','>'b'z'ˆ'''}'~'''˜'m'4''')'8'+''''''' '*'#'ùÝÌÊÎÇÈÑÜÍÇÁÍð'D'õ"H…͆+…ƒ©'¾'7è¿ž"""vtxwijgehjwªò'xƒ.ƒyƒ'Pß«—‰zrr|~zƒ›´À±¨®ÌõýÛÅ²šŠ'œ°á'3'…'~'¹"…€}}"Œ†}{ƒ–±·¨–…~}~†'Œˆ•¢ºà''d'°'þƒWƒ¨ƒÞƒãƒ³ƒcƒ'Ò'"'Y')ýçÛÈµ¡—––'•™¡§ž"œ¤–†‰'™£Ä÷'1'^'W'('ßÎÙî'''öÑ³ ‰Œ¡×''Õ²§®ÂÐÇ¾³´ÁÍÕÁŸ~upsy†µ''›ƒƒ£":"ƒA'o''ñÏ¯¤£ªÈ'''©'SñÌÆÉÐÎÁÊô''èÑÑÈ¼¸²¬²Û'('s'"']'nƒ$…(‰Œÿˆä"æƒ'Y'6'W'''†'U''''*'#'
'ýòììîéáßàèôÿ''%'@'T'M')'éÔÍ¼¹º·´°¸Êè'')'j'ö"†zŒ5™R¯ªÃ,À¨Ú"öŠ_ˆ)Š—"£4´
µO¥N"pŠÉ†T"FƒB'½'w'^'J';'*'''C'q'Ž'{'C'òÏ°¢ž˜•—¡·ç'''B'C'V'±ƒu…)‰Q"ܪ¹ËTÜ\ɛ¨>'JˆÜ…)ƒ'Ï'e'&ýãÖÊÈÀÁÏèóîåê'')'T'"'ëƒFƒwƒlƒ*'Ô'€'5'ïêî÷'''A'Œ'É'¬'['''òàÍÎÎÚäæëôû''''!'')'>'L'L'N'L'O'_'i'M'''''''+'9'O'M'A'G'W'M'8''èÚ×ØÎÀ¼¾½½¾Îý'qƒ°†8‰EŠ‡|"šƒ
'Rÿ×³•‰'}urvzxurunkihx©Ëÿ'J'|'h' ß¼¥~miklku'–°¹©˜"›±ÀÆÌÅ¨"ž±Ú'-'''&À…{~Ž—"yt|‹¦¬ 'ˆ†~€~'""ƒ‰™³Ó''I'ƒ'¹'îƒƒ'Ú'»'š'''i'O'öØÄº®¦Ÿ¤®ª •""ž§ •'Ž—¯µ£‡‰ ·ð'W'ðƒzƒl'Ù'R'ßá'''"'Ø³¡"‰†"¼éã½"Ë÷'æ½¯¯³¯§›€'"~†¯'	'‰'Ñ'Ü'ä'΂m'äÝÞÌ²¦¤¨Àÿ'N'p'6êË½¼ÂÁÇÓû'''$''''Ù½«¥§¶Ññ''
')'¦ƒÇ…±‡£‡Ë…òƒß'±'='5'j'¶'Ù'ž'B'''+'>'-''''þ'ÿóí÷''
''''2'N'O'.'ëÔÇµ±³µ«ª²Ì÷'':'h'΃"숎'—'Ÿ§Ÿ–F@ˆ±ˆ†D½~à×æuǂ£·ˆ"ÿƒ¢'å'…'U'6'#'''5'—ƒ+ƒ®ƒ¨ƒ'–'8öË°£ š›ž³Û''2'>'_'á…¤‹™Í¼—ð‰Jô¿šX‹7…íƒîƒ'ƒ'<'ïÙË½µ·½ÈÚâíòø'''7'S'r''ª''ς¥'M'äÖÒÖâô'1''ã'Ó'z'A'&'
ñÜÐÊÏÛçåØÝé'
'(')''"'-'='B'P'X'V'M'<'$'	øòü''!'A'|'¸'Ë'À'Ò'ì'ׂ˜'Y'''ìðîÝÇ½ÃËÄÅÕ''˜",‡‹è<‰Ï…'ƒG'\'	Û»¨˜Œzyupvxw~"vomz"¥¶Çâ'''ìÛÄž€nkhgiouŽ'‰'~ƒ–«¿ÉÁ¥–"¢·Êò'(',ò¯ˆ}}||}Š"†{uy†™ ˜'""‡"€ƒ†Šš§Ãê''N'z'¯'Ç'š'b'C':'K'['O'ëËÀ³¯£¨½ËÊ¾­ ™¢§¤™Ž'•¨°ŸŒŠ‹¡Å''»ƒÝ……ƒÛ'§'ââ''E'Q'Î¨–Ž‡ž²¶¢Œ‡×'"'='Á¤ž™——"‹ˆ‹ ¡ŽÚ' 'G'7''çÏÇËÞ×·§œ«Îù''ÜÇ¾·»ÃÆÍÞøù''0'm'\'Å¨™œ §¸ÉÞÿ'<'¬ƒ`ƒÿ" ƒ–'Ü'^'('2'`'©'Ù'²'U'''+'F'C'/'%''''''ÿ'''&'5'7'1'2'P'`'E'ëÒÁ±ª¥¢£¥«Åö'!'?'a'¥ƒƒÈ…&‡rŠrŒÄŒÚŠ ˆ†íˆ=£ZÎ
ý³Áã±"r‰^…vƒÞƒ''C'#''''iƒ6"°†M†l"êƒZ'''âÆ±§ž£¬Æè'''Q'á…²Šò™k»¤ïY"úÄHœÛŒ†?"ƒ"'¡'V'òÚÈ¹±±³·Èßùþñëúÿ'
''@'}'ïƒEƒ$'˜'"æÌÃÌÕï'%'t'©'œ't'd'U'0'äÒËÍÚÞÛÐÎÝú''''*'@'U'x'¤''°'x'B'ûîð'	'#'4'X'´ƒƒZƒ""""Uƒ–'é'p'(''
'ïÎÈÔÚÕÎ×''‹ƒü‡ŠÞŒ/‰W…zƒ/'IõÑ¼±¦¤›'~{novzƒ"ˆus|'§¯¨´ÆØåðõÝ®†pifhjijpsvwpt‡œ¹ËÃ®˜"¢±¿¸¹¿À®Œ}xyx{|"Š"~uxŽž£œ—¡²¬•†"…Š'Ÿ®ÂÞ''&'U'g'D'''','c'h'(éËÉÇ¹²¶Ùû'õÜÄ©¢¡ œ—""''ˆŽ'•¤Ë'%'ê"S…ð†	"v'Ù'ÚÞ''o'‹'DÝ­š…'‡Š"‡Ê''1'ÉŸ•""¢¤—§¾À¡‹‰ž¼ÊÊ»°­©®¿ÏÐ·Ÿ–—£¾à÷úñåÒÇÆËÉ¿»¿Íç'3''{'È§˜—›¢¯Æä''-'j'±'É'©'[','+'F'u'š'š'y'E''')'<'D'>'>';'4':'3'*''' '$'1'>'C'9'2'='O'@'èÇ·¨£š™š¨¸Ûü''?'i'¨ƒ
ƒ£"……{†7†U…ä…c…ˆ‡\…ž™Á¾ê¦öøÙ|®U"Ö‰<…bƒÖ'ü'€'D' '''&' ƒó†¾ŠŠÂ‡À"{'Ô'4ößÆ¶¦ŸŸ¨¸Îä''>'¤ƒs…$‰''§
ÅiÙÉÏ4¯á–ŽŠ{…Ý"
ƒ0'´'\'óÔÄ²³­®´Åä''ïÞâçéø''vƒ&ƒØƒ¶'ö'9çÈÄÎÛý'>'‰'›'{'W'_'h'C'öíÙÌÏÐÉÆÂÍßëþ''>'l'¤ƒ	ƒœ"ƒåƒ5'–'5'ðö''9'F'd'·ƒ9ƒØ"ÿ†ðˆ™ˆ!…éƒú'â'\'&''îÒÌØåßÍÍò'VƒQ…=‡ ˆu†Í"j'Ú'(ßÃ½ÀÇÎÀª•†wttr€–‹{rz‹› ™ž¤¯ÀÏÜÐ®"olkkjeeemjopu¶ÜæÐ¨'—²ËÇ¯šŽ‰{ww}ƒ…"ˆ'|ww"¯³ª¤±ÎÒ´"'š©©""™Ÿ©¶ÅÛïûñåÜã''='L'ßÌÔßÓÁÅç''9'*'õÆ¥œ™œ¤¢™†ƒ…™­Í''´ƒ»"Ñ…ƒí'®'ÌÒ''X'}'>ä³š'Œ…"…ƒ€xw¯ÕïÝ¹¨§  ®±­¡©¼»¡…{€ˆ'•'˜¤¬·½À²¥˜•¦Ëö''8'H';'ôâÕÄ·©¥ªÅ÷'*',ð¹ž""•Ÿ°ÀÖçø'':'T'G'%'';'†'΂¼'‡'T';'/'.'2'>'K'Q'V']'Y'c'^'P'A'>'A'<'8'7'<'6','+'1'('êÆ²¢š•'"›Ÿ­ÁØô''0'\'•'׃8ƒ—ƒé""""†‰ó"<¤â¹~Àß³IŽy‡¢"ƃ"'Ù''V'8'''0'±"F‡¤‹ß‰Š…Bƒ	'8'éÑºªž¡©²ÃÑî'''ƒ'"V†¢‹5"bžN¥‡¢—ȍ§‡È…ƒÊƒ'°'['#óÔ½¯¯«­µÊì'þäÒÏÓÖÝ''Uƒƒ´ƒ°'ó'9ãÇÆÜó')''ƒƒ
'¥'M'6';'*'
''ûÔ¿½µµ·¾ÉÛð''L'ƒ"#…õ‡†‡…ƒQ'z'õö'	'(';'['¦ƒ?"s‡=Œ`ÿŠ•…Óƒ‹'š'=''ïØÏÒÞÜÍÇÞ''¢ƒ¨"Õ…J"…ƒO'z'ÓÃÑñ''4'é¿¤"…yrnyƒŒ…{vu}†–¤§³´®¨Œ{kipmjgfjosoz… ËðòÎ¢š»ÛÐ«zzsy'Œ"š"•Ž€xz‹¨ÇÊÁ¶ÀÕÛÄ­§µÍÉ³Ÿ—"œ¢¨®¶»¼½¶ÂÒîûÞÃ»ÊáäÔÉÜ'','*''Ó°¤¡¥°²«•‰"Ž ¯µÃñ'A'´ƒ&ƒD'Þ'Eâ¼¼×''!'Ó°›""'Œ'{wvv'¡«­¦¯¸³¬¨§¥¥§¦Ÿ‹xtty‡‹Œ˜¯ÆÍËËË¹¡œ®Ù''g'˃$ƒ-'ЂV'áÆ¯¢¡Ÿ¨¼ÐÉ·§›'Œ'¯¿Í××ßõ''ÿ'	'K'Ƀ.ƒ'¢'Y'H'O'N'I'Q'['n'z'‡'Ž'''''ƒ'n'g'h'a'R'@'6'0'&'#''üß½ªŸ›"''—¡¬·Çàù''-'M'l'–'ʃƒ8ƒoƒƒè"҆Ɗ¢¾—@™¾•ßŽß‰…³ƒüƒ'¬'"''n'?''-'™ƒÂ†.‰2Š0‡î"·'ß'2'äÒ½§™ ¤­¸Æà'
'U'Ôƒ•"҆ĉ‹Œ²Ž³Ž‹‡Ê…q"ƒ['ä'Œ'M'!óÐ·ªª«­ºÒìùöÛÊÇÂÁÅÛ''v'Ü'Ü'u'	ÒºÃàÿ'C'ÁƒAƒN'Æ'C'÷òù''''
Ü¹±°±µ¸ÄÓç''V'ƒ£…¹‰¬UŒ˜ˆ<"''á'9ùðð'''C'¡ƒZ…#‰Ÿ'HšÛšŽˆ#"8'Ò'['1'''ñßÛéôßÐÍê','ƒƒ@'ý'…'(ëËÑû'd'øƒRƒ's'Îµš"tqsy~ywxu}‡¨¸Á»®ž€slhlnikkv~ƒ'‹§ÏîêÆŸ–²ÏÆ¥Œ'€€}z€ˆ™®º´©"'szªÑðõçÞÛÍ¾·¿Ó××Â©žšœ•"•˜š˜œ›¤¯·¹­¤¦²ÈÚÓ¼¹ÐäæéÞÊº»¾ÂÁ¼´£†"¡´º¸Ìê''A'T'5ûÉ®¨®ÆÜÖ¾¤"• ¨¨•ƒ€}{x'"…†•°ÅÄ©"•›Ž"~zrpy‡'•—¤Æéñø''ã¹¥³ã'>'á"…L…¥"‹ƒ.'WöÏ°¦ žžš"›—ŽŒ‰'¡²Å×ßÑÌÏÒÔÙô'<'¹ƒ$ƒ'ª'e'^'r'p'f'm'|'–'®'À'Í'à'ß'Å'©'¦'—'"'"'j'U'A'2'#''îÙÀ¨ž"'"›©¸Ðê''
''&'/'?'i'¬'ùƒPƒeƒ€ƒî"Ô†Jˆ2Š
Š¾‰É‡·…°":ƒL'Ê'Š'ƒ'¤'ž'a'''$'gƒ"….…'"¹ƒ]'x'ùòíÎ° ¡¢¦µÁÙÿ':'"ƒ
ƒ©"u…y†r‡†Ó…õ"äƒôƒG'Ü'''T'3'êÌ¹°¦¨¯¿ÙëëáÈ½º·¶ºÄÚú'''Ö½µ»Îí'%'ƒ'ç'ê'"'æÍÍÝû'ûÓ¸°±±µ·ÀÌã''['ô""†èŒT'Þ'S‹*…¶ƒ2'R'æáí''*'ˆƒV…OŠ"œ]œ8'y‰
"ƒ'í'r'a'q'a'%ÿþ''+'ÛÉÊÞ''+'<'4'"'ëÛê'Mƒ:"¹…Î…(ƒ"'vþ×º–rpwuxz}zzˆž¹ÓÖÀª™‡xmiehimqrz…'›©§¨·ÐÙÅ©'"«¹¸¥'–œ˜Š€ˆœ·ÊÃ¬–€tvˆ¨Û''F'A'#ôÅ´µÇÛÑÂ¶­£œ™"‰‹‹'ŒŠŒ›Ÿž˜"'œ¨·´§Ÿ¨°´¹ÂÛû''çÌÀª—‰…Ÿ­¸²¸Ä×ï÷îÖ¹¥£¤ª¹»¯ž«½»ŸŒ†||zzyx…›³²˜"wz"yy{{tq{'£±·Â×ö''
'+'6'É´¿ö'sƒ©†#‰{Š¬ˆ&"Ђá'Ò°¨¤œ"ŽŽ‹Œ‹‰†Œž·Ûû'ñÓÂÆÄÊÞ''_'«'°'w'Z'h'Œ'•'Š'''ª'Ђöƒƒ;ƒSƒRƒ/ƒ'ï'Ý'Õ'¾'¤'|'\'D'8'!'
ñØÀ¨Ÿ–'"˜¥¾Ý''('#'''
''/'r'Ôƒƒ6ƒ7ƒVƒ®"8"ã…j…¡…_"³ƒóƒO'Ì'~'Y'c'‡'‰'S'!''?'†'̃ƒ'΂a'óú''"üË¬¤£¦°»Îó'!'a'µƒƒXƒº"">"%ƒÞƒyƒ'·'v'A''
øÞÃ¶´¬¨µÅÜèäÕÂ¸°®³¸¿ÇÐÕÒÇ¼³¬­¹Ìí''B'A'ãÊ¾¹ÀÍ×Ó¼´®°°´»ÆÒã''uƒ"E†ŒŠîˆ}Šv…œƒ1'T'äßæ÷''gƒ%"ψ-–'é"o‡g"'Ú'''Ä'¸'f''%'Z'o'@òÄ¸ºÅ×ãü''%'ø''­"6†ò‰ˆ…#ƒ
'(äÅ¢…upoqry~"ˆ¡¼ÎË·™Ž"upjhlnnsx€"•°Ã¼¤ ­ÅÅ¬™œ«ÄË°ž¥ºÉÄ¤‰‰šºÍ¸¡ˆ}or€ŸØ'-'t'}'d'"Ü²«½ËÃ®§¡š™—…€"ˆŠ‰…††'Ž‰ˆŽ'˜™"†‰–ž³Ú'$'Š'Ë'¤'@ýÓ¹¢ŒˆŒ"¥­­¶ÃÔèíäÒÃ¹«ª¡§®¢™'—­¼¸¥™–"‰}zvtŒŽ'tqmlru{'xw´Ùóòææèô''#ûÎºË'
'´"bˆCînŒ†Òƒ†'IÙ®žžš•Œ…‡…‹Œ†‡‡Ž¤Î''O'['*óÈÀÂÉÔð'':'E'8':'`'‰'¨'«'¿'烃aƒªƒë""!ƒêƒ«ƒsƒKƒ%ƒ'Þ'¯'|'Z'T'H','	èÆ®¡š'""—¤¼ä'':'*'ñî÷'
'<'†'Å'Û'á'ê'ÿƒ/ƒnƒ¥ƒ½ƒ©ƒkƒ'½'}'L'2'.'6'5'''','<'H'?'3'÷ÝÜú'2'S'-ä¸«¯±¹ÂÏë''9'o'¨'΂샃ƒ'è'»'‡'Y','üìÙÈ»·µ³¯²ÀÊÕÑÐÂ´°±¼ÎØàÚÒÐÌÃ·©¨±µÃÒØÖÇº´³¬¯°¶³°¦©¬´º¼ÈÒâ''nƒƒà…‡‰	‰†Å"D'Ô';'ìâåö''Q'Û"…‡ʉR‰.‡7"áƒ['­'{''Ԃ΂y'5'7'l'ˆ'NûÂ©«­½Ëñ'.'S'<''1'Ï"y‡ŒŠ+‰P…öƒ]'>Ý»¦'~rqlrv~‡Œ—¥¶º³¥"'xqmlsuy||……Œ¦´³œ–§¬§ž «½¼¯¦µÑëä½˜•«ØêÇ¡ƒulmv‹¸û'9'X'R''é¹ª«´¶ª¤ŸŸ™'‡~}‡ŒŽˆ"…‰‹Œ‹–—•Š†…†'£É''½ƒ´"Yƒüƒ'JïÆ£"Œ‹œ©³¼Êàú'''ôáÕÁ±£¢Ÿ˜—–¢¸Æ¾·µ¸¯œ"'‰{nkksrqkddfo{ ˜†}''´ù'<'H'áÄÄÏÛÕÄ¼Ø''³"WˆAðßS‡fƒ¾'TØ¨™"•"Ž‹'˜"Œ†‡'®ê'S'§'¬'d'ÚÄÂÌ×æõ''	''!'E'p'Ÿ'Ï'ûƒEƒ¥""˜…#…~…Ž…8"½"Nƒõƒ¦ƒaƒ'Ñ''s'm'n'O'òÑ¸«¡œš—š¢»ß'''é×ÐÛî'	'8']'n''Š'•'¥'º'Ö'í'ë'Ñ' 'i'K'*''ý÷òñ''''øéÜÍÅÇå'';'$åÃÀÊËÇÆÑáõ''?'`'v'€'y''{'r'^'A'!'úêâÌ½´·¹¶µ·¼¼½»ºµ°´ÅØô''ýññôßÈµ­¬«­°²®§«°¬¯¯¯¯«ª¦§¯´ÁÍÕÔé'
'K'¬ƒ(ƒ¬"H"Ë"¤ƒäƒ'e''ùêç÷''3''ƒ&ƒ÷"""Ù"­"ƒ_'ß'˜'…''¤'"'c'='4'K'V'+ëº§£ª¼Íí'!'J'>')':'žƒ²…©‡j‡"ðƒ'1×¸´¦{tosrƒŸ¸ÅÊÃ¿±¥ˆ€wroqzƒ'—"ŽŠŒ—'…€…Ž"™˜™›Ÿ››¬Ñëä½¢¢Ë'
'ò°‡smoq~'´ÑîÿùãÂ©¡¥¥§®³²¢"ƒ{Š•–Ž†‡Š"—˜–š¬·°š"‹™±ã'oƒ®…»‡6†o"S'È'Ê¦™œ®ÆÛãô''<'Y'j'j'P'"'ÜÀ«œ˜""š­ÄÐÇÍáöëÊ¬¯š€meejhlkidjtˆ±ÑÊ¥ŠŒ¯þ'g''Sö¸¦¥¤«²½Òþ'lƒ~…ωŠÐ‰…¤ƒ?'1Ñ¥"'–—£¶Å¶Ž‰'¯ð'Z'¬'¨'j''ôÔÊÐÕåïôü'
'!'D'i'¥'öƒZƒÑ"r…F†C‡Jˆˆ-‡}†…³"ñ"WƒÏƒW'ï'¢'w'q'i'J'ôÐ¿°ª§©¤¢¡¬¾ÚíìÙÈ¾ÀË×è'''"'8'@'J'U'`'n'''‹''j'G'-''ýíàßáèúúïÛÏÇ½ººÆå÷ìÕÓë'	'
òÛÓàòø''%'2'9';'2'/'5'3''ñìïëÛÅµ´¸¼¼¶­¥©©©­´Äè'
')'A'F';'/'5'4'"ôÆ¶«ª§¨¤œ¤¦®±¹ÇÄº««§²¾ÎÙÞäú''.'R'ƒ'ƒƒ'ý'¦'T'!'''óêíý''8''Ôƒ	ƒƒ''£'®'®'£'"'e'@'+''ëÄ­¢¡®½Íãÿ'','0'2'V'¼ƒp""
ƒN'Ž'Ë¸¿¸tpnuŠžÅ''.'-'ûäÉ¬–‰~ztr|­²¢š•–"}zuƒ"''–"‡‡˜¸ÎÌµ›žÌ''3'¾Œzrmlo{‰›°ÀÌÐº§š"ŸµÙøíÀ›y‡˜š•'Œ‹"›¨¸·°´ÐñãºžšŸ­Ã''¿"¤‡ñŠ‰k…óƒ]':Ñª—•¦Íõ''
'&'c'®'ÿƒZƒƒ4'·'N'×µ©¤˜–™«¿ÌËÝ''N'M'Ð¹¤Šujifgggjlpy•Êõæµ†ˆ¥ç'C''Yûº "" °Äã''•ƒx""…3"±ƒŒ'ˆùÀ¡''Ž—¡Âï'õÀš'¦Ú''R'['P'B' ðàÞàäïø'' '>'Z'|'Ã3ƒÌ"˜…¨‡+‰‹Y\Œ‰óˆ†{…O"gƒ«ƒ'·'z']'N'5'òÙÆ´±²®®©¤°ÄÚâ×Æ¾¹·¼ÆÎáêú'	'''#'0'<'J'U'X'P'C'.'!''øçÛÔÓÛÚÑÅ¼¿½¼¶²¾Â¿Éæ'2''ƒ'H'äÚááçõû'''''''ýæí'''ØÂ¶µ³²¨¤œœž£¯¼ç''G't'œ'»'Å'±'™'Ž'f'!Ü¶©£¦££šš¡¡¬ºÙüþâ¿©­´ÂÐØæü''?'C'8';'W'x'']'-'ïì÷ùðãäêö'','I'p'…'''‰'›'À'ñƒ/ƒEƒ&'Ü'˜'\','çÌµ£ž¢¬½ÉÙú'';'H'='+'+'U'''†'V'ã³¬²±—}rrqz'À''ªƒ,ƒ)''t'I'ëÂž‡€{y‡¥ÏÎÀ¸¸·§uz‡–¤¤šœ¡œ€‰–¬¬œŽ™½ý'-'Í™'zslhqy‹—¦¬²­›'"¦×'/'t'Wú²‰yy~‡'"•'¡³ÌèâÇÉî''Ô«¦´Ñë''Ê"¬ˆ	ŠÚ‰ÿ†gƒš'IÖ©˜˜®Ú'	''!'G'¦ƒW"X…ª†Z…™"'ß'<ðÉÅ¿­ Ÿ¦µ¼Àê'E'À'悐'›œ‹nolkjjqqsš»ÙÔ±š‹Š•¸õ'!'Ú´ "Œ‹ž·Ôæ'
'['­'ê'Ñ'q'Î­–'‹Š˜´ç'#'F'"Ø¤•'½ã'''M't'U'öìãàæó''3'_'~'¢'éƒv"K…•‡ŠDŽQ"•˜u™Ù•ü¦Œˆã† …,"!ƒb'ä'"'b'A'1'ùâÐ¿´µ«®ª¨³ÉàßÒÆ¸³³³»ÁÎÓßëù'''')'='M'['f'i'\'D'(''üàÎÅÀ¹³¬¬´½¾¸«¦®¯Äÿ't'ïƒ'ª'/ó×ÎÎÎÔÚáßÝÛãùúíäë''='/öÌ¶¯ª¨¡›–™¢µâ'1'Œ'Ì'óƒ]ƒý"Iƒîƒdƒ	'©'<ëº¦¡¦©¤—ž¨®Éù':'N'Úº·µ¼ÈÓì''b'¤'›'\'7':'C'='ûãÛÓÜâà×ÔÙè'''''9'F'S'v'»ƒ0ƒÔ"""Õ"~ƒÏƒ'Ÿ'K'áÅµ¢œ¢¨µÀß''o'§''M'ðàäëàÉµœ"Žƒzppu"›è''ƒ¼"ì"êƒàƒ
'¥'q'?ÿÈž‰'"¿ë'÷õ''ë°‰|{"ž³¯¡¥µ´›ƒ}‡Š‹†•µø'1'"Þž†|zmkox‰•ž˜–"‹¬''˜ƒ	'Û'?Ä{xu~Š'••˜®Éã''ÝÑé'ýÒ¯µÙ'''%'Šƒ©…¢‡N†ô"éƒ'/Î¤˜š¨Èï'''K'Ü".†ÄŠ"‹'†ÿ"'«'åÞâÐ²§·ÉÊÍ''ƒ]ƒÖƒ_'†Œ'†~rnoosx'£¥¨ªž"ˆ…•§Å»±°¬ 'ŒŒ™ª¾ÂÌî'$'Q'S'Ù´ž–—'‹†"»ñ'!'7'!ä¬'™ªÃÚþ'A'q'['óæßÚßï'
'7'd'‰'ºƒƒº"ã†Æ‰ì:˜S¦´ì»®"žð"†Œ"ˆ}†'"»ƒÃƒ#'¾''S'5'"'öèÎÁ¸®¬£¦±ÂÚëáÏº²®³²¸ºÆÌßð''' '5'P'r''¥'Å'Ç'š'j'J'1'îÔ¿²¬¨¡ «¸ÄÂ±¡ «Ä''o'âƒ'¹'HóÐÄ¿ÀÂËÌÊÈÃÇÐÖÕÙé''M'H'Ö¼¨¡žž™"'– À'
'ƒSƒªƒÐ"ʆ¦‡ †Š"éƒÙƒ
'bõ½¤ ¨ª©¡›¦¯¸Ëö'<']'&íÒÅÁÄÄÍë'5'¯ƒƒ'œ'G'+'('ýåÐÊÉÈÒÓÐÉÑì''(','1';'['˜ƒ"…·æ‰
ˆ†"7ƒ)'ˆ')ðÉµ§››¤°Áë'cƒ
ƒlƒ'oýÊ³«©¨¥ '…~{xvsmx‹®''ñ"¡†Y†r"Ôƒd'¾''w'<ë±'Š¦Ý'':'A'X''ž'Tæž'z'¢¤œž··¡‹ƒƒ'~ƒƒ…"±ê' 'Ú¢€{xrnqu‡œ —'"Ž°''ºƒ9ƒ'QË'{try‰™—˜ªÄÔïðßÔÖÝÕ½±Í''>'B'-'>'¡ƒWƒÜƒÅƒ'_ïµ –– µÐé''Fƒ
…‰±'`–ñ"‹†…¯ƒ+'HùêëÙ½½å''÷'!'̓à"›"'ã}‰£²±ˆ{vposƒ—¥£žœ'†}}'¯º°š'š£©²Í''P'c'Ñ¤ˆ‡†ƒ†"²Òó'ÿâ´—'š©¹Îí''0'ð×ÛÝàåú''&'V'€'ƃ6"
…yˆŒÛ–«ÏqþGIí°¾é¡'$‹
‡Y…Q"ƒP'Ý'''d'R'A'='2'êÕÄµ«¨ªªºÙôñ×»³­°¯²·ÁÇ×î''';'`''ÂNƒ\ƒ#'à'¢'q'4'ÜÁ³¦¡›ž¥¼ÒÐÀ¨¦ªÀî'2'n'‰'m'&ìÊ¿ºµ¶ÀÄÇÁ¹¹»ÁÇÓé''('"÷Ó·¦œš"'"žÆ''׃DŽG"¯†k‰Ï‹Ù‰÷†°"Ÿƒb'}ü¿£Ÿ¡©§Ÿ¦©§®¹Ñù''ìéæÞÛÕÖð'/'«ƒƒ'¥'B''ôâÖËÄÁÄÌÐÎÊÎæ''/'4'9'L'r'у¸…ÔŠ
&"'…‹C†ƒ"
'ò'Y'Ú½ªŸ™ ¯Æü'‡ƒcƒêƒm''ë®š""š§¬£'yunts€"Ç'('ì"T…Ù†"¢ƒ4'‡'^'c'Eý¸…¬ê'7'e'u'›'è'ø'ž'³ˆ~x‰‰‡ ª£Ž"…""‹'——¦¾ÖÓ²"€yzyux{‡'•''¥©˜Ž¡ä'_'¹'–'ºŠuurz'§­"ž©´ÃÖèóïÜÇ¸ºë'E'‹'w'?'''@'`'P'(ò¾¦ –™¤¶ÊÛ÷'?ƒ…KŠÓ"a›ý˜àŽ­†âƒ†'g'áÛÍÅÛ'%'u'q'1'('¥ƒ"")ƒÄ'Ɂ… Í'	'ð´~qmr|"¡¤¥¯ª ‹vtvx{Œ¥º¹®¢˜"—§Á''Y'n''Ì˜Š~~}Ž˜¥²¿ÓåãÄ¨¯ÀÇØïüó×ÄÀÐàù''
''$'N''׃]"O†‰7ù È%Ep[ÿ]Äû7·ø™¼ëˆŸ…â"^ƒz'ö'¦'w'h'j't'r'C'íÑ½³®¬®¹ÉäìÖ¾µ²®µ³²·ÁÔî''='m'¥'ëƒ@ƒ¡ƒî"ƒýƒÍƒŽƒB'Ó'e'áÅ¸«¡£°ÎíîÑµ©§¸Ýô'	''ðÕÀ¸´±¶ºÃÄ¾´²½¾ÏÚçöüó×½°¥žšš––"¢Â'	'›ƒ^ƒê"Š†›ŠpŒø‹!‡G"¦ƒK's÷¼£ž ¨««¬­©§¨¬½ËÒäò'''
ûðõ'#'d'¤'¢'f'''úèÙÐËÈÉÐÑÍÍÄÄÝ'''%'1'O'…ƒ"uˆ7÷ŸI©È¤V•eŠd…fƒw'˜',ôÌ¶ œ¤¯Åõ'\'ýƒbƒ'XÒ¡‹ˆ'¥ÆÜÌ¥'"yrv|Ž°ê'@'¸ƒ^ƒý"ƒj'­'B'#'$'Þ«Š"Š¡Ô''Q'u''Å'¾'jÿ­Œ~~x}{z''£§–ˆ‡…"©¿Å²¤¥¨¡Ž}|€~yyz€ƒ……Ž§¯ ‰‰­à'ûÉž…zvw'¬´ŸŒ"™©Ö''3'&ÿÑ·¿ü']'¬'‹':ýâÛáÖÌ¼­££®½Öëû'-'Ô"ˆ¨•?"¨Œp†Nƒn'hýÚÍ¾Áë'Q'Á'¿'Z''P'»'ü'Ä'VšÌ'&''Ú'‹'ªrgp}Ž™¦¹ÁÂ¯—…utrmt}•§´º¼® —Ž—©Ù'')û¸Ž†'y{"˜¯³§¥¶Ðå×¹ºÚû'ññðÙ½µ¹Îô'('C'7'#'*'Q''샎"¢†Š2'{¨¡åj]tÿÿÿDœÕ¢Œ¨‰½†k"£ƒ«ƒ''Ž'y'u''€'T'"'äÕÉ·¹°²»ÃÈÄÀ¼·¶´±¯±¼Óï'']'©ƒƒ~"0……Ç…Â…8"Ë""")ƒ\'£'+ñÓ¿±¥ Ÿ²Öó÷Ý»¬©°¿ÊÔ×ÚÒÅ¸·³´´¸¼½¼¶µÀÐì''''íË²¥¡ Ÿ¢ª¦¤Ÿ¦³Þ'+'™'þƒ—…‡k‰ˆF…܃æ'Ђ9á· ª±¹½¹¬§ ›š¢¨¿Û÷''$'2')'''';'G'C'3'&''
ôáØ×ÜäëäÖÌÂ»Ã×ñÿ''@'"ƒ+…Š2—B®ÀL¹ƒ¡PŽÅ†¿ƒä'É'M'ä¹£œŸ®¿Ö''?'h'Fó­'†‰—³á'ôÀ£˜‹€€‡À''['˜'°'®' 'w'F'"'
þã½™ˆ~'«Ù''O'ˆ'Œ'V'Ò¨"†…'ƒ|yzŠŸ¤—‡‰—µå''îÇ±¦™Š"'‡Š‡"~z{yx}ˆ˜¢˜'€…™©©Ÿxt|~Œ¥•†'…‹£Ó''M'9'Õ¹¶á'-'a'K'ãÊ½·´®¬§¥£¨°¿Øý'''''ˆƒw…eˆZŠ´Š:‡^""'ú'K'ÚÊ»»Ú'*'~'‹':ú''%'3'õ²'	'‹ƒ>ƒ•ƒ'KÀ†mot˜¤±¿ÎÙÑ­'|pppqyžÀÑÔÊ¹«›—ªÁÍ·‹ˆ…ƒ…Œ¤ÀÁ°¡§ÄãåÐØ''P'L'÷èË´®²Ì''H'p'W'0','S'ŸƒƒÆ"ó†ûŠË"SªYêi'ÿÿÿaã¦ò'ŠL†¾"݃˃7'é'«'|'c'W'L'8'''ñçÚË¼¶´´³¸ÀÆÇ¾´¬«¯»Ï÷'%'n'Õƒx"u†2ˆ¯Š¢Šrˆj†…£"êƒÚ'Ö'DüæÏÀ°¤œ¯ÉâèÞÌ¸¬¨¯µº¿ÈÄ¹¸µµ³´¾¿¿½½ÀÉá''('6':'0'Ñµ¦¡¥±ÌÓÌ»³²´Çì'!'r'ɃZ"4"Є ƒÉ'ë'SúÈ®£¤®¸ÄÊÁ¯¨–•—¢¸Óó'''2'3'%'!'5'P'J'5'6'I'Z'I' ùñòü'' 'òÓ¼´³½Ïå''%'rƒ"슖´¬Þ¿Á»£¡‡$"'Ï'R'ì½¥ °ÀÊÐÛãÍ¨"†…›´×ôïÈ·³¥Œˆ–¤Æ''F'_'H'''!'6'Y']'8'ä¼šŠ}ˆ'­æ'9''Ž'3ä½±©œ''‡€~}Š'‹‰"´è'B'ž'¦'Y'Ò°Ÿœš—š•"††{vsvv‡‰wxy€'‰}'Œˆ‹Œ‹"~€€…˜»õ''
èÆ²°¾ÞõêÔÆ¸«©¥©®­¬±¹ÁÐò''':'&''@'¬ƒf"J"ö"è"ƒ2'‰'/'÷ßÈ¹½â''èÈÇÚÓÏÏÍ'''ºƒeƒ™ƒ'MÂss›°µ¸¶Ïóýãªƒvmlt'–©ÍéíæåÍ¬˜ˆŠ—œ–‡…‰ˆ‡…¢»¿©£¸ÔÜÐß''m'f'éÎ¿°©²Ëõ'/'V'H'/'-'\'²ƒ1"…M‡}‹+'F£'ÐF*aÿÿÿ/±Ñl¢`æ‰ï†©"ÛƒÒƒH'ú'¾'‡'Z'6'"''''''%'!üÖÃ´°´ºÍ×ÒÈ¹¬§­»Ïô'%'r'ûƒý†ŠQ'G—'–ö9‰í†¨…ƒß'é'Y'ýëÙÂ©ž§³Ðìï×À¯¨¬¯µ¾Ç¼»·¹¸½ÁÄÉËÈÈÐØì''7'O'V'I'Ò³¦¡®Ìü''äÑÕÑÊÖ''>'k'†'«'΂Á'†';ùÊ³¦¬°¼ÀÉÅ¿±¥ž˜—¤ºÛ'''''('('1'`'}'p'R'P'x'ž'˜'g'3'''''F'_'@'Ö·«¯¶ÁÐå'	'I'Ù"8‡¢;›Â¦€¤ñ˜OŒQ†,ƒ·'µ':'Ú»¥¡«Ãáå×É¼¨‰…‹›­ÀËÉ¿¾ÆÅ³šŸ°Âä''ôç''g'Ú'ü'¦'9úÎ«•‰~ƒ‰ Ê''|'x',ÝÅÍÊ·¢›œ—‹vv|}"›È'7'탶ƒàƒ9'|'Õº±¶¹¶«ŸŽ†|snuv{'ƒ{yv|…Ž'Œˆ†‰œ¬®›Š€x}''Š'£½ÌÐÇ¿»³¬²¸µ³­®¥¦©¯µ´ºÀÍßåù''6'&''
'<''ȃƒ'é'š'M'0'6'D')óÏµ³·¶µ°°¯ª­½Ì''|'é'ñ'ƒÿ¢zpqŽ³Á³¦¦Æ''%'Â~wq|'£¾éúú''!'×¥Žˆ'š™'†ˆŠ‰£²¸£›£³¹µÀò'('&÷Åµ±¨¥³Ãã'''''1'_'Ã`"e†ˆàŒÝ'öšò¯ì×.(7cÞ½±Ö™Üˆº†" ƒÀƒ='÷'º'€'K'('ùþ'
'';'q'''L'ÝÄº·ÅÕáßÍ³¦©±ÃÔð'+'ƒ%"›ˆ<'¡g±­±0 )Eˆ]…;ƒÇ'æ'f')''ûÕ±¡¥°Ñù'
øÔ·ª¦³ÆÖÚÈ¼¾½ÆÈÒÙäåæçîïü''!'4':','Ò³¤£¯×''I'0'	ÿ''ò×æ'',' '''ýßÁ­¢£·ÎÕÎÈ¾·¯¬¢™–—¥Áî'&'<'&'')'4'A'e'ˆ'ˆ'u'z'­'é'ö'΂•'c'N'^''…'Z'Ú¶¯®¯¶ÃÔí'#'ƒc…ˆ<Œ©Iö‹ã‡p"˜ƒ,'€'çÈ°¥©ºß''îÊ¯¡‰'ˆ"ªÈÞÍ²ª®ÇÏ¼¡–Ÿ®ºÍßáÎÌ'
'¦ƒlƒ©ƒ''#íÆ©˜'œ·ì'-'8'ÒÆÝÜÃ¨œ›Ž"}ywy‰ æ'ŒƒÝ…}…ð"±ƒ8'm'ÕÍ×ÑÄµ¥˜†upr{‰Œ€~{'‹ž'ˆŽ£ÅîúË†ƒ‹'Ž'–Ÿ¨µ¼Ë¿« ¢£¦©«°®°¶¿ÀÄ×'' ''	''ÿñò'''9'Z'|'‹'n'B'O'•'Ò'º'e'	Ö²¢ §±¯«£ ¬®Î''7',ñ¬"qjq±»¨"²é'
ùÌ£"~ˆ¡¶Ñï'''0'}'~'*Ê™•©¸µž‹ƒ‡‡œµÅÂ§š˜—ž¢£¤ºÌÉ¼©¢¤§¬¼Ðãò''
''4'j'Ûƒ›"é‡{Œ+')•ñ—…œ'¨D·½Â"º§ªV›…Š‡/…X"Hƒ—ƒ+'Ø''d'7'þïîò'';''¶''<'åÏÄÊÙàÚÉ´¤£¶Íáÿ';'–ƒM…!Š>—òsÎàÐ|´\˜SŠµ…̃ä'ñ'x'D','#'	Þ½ª£³Ð''+'.ÿË³¯½âþ'äÊÁÆÓÜó'
''%'''&'*'''
''ýì×Àª¢­Ñ''*''''O'\'!ÞÉØáÜÔÎÌÆ¸©›™©ÃìóÛÀ¶´¸·­£™›ªÉø'2'M'<':'A'I'F'Z'}'"'Ÿ'ăƒ‡ƒÇƒ¦ƒC'邳'µ'Ђ¶'f'Ü¼°°®±»ÇÜ''K'Æ"¦††ú†í…Ñ"iƒV'ª'EûÐ»¬§®¾å''$ñ¼¦š‡ƒˆš³ßýçÂ¬²ÎßÊ­›œ£®¾ÒÐ¹½ü'ŽƒRƒ˜ƒ1'»'€'Jþ¿¦¡¥¢ ¬¼ÚæÑ¶³ÅÊ¶§—žŸ–"|{y‰§÷'¾"q†¯‡{…ãƒÑ'¨'#ãÖßÖÂ¼²¥"…|w{ŠŸ®£Ž‡ƒ'—¢¥—Ž™¸ô'?'K'¸–š­®ŸŒŒ'š£³Å¿­¥£ª±½ÇÊÄ¿ÁÇÊ×''T'˜'';'ðéåáæíú''0'K'I'B'}ƒƒ|ƒ†ƒ
'müÃ§›¡³¶³¦ž•š¦±°žrldrˆž£Œ'°ÊÔÈ®™ŽŒ ²ÀÒßþ'M'Ê'ò'|ñ¨£¼ÛÛµƒ€ƒ‰—´ÓåÒ­–••›¦§Ÿ£§¢¢œš£°¼Îë'''''+'D'|'想…[‰_™äÍ™i••l˜«šÂ™"†CŠÜ‡È…Єžƒâƒbƒ	'"'O','ùæàÞí''\'‰''a'='íÙÒ×ÛÒ¼°¦¨½Öì''E'žƒS…,Ša˜(³¡ÒÖ>º3›n‹¼†ƒû'ý'"'F'#'òÕ»ª¤±Êú'>'`'9ðÂ³Äê''ôÔÊÒè''0'['†'•'ˆ'z'}''R'!'õóú'òÔ·§¦·ÐäâÝ''H'b'#ß¾»¾½´³°¦ š""¡ÃäðÛ¼·»ÈÐÄ®£¥´Óú''C'T'm'|'k'V']'†'´'ñƒX"……þ…é"èƒßƒFƒƒ)ƒ''ÝÀ±­¨¯³¿Íê''X'¯ƒƒ‡ƒÖƒÊƒu'ý''?'	ÜÁ±¥¨©µÃáéÌ«–Š…€‡—²ÛûöÕ¿Ï''$'Ã›""˜¢®¯¤§Æ''Ž'Ђւïƒ.'ö'gî³¨±µ¥——¢£Ÿœ¡£œ"" ¢˜†€‡‹'©ó'šƒì…´†v…]ƒ©''áÓÖÒÇËÖÉ´ŸŒ"Œ­â'é·œ—›ž£š"¡¾ý'M'_'ÆŸÂäãÁ¤'Ž'–ž¥²²ª«±ÄÓõ''üéáâæ÷'0'¥ƒƒ
'‡'!óìçãàáåêõ''
'#'zƒƒ°ƒïƒ'΂.Î©›š«¶²¦™""}vx{umefeo{Š†}rt""¯ÀÆ³¦žŒ†Œ•™¢°×'7'³'á'€ö«›²ÏÙ³Ž€y''­ÒíðØ¬–'•¢±»°®²¨£ŸŸ«¹Óñ''@'Z'_'^'a'g'Œ'Þƒ™…F‰*'nœ9 uš'íY†‹»‰§‡"…ê"È"ƒ|ƒ.'õ'¶'{'J'''
ùíâÜåþ'''M'i'w's'E'òãÚÓÆ²¬¢¨»×ö''6'ƒ"ˆH'9¡ú´s¸:¨•"Š…ƒÉ'ó'|'5'
óÙÈ¸«¤±Âå'*'c'S'Î·Çè''ûÚÞô''K'•'îƒ@ƒbƒ4ƒ'å'Ê'•'E'''''/'îÃª¥¦¬¸°¸×ÿ'õÎ·¹Á»¯§ ˜—œ¯½Æ»±·ÅÞíßÅ²²Äç'
'!'N'˜'à'å'£'p'h'''ãƒc"I†‰‹á‹ý‰…ã"ƒkƒ>ƒ'˜'ãÄ³©ª®°¸½Òì''@'l'''¬'§'ƒ'U'ùÙÁ­«¥¡œš¢¥¨žŽˆƒ€}®Óü'ÿåø'I'x'Cä£Ž‰ˆŽŒ¢Ä÷'-'|ƒƒ´ƒ‹'Á'¸¢ª° '‡‰"†‹•š"ŒŽ"™š'†£´·¬¶ë'V'÷ƒº"ƒ»ƒ'"',èÒÎÉÎæ÷ïÚÊ²ž¥Ü'6'x'Rõ½¶²¤§¤š•›°Õ''æ¸£¸è''
ß¸¢›œ¥¡¢ª¯¶Îè'#'n'¨'®'t':''''';' ƒƒ	' '8'ý÷ëãÝÜØÝäè''B'¶ƒ6ƒ‰ƒ_'Ï'1Ï¦šš§¥šŒ‡{pkhjhdecffhtyons…"§¹Â·°ª"~zy|''¸õ'='S'"Ð–ˆ' ¥~y{"—¸ÛìéÄ¦"'¡ºÀÉ×ÚÎ¸ª¬ºÍ÷'1'''σƒ'î'Ë'¯'°'߃e"¢‡v'"s—Ÿ"k‰Ðˆ«ˆgˆ‡–†¦…•"³"ƒ‡ƒ7ƒ
'û'Ñ'Œ'M'"'öìèãï''"'R''Á'¾'ƒ'D'ûåÎ»©¥¥§¾ç''!'*'W'ñ…¶‰«–¢˜R"DŒ‡"¬ƒ'æ't'-'çÝÔÂ°¨¯¹Íþ'+'1'Ñ¼Êð'','ñù'!'^'½ƒO""Ñ"û"€ƒÚƒaƒ''u'J'2'"'/'C'(í¿©œšœ™š¢¦¹¿¿®·ÁÎÏ¾¯ '‹–œŸ£ž¦´ÈÞóìÕÄ¿Ù'')';'|ƒƒ©ƒ'þ''p'''÷ƒÂ…t‰\À˜í™ã'(‰Ü…rƒ«ƒ'Âb'
ÝÆ¶ª¦¨¯±°½Ôäû'','<'4'üãÌ½­¦žŸš™'Œˆ‡'}'}{Ž¬ä'.'^'I'''K'u'AâŸ‹‡†''‰' ³Äë'6'̓]ƒL'£'±˜"•—'‰ˆ€Œ–š"–œ˜—Š†Œ™¿èèÉÂí'9'}' '®'¸'Ë'½'c'ØØÛÖæùöþ'ñÄ·è'Q'©'ƒ'ØÈÁ­£Ÿš—•žª±¸¯ ©Âï''êÜÏÂ·­¬¡¡°¿Óö'6'·ƒx":"Tƒ™'Û'w'b'\'?'=']'''¢'{'N'7'.''üîèßÝÛàì''F'‡'°'¦'e'	Í© ¡¤Ÿ™""tkhgdafekhdgeknnuˆ"¤­­®°¯™}qnkvƒ—¸ÒÓ¾œwx~}vpr{'"°ÏÜ×»¤"••­Áß''-'ÜÅ¿Éí'/'¥ƒM""ž"€"ƒ"ƒ'é'éƒ-ƒå…S‡ÉŠºŒŠôˆ•†ç†…Ã…'…Q"Ý"SƒÚƒ{ƒ7ƒƒƒ'ƒ'­'U'þðíú'''('V'¹ƒJƒ¹ƒ±ƒ<'®'Q'òÔ½±¨¥§Âø'/'='1'='yƒ	ƒý…{‡…‰O‰Ýˆ£†«…"<ƒ¦ƒ'—':'ìîðÙ¾°¯­¸ÌäìÝÅÁÓ''>'['2'''S'½ƒr"³†'ˆw‰‡®…´"4ƒ]'''j';'(''×µŸ—˜"'"–¡¥«´Èãê×¼¢"ŒŒ™—'— ª¿ÉØÝ×ÓÔä'	'#'G'©ƒ†"R":ƒZ'¬'y'Ž'úƒü†~Œøš'ª¶­ýŸ±ž‡5"'þ'ˆ'/'ÜÇ¸±¥©¤¥§­·Å×èþ'
'äË»­§™—•••ˆˆ'''~yy{ˆ®þ'l'¿' '='''õ¾'ˆˆ€€±ÂÊÕ÷'9'{'x''Ïœ"'‰"ž –‰‰''š¯¨ŽˆœÈõùÔÊî'6'['G'9'Z'«'Ñ'~'Ýàâ×ÎÕÜ''.'Ý·Í''K'<ÿÓÂµ¥—'—šš—–"˜ž«½Õäë''<'L'"ä»®®³Íå''F'²ƒ …‡©ˆ†("'õ'¨''a'9'0'H'e'v'†'Ž'ˆ'l'M'(''õìãßê''','8','ãÁ¯¯·¶ª"‰€tjfeaagjpohegntru"'"–››'zlimmv~'–'ˆ}smqllkmns¥ÆçëÖ³©¢™š§Âù'E'm'J'âØå''ƒƒo…‡6ˆ¾ˆ†5"¤ƒ®ƒ2ƒƒ
ƒ]ƒó"Ä…¯†/†
…r"ö"'"Q"'"ƒÌƒƒPƒƒ	ƒƒ6ƒUƒ0'º'M'òæò''@'S'r'΃²…%††•…4ƒ±'¾'A'ÜÆ¶¬¢§¿ð'&'8'&'&'L'™ƒƒ—"B"Ê…"Ë"f"P"‰"lƒ­'Ö'Q'úù'íÎ¼º¸°²¼Ã¿»ÂÝ'
'B'g'G'('6'ƒƒ&"s‡+Œ'ð"ôÊ‰å†"ƒ3'ï'Ì''F'
ëÔ½«š'"ŠŒ™˜š ©»Üÿ'íÈª™"'™£¨ž'–›£«´¼ÂÎÒØÞó'	'('ŽƒK""ƒb'È'…'''ûƒø†·Žž±ò·§V"Nˆf"cƒ'n'&úÜË¼¶­¨¨¤¡¡¨´ÃÎÜèßÉ³ªš"–Ž"•ŽŽ‡ƒƒˆ…~ww{Œ®''s'΂¯'=îÙÇ´˜…}ƒ†'{š«Éï'ñàÝçâÃŸ‹|}‡³½°‹"™›«­¡'‡ˆ–´ÕÙÅÄí'-'X'4''%'a'v'=ïÏ×æÕ·±»â''Ñ©¦¼ØÜÌ¾»¨š‹—¨®°¥˜ž¨³³¶Âé'S'÷ƒD'Ü';Ù¸¹Óø'E'¡'óƒk"ʈ!Œp¾Š…σ'Ù''f'@'9'U'Œ'уƒQƒEƒ'¼'v'E'%'üïîü''1'K'S'7'
áÄ¾ËææÁŠƒ|~qiebdmnpgigqzƒ€z{}y{ƒ…ƒ|rkkjlnt{{uqprnkiifjmszˆŸÎ''&'ðÝÉ³¬®Ð''d'…']'ùñ''B'ñ"›ˆ;Ž'LEŠ£†m"hƒ{ƒ'ùƒƒ=ƒ€ƒÐ""ƒøƒËƒ–ƒiƒRƒBƒ+ƒ'ã'Ó'òƒ5ƒbƒRƒ'"'5ùæãò'#']'…'Àƒz…v‰JyÞ‰î…˃‡''éÉ¾°§¨µÐñ''''0'W''¶'öƒ)ƒNƒeƒ'""……h"cƒ'U'èáèàÏÕÔÈ·³º»¸ÃÓí'
'2'V'B'5'P'¨ƒŒ…«Šû–*¥3«O¡'#ˆý…ƒ‰'ý'¼'u'.ïÎ¿¬ –'Š™¥§©¦³Ðü'"'õÎ®ž™š«¸À²œ–"›¢¦¥©³ÁÐÐÏÙæ''?'¨ƒƒIƒ'Å'''š'íƒÀ…æ‹O–v¤`©%žÞv‡»"?'ö'f'"ýáÒËÂ³¥§ŸŸ˜œ¥¯¶¾ÄÁµ§ž‰‰‰‹'–š›"‡"‹ˆwu|'Õ'.'l'S'
Ï·¨™†€{€ƒx"©Û''G'0îÄ²¦'…{{€Œ«ÅÑÃ¯¤ž£®°£›š˜ŽŒ–ªÀÅÁÃä'%'N'.'þ''ëÂ¸ÉÕÊ±¦¨µÅÀª•˜¨¶¼¾À«'‡žµÉÔÊ³®¶¾¼°¬µü'­ƒÆ"eƒÇ'¬'ÈËø'O'ýƒè"o"ƒ…¢‰]ŽÖÛŒ£‡"ƒ
'·'…'_'e'˜ƒƒ¬"r…
"õ"RƒŽ'û''T'('ù''.'i'´'þƒ$'Û'e'
ÞÖë''ß­"ƒ~œ}nmmstqojfitŒš"wxxxˆ€xxptvrotroqkknpmkijlnrs{…Ö''U'['c'd':øÑÊì'G'¨'¼'r'!ùõ''iƒc…ôŒ_—‡ €	''ˆï…2ƒµƒ'Ù'Ó'å'ýƒƒ?ƒfƒdƒ4ƒ'ނ΂Ă¹'£'•'£'ïƒhƒªƒQ'Á'Y'ìÜÖå''C''ì"3‡Óz˜§šA'‰A"°'î'AñÑÂµ¯ª®ÀÕî'''4'>'C'T'k'z'''¸ƒƒÄ"Ö…I"qƒ#'PôÓÈÇÉÑÝêÝÆ¿ÃÂÈÙú''?'M'^'X'P'm'у׆¼ŽÒ¡a»îÈ ·íŒž†ƒÁ'î'…'@'âÂ±¡œ˜""'™«ÇÇÀºÅÝ'')'óÍ¸¡"œ¸ÔéÑ¬—"ž¡¥¥¥¯¼ÎÌÃÆÏä''9''¶'Í'º'¡'°'íƒz"·‡cŒ#'¬"¾Š…ÕƒÁ'Í'`','ë×ÓÈ¾°¦ž—˜ ¦«²¶²±£—ŽŠˆ…"‰'š©«¢"ˆ‡†}zxy~‰¨ÒéäÌ¸³¤'ƒx|€"ƒy{‡¤Ö'!'b'KÿÅ¦'ˆ}uzƒ¯¿Ãºµµ´¾ÐÏµš"˜–Ÿ¯ËÔÊÀÓÿ''íáäØ»¦ª±¾¸±¯ª¤¢›"Š'' ¶ÉÓÒ¼ '—¬ÏéüîÒÀÉÑÉ¸©²ö'¦ƒ¸"jƒè'Å'ÍÙ''±"…î†×†…ʇϋw&Šs†^"ƒXƒ-'삦'¦ƒƒé…k‡ˆ‰P‰G‡p…Vƒßƒ'''I''''y'þƒÄ"¿…H""ƒF'l'óô''
é±•‡ÀŽy|€}rljcfs‹œ""{utw‡'ˆ}"•Œ}upkrpslnkhmsuz|€ˆ¡È''S'¿ƒUƒ¨ƒB'Œ'ï''…'þƒ'–''ôö''‡ƒ †'ŽBœ.¨¤à–6Š›…•ƒÁ'ÿ'®'¦'«'µ'σƒkƒtƒ'½'…'v'k'i'b'Z'w'ÒƒVƒ"ƒ8'™',öÞÍÌÖë'
'O'á"…‰5"X £a˜ÉŒD…¥ƒ;']ýÖÐÆ¸±³ÄÔõ'1'j'v'['A'1'('('1'N'"'ôƒšƒíƒ‹'Ò'?ìÄ¸¾ÇÜëúíÒÂÊÎä''^'®'Þ'Ë'£'Œ'ˆ'–'äƒê†÷t£TÀLпê¡ØŽ[†"ƒÔ'Ó'g'&øÙ¾«£™'—"'™¥ÊðöáÔÒàü''éÓÄ¨˜˜±Ûõà¾¢˜› ¦§§«·ÆÄ¼¸ÅÙò''M'z'ž'¯'·'уƒ[ƒø…††ˆˆš‡œ…Ë"3ƒ1'›'U':' ûáÎÄ¹²±§•–œ¦¬¸ÂÃÄ³¡'‰‡†ƒˆš¤«¨œŽŒ…~{{x'Š—ž¢¢¨ª¢'}}ƒ"z—ºï''÷Ó²™‹€zŠ—©¬¦©°¸ÃÕéæÃ '•š©±°»ØãÜÎÆËÔÒÃÇÂ·ªŸ›¤¨°µº°§Ÿ'‰ƒŠš­Ìçëã×· œ³Úþ''á¾ÅÒÙÍ°«Ð'7'Ôƒ<ƒ'dëÅÖ' '儱‡Lˆ¤‡?…n…N†a‡†"'ƒÅƒî"*ƒÊƒ)ƒ
ƒ¥…RˆéŽÊ""¸‰…fƒ¬'Ô'j',''3'§ƒ‹…‡kˆà‡‰"у
'X'$'ñèÏ¯—‰…ØŸ‡Š‹…ujdccl{…‰zwpt|‡'˜"˜«¶«˜Šyqpw}{wnjnpxƒŽ˜›œ«Äô'bƒU"ß…ß…ƒ'o'''u'ë'÷''$ò÷'(''ƒr…¸‹•›žš,'Ɖ‹… ƒ{'Ï'‡'v'r''©ƒƒ´ƒÕƒQ'±'Y'@'/'.'.'2'N'‹'Ø'û'']'èØÎËÏÙó'+'²"&ˆšYÁ•ð‹ˆ…Žƒ='aýÚÖÕÆº¼Çß'''ƒƒ'³'^''''ÿ''%'T''Ä'¸'x'+èÁºÁÖìù'ôÔ¿ÇÛ''ƒ;"+"Ÿ"9ƒ{'ø'ςǂ…ú‹æ˜±«µÜ­™èŒ…󃢂º'W'ñÐ¸­¢—"™"œ¦¶Þ'
'úàãîø÷÷éÜÂ§™"§ÇâÔ·¤›œ£¨¬ªª¯¯´³µÀÐî''B'j'"'¯'ÙƒƒJƒƒØ"-"¡……""ƒôƒQ'Ì'q'@'3'"'æÏ¿³«­¬¤š›§¶ÃßõõÓ· 'Š‹‰‹•ž£¢¡¤¢†zxv{~†‰•ž©ªœ‹||‡•©¦€ƒŒ¡µÉÞéåÅ©–ŠƒŽ—š¤•™§»Û'''
Ü°œ™£¾ÎÄÁÌ×ÞÑ¼ª ¡¡¤¤£ŸžŸŸ˜ž§­«¬ž†‡"¥Ãè'
''ïÎª¨Èö''Ý³·Æâß¹¬µ×''='5üË¾Í''¼"L†u‡š†y"œƒ«ƒ›ƒ©ƒ€ƒSƒ™"s…$"­ƒ´ƒl"R‡NŽ»œá¬E­âŸ})‡ì"Šƒ('ˆ'5''/'¦ƒ¦…¾‰‹~‰õ†0ƒ¥'Â{'3õØÎ· ‡Þ¯˜•''tc`cfkvy€z{}~""š¤ª®¼Å¹¡}wy‰›˜‹xpnqƒŸÁÖÒÈÏß''†ƒÐ†‡®†Ç"\'¸'û'#'`'|'T'!óö'%'vƒ"B†û‹UŽàŠÕ†—"%ƒ'''`'A'?'Q'†'öƒ—ƒÒƒO'›'9''
'''','M'h'j'G'óáÜÖÑÍÑã'	'pƒS…o‰NÛŒ‡©"`'Ý':êÓÑÒÂ¼ÀÉæ'.'σŽƒ«ƒ''+'	ðäãð''?'k'n'D'äÌËÓãîóïæÊ¿Çî'Nƒ0…‡Ÿ‰‡Â…cƒ³ƒ'ã'åƒP"™‡~Œá"—ە
Ž	‡õ"¯ƒ6'"'A'çÍ¼ª ›˜—›¨¸Èâ''ÿêð''''ûÙ¹'Ž—¯Á½¯¥ž ¤©µ°®¨¤¥©²½Ïë''H''®'äƒ6ƒ˜ƒú"?"M"^"l"p"9ƒ¾ƒJ'ñ'š'_'-''ûéÒ¿®§£¡¢¡ ¥¨»Óþ'!'"ÿËª˜———–›¤®®´Ëâàµ—wru{'ŒŸºÎÃª"ˆ‡–¬É¿¡"š«¯´ÆÞè×¶ž–›£§¢•"ª×'+'–'É'•'*ÕªŸ©ÅÔË¸³ºÅ¼§–‹‡''™£­««¥"""™—›˜…¢»Ú''2'3'ïË¦˜š­ÊíéÂ¦¡¸ÖØ¿±ªµÔîìÏ¹¸Äõ'hƒ\"‰…
"'ƒ~'Ì''''"'´ƒ>"&"ß""ƒ»ƒ""؉(•­yÊÏq¶[š‹…xƒw'¢'B''%'vƒI…‡Ô‰åˆà…Ùƒ»ƒ'Ñ's'êãÉ¬"çÔ¾¨"ˆuigajjtz…‰'—¡¢"‹Ÿ³º·¯¯¤—‰|wš¶Àª'~tw¾''7'*'
''*'7'‰ƒ•…k†×†1"2'­'ØÙð'''øé'':'Œƒ""…‹†²†À…±"FƒE'±'d';'(''*'I'"'ùƒ'Ù'j'ýõòû''':'E'3'óßÛãêçÜÑ×ô'1'ªƒ"І2†¶…è"gƒ('i'ÔÀ»¿ÀÁÈÍà'%'¿ƒnƒ–ƒ'—'T'&üáÕÞ''E'‡'}'5üâÜîùòãÓÔÏËÇÑ''Ž"‡ 1Ãøˆ""¸ƒ>'Ì'º'냉"À†œˆ›‰´ˆþ‡"惌'À'Y'$ÿãÌ½®§Ÿ›ž¨½ÒÜäò''òð'''1'5'Ú®–ŠŠž¤£¥¦©§¬¶ÀÀ¯¢¡¡¦®»Ðê''X''íƒSƒé"¥…]…Ö…Ê…t…%"Õ"Lƒ°ƒ;'Ý'''V' 'óëæ×Ã­£š–›©°®¬¶Ô''.'%'ÙÄ¶¬©¨¬­²¾ÅÉ×''<'=ö¸'€uv}†œÔ''S'>ñ²š›³ÒáÓ²¢¬ÁÒÏÂÈÏÖË´¢œš¡ªª™Ž‹–¼''؃ö"š"'é'"È«¨®Á·¨ Ÿ£š—Ž•¨¾ÊÂº«›Œˆ‰Œˆ…¢¾á''U'S'"å¿¤""¥°¨™ŠŽ£¾ÈÍÄº¹ËãÞÈ¸¾ÌÞ'#'®ƒJƒ†ƒK'Ñ'e'''''H'¥ƒ'ƒƒuƒ/ƒl"艏–±ÏÒÊۑÀϟCŒÖ…þƒ¢'¿'Y'*'$'T'ՃŅ…å…x"&ƒ1'æ'Ì'€','÷Ü¶—"''3'!ã«ˆsheely†œ°·¹ÆÜÚ¹•Š•ª³¨¡š‹|w"¦Óîæ»'~ƒšØ'9'€'w'T'k'˜''y'惻"^"ƒ''Oì¼¹Ãßþ'ïÞç''-'s'Úƒfƒæ"ƒÇƒ8'½'h'9''''''/'Y'r'Y''ÿçãæô''$'B'G'&ûÝÏ×ë''ÿÝÕä''8'‰'÷ƒeƒƒ_'ì'y'ãÃ­«³ÆÙäÞÖ''Q'®'à'΂łʂ£'IÿÝÞÿ'L'Ÿ'"'?÷ãö''*'
àÀÀÎÕÐÖ'
'¸"—‰=ü–z"'‹R…šƒV'®'‰' 'çƒ_ƒó"ˆ"Ô"¦"ƒR''a'$ýçÞÖÑÃ°¦§«ºÑâçåëõüéÛä'''2'Ü¨Œ‰"ž›š¡¨³¸º¿ÈÃ°¡¢§°ÀÒø'*'y'уQ"…)†­ˆZ‰v‰4‡ì†§…§"ÃöƒU'à'"'Y'"ûîíöòØº¡–˜¦°¬¨±Ì÷'''ìàÖÍÈÒ×ÐÓÞÜÚæ' 'c'l'#Ó¡"{~'"¾' 'Ùƒsƒ='€ï·ºÖøýáÁ»Ôò''ëÖÅÃ»¸°© ›–ˆ‹œÕ'nƒÔ†
‡†ƒ"-'œì´££©¢›"Ž‡ŒŽœ¯­š»ó'äÌ¿¬›ˆ‡ˆˆˆŽ »ë'('j'k'0é·›–•'—•ˆ}|€Œ£¼Þ'ù×ÆÍÆ»¸ÅÏÒî'=' 'Ø'Ý'¨'Q'âçþ'#'U'€'‹'Ÿƒ"kˆ' £Z¹oÀÇ°{™`‹W…¨ƒš'Ý''Y'7'B'y'Öƒ9ƒaƒ:'Ù''o'g'@''÷Ù²Ÿž'T'¸'±'HÝ•zkbgk{–½êùæè''	× ''•š ª«œ}ˆ¯ë''!ê¨Š‡—Ï'%'o'w'l'š'ڂÂ{'"'΂ò'½'V'Ê´¥¬»ÑÕÓÒ×â÷''S'°ƒ$ƒ'ƒ_'ñ'…'D'ùèèêð÷'''ùäÕÒßêû''*'+'êÓÌ×ü'8'Q'/úØÑÛõ''>'i'‡'†'d'%íÍ°§¦°ÊëýìÕÜ÷'$'Q'"ƒ!ƒµƒž'æ'I'	ôø'''_'a'(öê''%'9'áº¸Í×ÏÏ''˜"9ˆ
ŽX"ûŠ…qƒA'''p'y'‡'¤'Öƒƒƒ'Ñ'''T'!ÿáÔÕãìäÊ¸ºÅÔäïëÛ×ÜÛÍ¾ÅÕìúîÉ¡'–ž˜ž¬ÁÅÅÅÃ¸§š™¢«·ÃÛ''C'¦ƒ$ƒä…/‡VŠçt'´'ύ܉ׇ…s"iƒŒ'ò''K'òæû''$ÿÊ¦"‹Ž™Ÿ¢©¯¾Ûï''''.'#'
þ'	'	ýóëàÑÙ''2'A'#ã®Ž€'Ÿ×'uƒœ"¨"kƒ1';ßÚú''îÆÏû'''ùçØÔÝßÒÄ°›'†‹¡ç'™"L‡<‰kˆQ…=ƒ'Â«¤¢¥Ÿ•ƒ€†¸ÚÖ¸¤È''!ûÐÆ¾°¥™'‹Ž•ž¬Ç''`'±' 'Bç¸¢Ÿ˜‹ˆ~wx†—Á'']'W'Ç²ª«²ÅÍËÐñ'''`'—'"'MõÍÅÍßõ'''L'¹ƒ¨…Š'¶šT€—ÓŽ›‡ñ"¬ƒd'ü'ß'ª'Z'0'<'Q'_'d'i'e'S'+''
''ùÔ±¥­'b'à'ð'ú¨}niimu—Ð''$'ëòïÉ•yww~Ž¦ÊÒ½–"~‹­Þ''&ô·'Š'¬ê'('H'W'}'«'¢'u'"'ß'ç'"'áÀ® ¡¦¬²ÁËÒÙëû'"'n'íƒuƒm'ñ'}'?'èÔÌÆÇÑÙÜÚÖÎÆÅÌÔãì÷üñÞÒÖè''`'Š'c'ßÊÌØãô''('B'1ÿÖ¾¨›¡©ÀßêÜÆÃÏè''ƒ}"‹"¡ƒ'³'T'&'''	''îÜã÷'÷Ñ°­¹¿ÃÈî'VƒR…Fˆ,Šm‰°†ë">'è'q'^'_'M'H'S'^'b'Z'N'7'"'íÕÌ×î'
'
ðÓÝó''%'úÚÀ»¶®°´ÂÏÐÁ² ˜˜™¢ ¤¯ÂËÉÃ¼«¡™£ª¹ÅÒæ''j'ÖƒŠ"–†¸‹$"­ «6¨ùœgÆ‰ü†¢"âƒÖƒ'ˆ'?'íë''6'O'"Ö¦'…‡Œ"ž§²ÁÐî''['¥'ã'Ñ''O'>'7''îÖÀÅÚô'	'ìÆ¢Šƒ Ó'rƒ™"®"ƒ^'Yøó''þÖÁÖ'''
òãáì''>'T'9øÊ¨"‡ˆ£ã'pƒÆ…þ‡Î‡?"øƒ'Í´°¼Â´žƒ~"ÅïðÉ­·ÝïÝÀ¹»ÀÂ·¥š–œªÂÔú'X'äƒ[ƒ/'‡ÿ¹¡ž"Œ†}wyy}†"Á''…'Š'-Íª›¤µÔåÖÊÌé''='J'àº¯²ºÈÓî''h'þ"	…ň?Š¿‹°Š7‡…ƒ®ƒƒƒ'ß't','''''E''†'H'''('?'$ã»°µ''m'ˆ'Lï§rnjly½ô'ùÐ¾´ ‰zsu|‹¬ÖæË¢Œ…¡¼ÛèË¨‰‹œÂü'#'3'<';'6'M'¸ƒNƒ_''!Ûºª§¤£ ¨´ÂÌàôþ'
'@'¦ƒƒ#'Ë'w'B'à¿³±±¼ÁÂ½¾»»µ¼ÃÉÓßòùëáé'''P'z'g'*ïÐÆÂÉÑäû''
èÄ² "š ¦·¾½¶½ÉÞ''{ƒV"K"yƒª'æ'©'v'+öÝßåàÌÁÅÌÈ·ªŸ¤«­»×''ŽƒF"2"Ú"·ƒõƒ'Š'H'8'3'%'''''''	'ûçÍÉÎî'''ö''D'†'¨'‹'=ï»¥ ¢¸ËÔË·°·´¯­¦¨­ª³¼ÇÊÃ·© š—¨¼Òâéÿ','ƒ	ƒà…Rˆ¡¯£IÃyàÛÝ^¼nž1ŽÇˆV…~"ƒ'':'ìëù'#'8'Ô¢‡Œ˜Ÿ±ÊÝä''kƒ""" ƒÁ'ñ'|'M'óÚÆº¿Õîý''ýÉšˆ‰'½''ƃjƒa'»'#âêùëÎ¬®ÍðûãÉÈÝ''ƒƒvƒ&'}úµ—Œ……¡Ì'"'ʃ̄­"©ƒ³'žþÉÀÀÔðæ»"'Ž¯Ô×Á§ž¤«¤›£³ÄÑÆ¬›š¦½ã''A'®ƒLƒØƒ¥'ЂÂ¢š"y|{€ƒ‡'³ñ':'E'
Ã¢š¦Ãñ'
þÜÌÏßêéÑ¶¡š¡¥°¼Õ÷'-'‡ƒƒ¶"……C…'…:"hƒ'õ'¸''Ԃ´'W'óååû'H'»'Ô'|'#''I'z'U'Â´µ¸ãïãÅŸŠurr{¤ÂÕÌ±ž–•Œ'zw~Šœ´Ç³'šš  šŒ"'ƒ«Øú'øæå''ŸƒAƒZ'È'&Öµª¨©¥¢¡¨´Êñ'''	''M''š'w'V';'
Ù²£¡¦¯²´²ºº´°±´¸Äå''6'&'	''''':'K'8'ÒÀ¼¸¾ÂÖèäÏ¶¢˜–˜š™§«¬Áá''3'a'½ƒ,ƒC'÷'µ'´'''4éÇ¼ÉÈ¼´·ºº¯¦ ¥£®µÆå''`'¨'ЂԂ¹'~'C''	ýùïíìçáäçéçÛÌÀÃÕï'ÿ''U'¯ƒƒDƒ '©'Ë§—–Ÿ·ÛèÓÁÈÜáßØÅ¾¾ÄÌØàÎ»©ž"——¨Ëî'
'
''4'‰ƒ"…ÜŠV–'µÙïÆ&$²ëJ±ç•Š>†"&ƒ&''='òèíööáÀ ''š§Éö'
''E'ø"…‡)‰‰9†"-'å'N'áÊ¾ÁÙ'':'M'f'ƒ'c'º–Š†ŸÉ'	'=';'ÓÁÄÌ¿©šž»ÞãÎ¹½â'Sƒ9"µ…½…ƒ"'YÕª"‰‰•£¹æ'!'p'Ê'â'›')×½¾ÈÞ''
ÕŸ‰–¨¸º«'Œ‡‡›¯¼Äº¨––¥»ß''r'Óƒ)ƒ|ƒT'´'Í«˜…|~"ŒŒ'¢¸ÒÒ¹£š˜¨Ãÿ';'<'
ÙÃÁ¼¶¨˜''"™¤¶ÅÜ''4't'¶ƒ
ƒSƒ}ƒuƒ.'Ï'"'b']'_'A'æÎÉÌã'*'''·'x',''7'T'AüÁ¯°Š£¤"Œƒvw~'Ÿ§¬§•'—©±Ÿ‰~€"‰Ž"•"š¢¦œŽ‰ˆ†|v{Œ¢¿ÍÏÀ·¶Û'.''§'ZüÅª¢ §¯²©¦¬Êô'!'ÿ'''='E'+''ä¿¨"£¥¬¯µ´°­¨¥±¾ï'>'t'e'1''	ýö''0'5'Ô»±«ª¶ÅÉÃ¼«ž'–›¡¥©¶Û'''x''t'f'f']'G'H'V'C'Î°¨¬­·¾»¼¿±¨«®´½ÆÍÒçü'')'2'2')''òå×ÓÏÎÌÈËÎÍÎÇÆ½¾ÄÊÕñ' ''çƒFƒ|ƒ]'Ø'Iä² • ¹àõåÏÜö''þè×ËÏØíòÖ¶ž–'"˜­Íþ'+'<'2'G''ƒ"…þŠó˜´½L¨BÿF™µ¾Ð™‹`†f">ƒ1'›'E''üñçÔÉ¸¥–Ž"°Û''6'@'‰ƒ¬†·Œx'['
‹è†Mƒ'''ÙÃÄÜ''i'Á'΂À'Ç'¢';Óœ"€ŒŸ³¾¹©œ•œš–"'œ°ÆÌÁ¹Â'' "†aˆL‡y"É'Ô'¼¦–"¢¯¹ÃÐæÿ'õÑ´¤­²ÄäæÈž…}ƒ"­Á¹š"~''£®®«¤œšž¬Ð'
'Z'™'°'­'''O'Ø¼¦™‰'†ˆ‹''"˜žŸš••š Â''h'Œ'LôÃµ­«¢'Œ‹'¤µÄÐá'''='b'Ž''å'Æ'‡'F''''óÙÅ¸¸¹Íð'('?'3''ýýôÜÃ±«vz~ƒ…'Šˆ~ŠŸ°¯¦"'¨ÉæÍ ‰|{y‡"¡«©¢˜'…€zxv{Œ£¿À²–™¯ÊðÿìÌ·§š¨´Á¼¯¬»Òñõàâù''
úãÊ¸£"''–Ÿ£¨¯³¶·±¨§«ºá''']'Z'<'%'ãÖã''	òÌ³¦¡¦¶ÍÊ¾± –‹‹"£±¾ÊØÿ'u'ñƒ	'©'J'ûëâéäÅ«™"ªºËÏÄÁ»²¸ÅÕæõïÞÙãî÷þÿôñìêâÏÀ·¶¸¾ÁÂ»µ¶ººÂÂÀÉä''c'µ'Þ'ô'Ü'"';ñ¼Ÿ•¡¾ô'ýÙÔì''
'óììÜÛëêÍ°›Ž"¬Éù'/'R'N'S'Š'ÿƒÝ…ª‰÷•
°\âR¶JíCµï–ØŠ·†+".ƒ.'£'P'!'''êÏÅ½¨›–˜œ¢¨Ð'' '9'ª"/ˆr'šXšÇ'Œˆ'"G'µ'Ú¾Èî':'µƒ%ƒ&'ã'­'x'*Ö…}}…Ž†††ƒˆ‡†‰Ÿ©«®±¶Î'!'΄.†|ˆƒ‡Ø…(ƒ'"Ö¼©£°ÆÎ¿µ¾½Ä¶©›'"˜Ÿ°¯§•€zsxŒ¢»»…|'™¥¬¨¡¡©§©¾à'')'*'#''ýöîØº¦Ž˜š›"Ž†ƒƒ†ˆ•›Á''z'¼'y'	Ê¶¶¶®›Ž‡‡Ž¨¸ÀÄÉØçÿ''<''¿'¼'x'3''ùÝÄ´³³¸ÀÌßëû'õØÉÅÈË½¹onmpqsz{~ƒšµÀ»»¸³­·×öÛ¬'~{y|~"–°»¼¾½­–ˆ}uo|ˆ£Á¼§—†‰"«°´¸³±§¤°ÊçíÏ·ª¯¶¹²¹ÑÝ×Î½­¡–‰Š'š§¸ÁÅÇÃ½²®¬µÅå'''%'('Ú½É×ÜË³¢œ–¥´ÌÊ·¤–‡†›´Ô'''''…ƒƒ4'¿'6ìÏ½´¶³£Ÿ""š«¼ÐÎÇËÎÉÏì''0'<')'ìçðû''éÙÚçÛÄ±ª¬¯¶ÇË¼²®·ÁÄÆÌÑÚô''='K'J'@'('æ¼£™£Àù''ÙËØù'''''üÖÇº¬˜'Œ–š§Áì'('S'W'U'x'Úƒ"…ˆLœÙ²ùÈò̧¹I H'ˆµ…'"ƒ;'­'U'&''
üâÈ·°¦šœ£¨§¥³Îë''Œ"‡æ²˜d™''"ˆ×"c'¿'Ó½Âè'2'¢ƒƒ'Ç't'-ó¾—‰€xsuxxy~'€‰š¦¥ «ºÚ'%'±ƒ{"º…Í…ƒ"	'¹'æÎ±³ÊíýçÀ±´¶®žˆ…†"ƒ|wx"¢£ƒ~–¦®¯¬¨§®±³²µ¿ÎÜåîïó''<'['6þÖ¼¦ž¤±¦•Š"'}y{€‰•£Éü'G's'FùË¾ÄÇ»«"ˆ‡¡«¶´±¼ÎÝï''O'•'ž'`'øûýâÃ¸¸ÀÒÕÎÌÊÖáÙÃ³´¾ÅÃÂlljgggmrsy‰©ËÔÛü''éÉÃÍ¿§"…""'}'­ÄÓãñà¸–€tvw…šª©˜…ƒƒ‹š£±»ÊÇÀÆî','>'
Ê¥Ÿ›—šœ¤´¹²§¢™‰"ˆŒž²ÚþúçÓÍ¾±¯±³ºÆÙõ'ïÌ³¶ÍÍ¼¨—'­¹³§•"†…Š¢Ê''€'¸'|';'X'³'Ñ'†'Óºª¯°¯¨ •'ž¬¸º¸ÂÜíêõ''^'‹''d'-'û''-'F'6þÖÎÑÈµª§§¶ÂÏÏ¿±´¼ÇÎØäêìçîú'ûíçÚÍ±¡™Ÿ±ÔõîÍÇß''7'&''8'I'Ù³£›ŽŽ"œ¥¬¿á''<'N'S'n'»ƒ_""‡‹{'™#ž9ž*˜RXŠ)†œ"Ý"ƒd'Ë'X''ðÝÇ¶¨¡›™š ¨¨¤©³Éï'UƒJ…‰¯Ž&‹Q†ƒÀ'‹'Å¯¶Ó''['¸'Ü'Ç''Ñ¨"'tqpsyƒ'–Š''ƒ—¡——¦¼Ù''I'Ÿ'úƒFƒ0'»'>ÿåÔ¿»Ú'
','Ð¯³½³ˆ€}€''ˆŽŠƒ~wuxŒˆ'†ž¶ÅÓÊ¼°±¼ÄÉÈÀ¾ÍÜé÷''9'¡'為'V'îÄ²²²«™Š"†}~"¶ÒíùÿêÍ¿¾ÃÍÏ´›ˆ…Œ— ¨©§²»ËÞô''Q'Y'+öÞäìäËÄÉß÷þóãÍ¾À»­¥¨¯³µ¾lnhebacjkpˆ­Òå''t'òƒ'"'Ãª œ•ŽŽŽŽ‡"‰™µÓñ'
ýÐ¢ƒ|z{ˆ''"Š…"‹™«Ää''ùê'
'_'€'<Ý¬–‹Œ˜¤¯´ª¦Ÿ˜‹Œ‰Š¿'	'Q'K'ßÏ»²¸º»³¬¶ÄÌÈ¶©µÍÚÈ«˜'—Ÿ£¡™‹†ˆ~~¡Õ'M'÷ƒO'ö'w':'9'A'ã¾·»ÂÎÑÃ­˜'™©¨ŸŸ¯Óì÷''5'Œ'ς€'C''' 'm'­'—'/ÚÀº³¬¬²»ÇÕÖÈ¸¯·ÆÑÔæ'''ýôðèãÑÅ»±¥—œ¡´½ÆÄÓø';'n'X'/'3'>'Ñ­–"œ¥®»Ïå''*'B'X'|'µƒ2"7†lŠU'"¸Ž^‹¢ˆÔ†ƒ…"Kƒñƒ‡'à'['òÛÆ¼¯¦ž–'•¨¨±ºÂÚ''•ƒ‡"ô†d†Ë…¶"'ß'7æ·¡¤¹ã'.'Ž'Ô'à'¦'8Ò¤'…€|upy"®¼ª"""Š'•¢ºÉÙî''''3'1'þõôêÙÌÛ''$'Î§¦­£™Žˆz~ƒ‹––Œƒ~}}…~{~†—³Öò''ÜÇÊÞÿ''ëÞå÷''"'/'`'׃0ƒ'²'^'Þ¼¯ª¦–Œ…Š‹†‰'§ÄåìÕÂ³­¹·¹ÄÂ°˜‹Ž˜› ¥­¶ÃÍ×î''ÿÕ¿½ÇÆÆÊÔð''('!'
çÃ¸´­¥ œ›«urkdcb`bgqƒ¡Çî'Bƒ"?"ƒƒŒ'vÝª£žŸ˜"˜ŸœŠƒŒ·ÕéâÁŸˆ'ƒ"…‰‹Œˆˆ‹¡Àì'+'''«'s')''J'b'*Ý¬—ˆŒ"˜¦´»´²¯¨—Ž‹‹Ä''p's'!Ûº°¹ÊÞÞÇ°¥§¤¡œ›«ÄÕÈ«Š'˜¦¥ '……'z}‹œÑ':'Öƒ5'ü'ƒ'1úßË¸·ÁÏàÿ'ç¶˜"š•'›·Òæú'-'ˆ'Ђ²'f'0'!''4'ˆ'â'Ô'Ré»ª¬®²¾ÙéêÕ·¬ª³ÅÒÓí''B'K'.'üëÜÊº­¦›˜¢¨£¦¬¶Ñý'%'W'x']''úà¹Ÿ"ŒŒ"£°½Ïñ'
'"'1'J'o'œ'ƒƒß…º‰ApŽÊŒK‰†ð…"Žƒëƒ©ƒ™ƒJ'½'F'éÙÇ¼®¥¢—Šš±ÎåâÓÕð'"'{'ëƒLƒpƒ*'­'CðÆ¦ ²Ú'''ƒ'Í'Û''1Ú«"‹'€€uvƒÄ×Ã ‰'€†‡—­¾ÆÊÓÛâçñ'
'&'>'4'ïàåëà·Ÿ˜""˜–‡'ƒ‰— ¤•‹ŒŠƒ~ˆ£Éé''1'*'æí'0'œ'Ⴖ'N'''"'R'o'r'z'Ń0ƒ^ƒ6'Ò'c'Ó¸ª—"ž"'—›«ÄãåÎ²¥¦²¸¸´¦ž'ˆšœ§µµ¼ÈÉÃÑìþìÂ­¤Ÿ¤¯»Éáÿ''3'.'æÏÏÊ½©—'"ysoebbcbeq"£µä'`ƒ…1…Å"‹'î'¾ª²¸«¡¦·¹ †'‰•¥°¬ ‡Š'"ˆ"'"…ŽŒ"ƒˆžÉ''}ƒ-ƒƒ'k''ýàÁ«©Ÿ›œ¢¡®»Ã¼¶¶­£ŽŽ•´ð'+'4'É±«ºÛ''òÄ¤™–'ŒŽšª³¬ŒŠž¯½¯ ‹|yyƒ"²í'D'~'|'R'â»«©°ÀÏç''+ú¹"†…"††Œ"£µËæ'	'>'i'\'$'	'þ''R'—''4æÀ¯ª¯»Îé÷éÑ¶¥ž¨¸ÂÒè'!'V'q'e'A'ùÜÊ»¦ž›£°¿µª­Ãù'4'N'I'@'!ðÒÈ¹§š"'±Éø'1'e'l'V'W'†'·'Ă݃]"†Ä‰hŠGˆ¢†Q"Ѓùƒsƒ#ƒ'ü'À'h'îàâÙÆµ¯¤šˆŽ¡Í''T'K'ïåñ'	'!':'D'3'êÉµ¦ ´Þ'7'"'Ê'¿'v'å¾¥•‰'{{""³Åº«š‰'}€† ¯¿ËÔÓ××ë''Y'¹ƒ'ÿ' '?ýßÌ½¨–‰‰ š'Ž•Ÿ©®¨ª«¯§šŒ€€…¯Íë'''$'''+'ȃЄœ"<ƒ!'^'%':'t'¨'£'–'რ"""Û")ƒ 'e'Ô»¥˜–¤« ™¢§¬ºËÔÈ©Ÿ§¾ÌÂ¯Ÿ'‹Ž—§¯­¨¬ÁÌÖÜÕÂ¼ÎÝÏ¶¤›"'›¥µËè''G'a'Q'$''þä¼›‰Š'wiaa_fiq}"¨Í':ƒA"°…`"l'ô'ÑÄ×ãÈ­­À¿©†'…ŠˆŒˆƒ'ŒŸž''‹'–‡†—»''žƒzƒâƒa''Ì¹«¬¼Å¼¸¶¹·®²»µ±¸´¨—'¢¾áíáÅ¬§´Ú''2'Ì¤–'‰Œ"'""Œ…†Š˜µÊÅ­™ˆ€zy|†˜²Îçó÷éÌ®£ £²ÀÍæùÞµ"€{}€‡˜­»ÊÙáåîëÝÕÐÐÞò''ïØÊ¾·¶¼ÒïîÛÇ³£˜žª¹Ïñ'!'h''­'''U'!ûÖ½¯¡®ÅÕÎ·±È'
'S'b'1ÿÙÇ¾¼± ˜"'"™¬Î''x'ì'û'¨'f'}'£'§'¢'؃^"U…Z…Ï…F"Wƒ"ƒ'Ê''‹'x'O'ïÞÜêäÒ¸«£™‹ˆŽ¨ë'k'á'ã'v' õÞÏÏÑÒÎÃº´²²¬°¿ê'F'¡'Ç'¤'^' 'ïÎ¨‡"}|'…•¨¸Á¼¤‹€Œ•­Êáîìâãä''jƒ",…-…ƒú'â'EûÛÉ¶ Ž""Š˜™š›¥°¬¬¬¿ÏáëÓ¶™‡…†"©ÆÚèö'''"'jƒf…9†¾†2"E'Ö'F'9'X'"'''¬ƒT…‡ˆÅ‡)"¦'ÿ'@øÌ­ ž ¢¢ ¢°¬Ÿ¥°»°£ž¹î'üÄŸŠ'Ÿ«»¹ª«ÁÎÚçÙ¿°°·°£™'Ž"™§Áò'B'¬ƒƒ'²'k'@'&ýÎ©–Œ…·–~oi`^egnt€˜¯ö'}ƒ:ƒŸƒ9'~'Þß''Ý¶£¦¨¥šˆ‹Š|}|ˆ—"†€|Šš¨©˜Ž'©é'`'úƒK'ø'Yä²—'ž¸ÒÌÀÂÅ¸££¤¬µº¼¯˜Œš°Îèñá¼¨«Èñ'ìÀŸ"'‹‰‰ˆ"†Š–§¾¿µ«˜‹{}z}Šš›¢¨¬°«ž£ ¤¢§²¼¼¯šˆ{zz€"µÙíÝËÂ³²¯²²­«©¶º¿ÂÌÔÑÉÄÂÑçãÕÅ¹§  ©ºØ''U'¹ƒ-ƒvƒS'ä'|'3òÐ½§ ­ÃÎÈ°­Åø')'1'ÖÀ³»½´¥ ™"Ž'›©Î''±ƒ[ƒ‹ƒ'{'U'X'_'['s'«'÷ƒPƒ…ƒnƒ$'Ñ'"'c'E'5'*'î×ÉÍ×ÚÊ·¯¨Ÿ†Š©ò'x'þƒ
'¦'H'Ý¶§¤©¦¤¦´ÉÞÖÐÞü'1'o'†'p'D')'8'7'Àž†"~€ƒ‹›ÂãëÍ Œˆ"«Ù''I'A'õåø';'â"Y‡‰Ã‰ª†Ï"!'½'/'øæ¿š†€€‡–¬ÍÕÀ°¯Äê'')'	Í¦'ŽŽ"¤»ÊÒåù''$'|ƒ…u‡=†Ï"ƒ!'y'J'?'J'g'¿ƒç†á‹{Ž‹[†¯ƒ©'{'Ý¹¦¤¥¥ ˜Ÿ´³¡––™Ÿ›¢Ò'('i'Sü»"'˜¤®¨ž¨¶ÈÍÌ¼®§¬¦˜ŽŒŽ™¯Ð''¼ƒÕ"ð…"ƒ	't'*õÐº£"÷µ'vggb`ajp|Ÿ½ë'#'E'/'îãåû'âµ›"—ž¤Ÿ—–†zw{v|'ˆˆ|'"³ÊÇ­š'£Ê'	'M'h'Aø¹˜ˆ¢³¶®¯¬¢•"™¬ÄÇ½±›"š·è' 'M'5í¶¨­¾Â¸ ''''"˜•ˆ"ˆ''"–¢«¶¾´›'}z}'Š‰ŒŠˆ'—ž¦¡˜Œ˜¦¸½¶—ƒ~~Š§Þ'+'D'Ð­Ÿš¢²®§ž•š˜œ©ºÁÉÌÅ½ÇÜÝÐÈÂ°  ¬Æï'>'Ƀ±"Ú…¨…^"Aƒ;'Š'*ë¾¬¢©®³±§£±ËâáÎ¹²¸¿ÅÁ¿¶£›˜–˜ °Ò''¡ƒEƒ}ƒ's'.'!'#'+'9'E'Z'€'''˜'ƒ'Z';''øíáÔË½»À½³­±·®˜‹ Ì''y'"'o';'Ù®˜"'£Ê''3'/''''','F'Q':'1'T'['"á¯ž"‰"Š'¤Ð''ó½›—£Ó';'ÕƒKƒ''ðú'VƒG…©Šg…ÑŠ¿…»ƒI'k'<'@'+ï·•ƒ~{"«ÖåÌ³ªÁë''/'Ü¶©œœž§´ÃÉÐáñ''J'ø"+…J…1ƒý'ú'"'w'd'_'{'â" ‡\Œ…»‡¥"'''Þº¢Ÿ›'š§´¥"•––¨Ô'-'‡'y'"Ù¯žš•'•"Ž•¤²¼ÂÅÀ¾À´¨Ÿ–Ÿ¹ä'aƒ'…òˆ³‰.†Ä"&'¼'$æÑÊÁ¨—'!Ó¡‰qjg`bgs€'œ¢ªµ¾¾ÆÖÚÒÕÚÏ´›™Ÿ«¬£¦Ÿ‡zxyyyzz{|z"Ž¬ÚîßÁ¤™¢Àì''å½ Œ'{~Š'Ž'"‹ˆŠ–®ÎÖÃ±š""•ŸÆ'
'`'¦'…'"Èª ¡ ˜'"•šŸ—'˜‡€}†˜—'•– ºÈÅ¢Ž†'†'|‡Œ– œŒ"€‹žºÒÊ©'"…"²''h''Hî³œ—ž´¶¬›‹‡Š£¯º¹°´¿»½¾¿°¤§±Ó'''ƒ›…¼‰‹™ŠÕ‡—"´ƒ#'h'	Ñ³§¢ ¡¡Ÿ›¥®¶²±­±½ÐâòõåÇ±¢œ¨²ÁÛ''h'Ç'æ'«'R''
''''''')'1'(''øâÖÐÆÀ¾³ª«¨ž¤­ÅÃ¦'¦Éò''ûÞºœ'ŽŒ ´ß'-'{'…'['L'8'''3'O'>'$',':'!'ÝÆ¶§›'š¦¼å''$þÉª ´'	'Ù"9…P"åƒ't'ý'TƒX†‹=''ØŒb†yƒƒ'ˆ'^'o'X'Ç›†yzŠŸ¸Êº®¤²Îè''÷ãË¿²®°¶ÃÐÑÍÕè'']'ʃ3ƒ8'ႝ'™'³'½'Ã'æƒ ƒÎ…ω‹<‰¼†:ƒ'q'
Þ¹ž"ŠŠ"Ÿ§ž"••™ªÍ''G'U'&êÊ´¥™Œ…ƒ†Ž¬ºÓó''ûèÇ´¤œ››ªÂ''"OˆŒ'‰‰½…`ƒ
'.ÛÐÚÖÄ­'
×³›ƒkfcdp|œª¢•Ž'š´ÆÒÀ¾ÊÉ¸£Ÿ­¹´¬¨›†|wuyyuyƒ~‡žÔ''/'ìÃ®±Ì''&'×©'†|vvz{{y~~~ƒ‹˜¬ÆÖ×Æª•Ž‹šÆ''d'˜'z'Í­¥—"Ž•¢£™'Žˆ€}~Œ"'•"›«¾¾©˜Œ‹‰‡'{xvy{|'Š''"}z}ŽªÂÁ® šœ²õ'L'w'Hï¼¢–šª´«˜‰'||€†Š"˜Ÿžœ¡¤µ¼»­«ºá'/'ê"É&ð—þ–ŒŽV‡g"
'·'(ç½®§¡¡¡¥«­²¬©¦ªºÎó'.'a'n'K'
×¶¦´ÊÝ÷''V'''–'e'2'ûý'
''îìîûÿùòÞÐ¾¹»²­«¥ž›"—¤»¹¢Ž"‰›°ÇÑÅ´œŒŠ‰Š¤½Û'"'b't'Z'P'?'''')'óìþ''>'9'ûÝ¼­ºÍå''8'+üËª©È'=ƒp…Ÿ‡t†ã"š'Ý'$''>'ý"áˆD‹ÿŒ´‰b…fƒ3'g'J'X'F'ÇŸŽ~~y•¡ž˜˜¤½Õö''F'R'(þâÎÀÊÝßßÑÊÖç''('D'K'@'N'"'σƒ.ƒrƒ€ƒr"……Ö…h"'æ';ìÈ°–Š"‡€–Ÿœ"'˜£®¹Õþ''#''âÁ«š‡†Œ"žªÅÿ'V'¢'¤'o'5ùÍµ®¨¦¸Û''¯"J‡ÃŒ yŠ…Žƒ'&ØÆËØÒËÛÒÆ²pefiyŠ ¯´¢'€ƒŽ«ÊÒÃ¼ÄÇ»³«­²·µ±­™€vux{xw~‰'"—­î'E'k'c'5úÖÈÜ''L'5èªƒƒ~wrrpuxx'ž®¿ÖíåÂ Ž‡'µî'$'3'Þ¶§¥ž"'˜ ¢š™"‹€~||'‹"'®¾±ž™ŽŽ‹~xuptzz~…Ž–Œ|tw}‹œ¨¨·ÆÆ°®Ó'''Ò± '•¤¬©š†|y{yy'‹"'•Œ"¼ØÙÁ³Àæ'Gƒ:…ÖŒ¨™£¦Z¥ —ŠÆ…ƒ'S'Ò¼·³³¸¾ÊÙÚÎ»®«½æ'='ǃgƒ˜ƒ('"'Ð·¼Ûþ''4'p'¡'–'d'.'õïþ'ï×ÓÒÞëùóÛÈ·²¬«¢œ›˜"Œ‹'¡¢šŠƒ€‡Œ—¦ª¢•Ž‡€|‹¢¶Èßÿ'''
'
''úõßÅ¿Û'('}'''s'W'*ïÞó''';']'>øÄ¬©Ä'=ƒi…–‡~‡"Ô'ý'3'
'#'ƒƒf"Ô†7†w…=ƒ¨'›'&'''õÉ§Ž'ƒƒ†'''¨¿ã''{ƒƒ?'Ö'Y'ïÕÔäîæÔÌÏÜéù'''''L'''Õƒ%ƒ'ƒ‰ƒKƒ*ƒCƒiƒP'ð'{'Ù¸£'ˆŠ‹‰†ž±°¡Ž‹–ª¸µ·Îð'#'f'm';öÌ²˜'¡±´¼×'+'Òƒ~ƒ¥ƒ&'"'-ä»¬¥®Ô''N'«ƒ¤…"‡Ñˆ †Ü"R'¸'Ç¹¶ÂÐäÊÊË¸'ukem'¢ÄÇ¸¢''‰¢¿ÎÄ¿ÈÉÄÄÀ»®°­°©'~vtv|}}‡ µ¸´¿ä' 'U'v'e')ïÕÖÿ'+'#Ý§Š'‹soklsu"'§³¾ÌææÈ¥‰Œœ»ÓÕÂ®ž––˜•"'™œ£¥žš†{z}…ˆ'–¤¾ÔÈ­š–'†€{upsuˆ" ›Œzrqw'ªÜ''Ô¸¿ÑÛÊ¯š"•£©§œ‡}xxx}†‰ŒŽ'£Ð''Ü¿Äæ'Hƒ?…êŒéšU¨.¨6™àŒ$…‰ƒ:'g'æÑÒ×åèï'''2'äÇ½È''¥ƒÜ…g…ç"уN'[éËÅÕ'''.'R't'j'H'úäÝî÷ãÍÉÒÞèñïÝÇ·­¨¢—"•‰"…Š"•Ž‡…€†•œ˜ˆƒ…yy•¡ª²µ·¿ÈÜóþëÍµª©Æ''c'†''r'L'''O'{'`'F'I'-óË¯¨º''È"…)…ƒÊ'³'='''6'†ƒƒjƒgƒ'ƒ'çÚåúøÜµ˜Ž—šŸ•''''˜£Áè'9'âƒã"Zƒ«'º'3ñÚÖæîèÜÖÕãìÿ'øíí''.'_'¢'郃
'é'Ï'ß'ü''8æ¹Ÿ‡‹"™›Ÿ«ÆÐ·œ›£¸ÆÂµ¸Ü'&''È'Œ'(èÁ¦ž¯Ó÷ýçï'Eƒ""Rƒ»'ñ'^õ·¦¤Á'
'l'°'Öƒ-ƒÞ""Œƒæ'ö'@ßµ©«ºÊãÔ×Ê¬‹rgin…²ÖÕ¾§"†ƒ†§·½ÅÏÏÍÌÊº¤¦¤¥Œ'urxyzƒ"½íýýæÛé''5';'áÈ½ÄÚ×¶"¨²£‰upolsz‡–«¶µ´¾¾²¡'ˆƒ™¢£¡—–˜—"'˜£´ÅÆ¹ªžš‹''ƒ‡–ž®Ðïê¾§›–‡xstx'–°¾½¯'{qooyˆ¨é'1'0ùÍÏÑÆ®˜ˆŒ'¢µ·©™‡z{yy"…ƒ"ˆŒ"¥Íý'ãÆÈè'3'ó"Ú‰\'}™×š—'Š‰½"ïƒ'b'ûþ'	''%'.'+'5'X'x'^'ÞÎÞ'4ƒ…‡´ˆÃ†ï"R'¸'ÜÍÍÝð÷''
'ýæÚËÉÎÖÏÁÎáììåäØÃ·­®£—Ž'"''…†ŽŒ‰'†—¥Ž…€}zru‰"• –—¦¸ÒéïÛ¹«žœ®Ö'''!'#''
'3'Ÿ'Ù'"'A''åÑ¿«¯Ð'''¨ƒƒ'¸'j'T'V';'''='R'I'%õÑº½Éáöã¼¤£ºËÊ®œ—˜""¢·Ý'1'Þƒí"zƒÞ'Ò'-èÒÕßòîçâäí''' 'ñßàí''''['–'Ƃ؂كƒ¡"ƒœ'¾'È¥'ˆŽ¢²½»³ÌÙÃ­¦Êõ'ùÕÄÑ''b' 'y'$à¾«¯Ù'6'–'•'>''2'¿ƒƒÔƒ}'ï'dô¹¢É'#'¦'ûƒƒ!ƒSƒWƒ'œ'7ôÂ¦œ¥®·ÆïáÊ¨"qhgn~šµ½¯Ÿ"Œ"†Œœ«¶ÄÑÐÊÈÅº£—ŸŸ–ˆ}{{x{ƒ£Ü'B'ž'¡'R'ÜØÛÜËº§›Ÿ ™—œ¥·¾«uokoq{‡•¨±¬žŸ—Ž†'‹'""˜ ¡š"'™©Âÿ'/',úÄ­žŽ'‹ƒ‰"™¦³ËéãÄ²¯±®¥'ƒytzŒ±àìÑ°'xsnrv'—Ï'''ïþ'Þ®'ˆ‹™­ÃÂ¨'"~w€‡'Š‰†‡"œ¶ÍÒÉÈÔé' ''ƒ—…ˆ§‹"‹ÿ‰j†ƒÞ'Å'O'''>'l'm'X'N';'4'C'^'O'çÛô'PƒQ…uˆJ‰'‡Ÿ"©'Þ''êÑ¿»¾ÂÉÅÅÃ»ºÀ¾ÄÀ¼¿Øý'þáÓÉ¼±ª«¦–•"ŒŠ'…Š'ŽˆŠŽ–—‰|vqpmnv†‹‰ŽžÁâùòÔ¾««§°½ÄÁÅÊÍÜ''u'®'v'ñâßÔ½§¢­Ï''4'>';'^'±'â'—'+ñäÛÔÉ»¯­«¸ÅÔÎ³¬¾ê''Ô¦™''—ªÉÿ'rƒ
ƒnƒ#'ƒ'áÎÖæû'ý÷û'''$'-'$'äÞÚÝñ''?'~'¸'êƒ}"¿…Î…?ƒ¦'oÝ©‹–¨ÌßÒ½»Â¸±Å''y'±''éÍÔÿ''íÈ´­¸''›ƒAƒM'°',''L' 'É'¬'p'%Ý«– ¼''n'»'Ï'èƒ'ì'Š'+îÎ½¥›™ž¢¨'çÆ¢oifet…'—˜••™–—¦¸½»¶³º×áÐ´¥ª»³ "†}|{‰¬''Ƀ£ƒÉƒ'o'Öµ¦ "ŽŠ"'Œ›¨­¼¹Ÿˆunnrv}Š µº®¤›˜——ƒ~‰Œ'™©·´¡™–Ÿ¸'''ƒ!ƒ'†úº¡™¥±ª Š"¡±³ºÌÎËÔæñîÚ¶–ƒ{~•È''ã¬ysst|€Ž¥Îëóþ'"';'¼›˜ž«²±±œ…|zy~Šž°° '†"'¡£¦­ÄÝí''D'½ƒ{"i…<…l"ʃԃ
''<''1''ʂ'm'0'ÿû'ÿçØÛþ'Xƒ."¹†"‡5…àƒç'¦'æË¶ª££¥¢¢©°¼ÎÒÆ¸¸¾Þ''5'èÈ»¯¦¡ ¡"–™›•''‰‡…ŽŽ"~ƒ'{vsjjimtzŠ‰ŠŽŸÀé'ýàÅ¶¶½ÑÔÂ¬Ÿž¡±Ìü'"'öïù÷éÇª›ž­ÅØè''~ƒ0ƒ"ƒ'Zä½¯¤£¡¢±ºÃ¶®«©¯Ô''K'8ï°—†˜¹Ú''='^'R'%õâÜãò'''''''''''îçÞÜáï''5'p'»ƒ…1†µ†@"@'ªò±š"œ®ÏèÛ¼ª££µà'bƒ!ƒ†ƒ('|'×¼¾ÊÈ¾µ³±À''·ƒdƒ{'ׂA''('@'='$ÿÙµŸ—˜©Ð''6'Y'~'Ÿ'‹'?öÏÄ¿¨˜Ž'˜›'Wô¿˜}mhcipx‡—™¦®¥¤°ÄÀ¨™¡»î''ßÙåúôË¥ˆz{‹¶'2ƒ,"g"Ńã'ô'dü½›ˆ†‡Œƒ‹œ£©«¤Ž}sotuu•³ÜëÛ¾©£œ•‹'||†"œ¬¾º¨¦Ÿ®Ñ'Dƒ;"F"NƒB'IÔ±­ÅÞàÅ¥""­ÃÅÄÎÜë''H'W'J'ä²'"ƒ˜Í'	'å©†ytw|ˆ‰‹›ºÌÙå''÷½¦¸ÚàÉ® ‰}vy"›ÆììÂ£–Œ‰"•'—¡¹Öì÷''D'Œ'܃ƒ?ƒ''낱'r'1''0'''Ì'º'T'ÛËÈÉÉÄËä''iƒƒÔ""ŸƒÜ'ô'MúÚÉ¿¨™•š—•ž¯ÓùûáÀ·¹Ò'' 'ÙÀ®¡›™™'' °¬ž› ®¤"‡‡ƒ}stsrrsnfikkr|†œ•'š¸ÖêáÖ½¸½â'')ý½›Ž"–¢±Êàò''H'L'Þ­–š¤­·Äð'nƒ4ƒ¥ƒ7'eÝ«š•'–¡¹×ß¿£•—«Ø''U'Bú¸'‰Œ¡­½Óáî÷òêåèî''';'M'I'L'I'?'&'''	ÿõëäÜáæü''^ƒ">…a…-ƒÆ'"èº¯¦§ª½ÊÅ«šŽ—±õ''ƒQƒÃƒa' 'Ó³¢§¨¬³¶´Ä''w'ñ'ÿ'—'5'';']'B'ÜÀ¬š—–¬Åå''P''{'+æÄ¿¼©™'"›'Ô'¿—}snnkoqz‹›­²°³±«§´¯Š²ê'#''''8'C',ì®''zvzŠ¯''éƒð"ZƒÇƒ'–'%Ë£†ƒ‡€"‹''ƒupnty|ŠŸÈ''$'ûØ»¥–‹"ƒ"•¦±°«±®¶Ø'Vƒc"""ºƒ—'vîÂÍÿ'A'L'Å£žº×áÚÞë''k'¼'Á'‹'C÷Ä¡Œ‡"¹ÛåÁ—zqxƒŒ••¢¾ÉÇ»ÁÌ½­·õ'A'Q'ÌŸ‹ƒ'±í'5'4ô»¤–'ˆŒ›·×íñò'	'"'C'e''¼'¿'Ÿ'k'-'''4'a'S'ß½·³®°¹Ìù'D'¹ƒOƒ»ƒÏƒ{'ü'|'óéêÖ· "'"›¹è''*ýÏ´°¸ÊÖÎ½®«¨ž™'"©¿»¯¨·ÕÎ­'…~yrnlmhkjjehmqyˆ¨¸«•"¦²¹µ­¥¦Á''Š'Á'më£‹Œ' ¸×ÿ'D'ˆ'˜'Võ´™Ÿ©³­³Ï''Œ'Ò'¢'"Åœ—¤¹àêÏ£'¡È''H'G'¿™‰‰"š¢°ºÁËÚäêöÿ''*'N'r''œ' '˜'~'Y'>','''''ñäÖÒÛï''a'ãƒXƒM'¹'#Ö·¹ÊÎ¼µ°§ž‹‰©ë'd'ñƒ2'á'Zó½¦š•š¡µÀÂÉè'4'x'x'E'''']'''s'!æÅ´©¡›¢£­Ê'
'v'Ë'Ä'WðÃ¹´¬˜•——˜ƒL'GÌ™…wstpnt€'¬½½¸º²¥œš–"†šÂë'''K'c'J'#è¬Œ{{~ˆ¢ß'D'º'þ'Ö'"'Y'Å©¢'†{}zx{~'""zuouy~ˆ—¯Ý''M'X'7'Û» 'ˆ‰" ª¬®¥Ÿ¤«³¸·Ó'('Óƒˆƒ§ƒ'EÝÊù'zƒ"ƒB'µ'¿­ÀÝçÖÎà''}'ׂǂv'ß¼§šŒŽœª§š…usqrŽ—–¡»Ç¹¡™›™œÅ'%'¦'Ê'pù°'…'†¢¾ý'H'K'Æ«Ÿ"ŒŒ‹‹žÃò'
'óëó'','|'߃'Ë'k' ôæô''ìÅ´ª¨¥¬¼Ú''¨ƒ""º…U"؃؃	'v' ''''Í¥"'Œ'¡Æï''2'Ôµ¢¢¥¦¦£®¶Ä½£"Š"¬¾¿¸¶Ò''Ìˆ~tsmmlkllqomqtw‰§¸±™'–œ–'Ž˜¼'%'Áƒ'µ'°Ž'‡Š¹Ôó'''`'t'>ð³ž©´¶®¦ªÆí'öÌ£Œˆˆ–ž¥²ÉÑ¹‹…"¸ü'I'^'ÍšŒ‡Ž'™š£«´¼Ðäô'''1'b'¢'àƒƒƒƒ''‰'n'T'9','üèÑÉÏÛé'	'-'J'>'Ö½µÎ''õÆ®£Ž‡‹¢Õ'4'Ž'¤'e'Óµ "—¦ÂÓ×××õ'''ú''a'''y'6'äÓÊ¼«¥¢¦¿''u'é'ê'q÷ÇÀ¸²¢˜•"•ƒN'XÕ¢'}xss|Ÿ´¾¸¯±©šŽ…ƒ|‡›°Ñü'('9'åÈ«'"‡Ž·Üù'''ðÌ°¦ªˆ€{uz~}~wpu}'Œš²Ãß'
'A'b'P'çÊ´›'" ¶ÑßÙ»œ"Ÿ°½¿Ìö'0'i't'3ìÂÍ'+ƒ
"/"ƒ¥'yÚª°ÆÃ¹²¿í';'r'd'!ß´£œ"‡Š‹'ytplgiu€‰ ¤œ‡†‹•¹''–'È'Š'Ì‹‡š¯Äë''"ì¸Ÿ˜"'''–¨Ò''='&þäàë''{'ÿƒ@'þ'x'
ÞÐåý'ðÎ±¦©­³Àì'Nƒ?…0‡ö‰'ˆ=…°ƒä'Ü'O''('5'Ö¬™–'–§Æó''!'Ø´¥œš——¢Àó''Í£'"ž¤ª©©¬ËøúÓ¥ˆ}upjnlnlqyvx}x{~œŽ"•Š‡€€Œ®þ'k'­'tû¨"'€"™µÊÒå''	íÁ¥©±º±¦›"œ£ª­‡'Šœ¢¬¬²­›Ž"ƒ‹¨è'9'g'.Ù¤‰'›œ¤´¼Öð'''<'d'©ƒƒƒ¨ƒ¯ƒÇƒÍƒ›ƒNƒ'Ì'š'q'R'1'	ëÔÊÎ×êúüüëÐ¶¬³à'&'K'#ãÊÇ¼ Ž‹™Å''_'s'F'
ßÎÀ®š•¥Æäýò×ËÍÊÆØ''F'w'n'V'?'-''çÆ®¥¦½ä'0'y'€'6æÃÂÂ½³©Ÿ˜—'Ì'-Ó§'Šƒy{Œ¡°´¯«¤œ•‹€tx|}€'ˆ˜¬ÅÙàÎ¾À¸ž‰‰š¤¸Ä¿··´²±¦š£¨ •Š'|z{~{|ytt‰š´ÏÜáø'','('	ïäÈ¯ ›©Çð''#ì¯–—¥½ÄÑßïôæÏº±Ì'-ƒ%"u"ø"'°ò®£¨¦¡œ¢¼ãúóÓ²˜‹‰…†€toligfgmq{zŠ†…'~'ˆ¦Ú'"'N'I'Ü®˜£±¼ÍëëË£'"˜˜š˜£¯×''B'.'óåæÿ'I'´'õ'Ë'\üÌÊç''üÖ´©±¶¼Íù'{ƒÛ‡Œ"dQˆÇ…{ƒ¡'¦'E'A'D'Ô­›¡Ÿ™¤¿æ'''â½¤——"™«é'J'—'~'½œ™Ÿ¤›""™£»Ã¯•‡{tmnorrtv~‡"š}†‹"Ÿ"‹ˆƒ†‰¢Âð'ô¿"xx}¡°¸ÉÐÉ·§¢¬¹º®›"'™›'†'€®»¾·¨•†"†˜Ã'''Ì£‰ŒŽ–›£¨­¿Ûù'','V'"'ñƒ'"1"€"±"ò…"â"eƒÞƒeƒ
'¿''H'õàÕÝæóÿþøçÈ±ªµØ''3'ôò'ùÃš¬ã'''P'J'''''ñ¸™§Ê''4'+ðÁ¨¥­Ãõ'9'z'£'΂è'Ë'Ž'U'ä½«§«¿Üü'ëÌÁÉÔÞÜ×Á¥˜'0ê¹­³® Žƒ"¯µ¬¥š—"ytvsx"ˆˆ‡‰"šŸ§¡ªÂÇ¬Ž‡¤Èö'Ü³ž•˜•˜ ªªœ‰€}{~''wsqyˆ›¸Úîàäóý'''þåÆ¨¢¯Éþ'E'Y'ÄŸ—£½ÔÜÞØÒ¾¬ ¡»þ'œƒnƒËƒF'mã©ž£¤Ž'œ©··¨˜ˆ"|€ƒtljjcdeegnqtrzx|y~"ƒ«ÉáìíØ³–•£«©¯ÃÁ¬•Š•©¼¹±­µ¸Ìè''''#'üì'';'h'T'Õ¸¼Ù''èÊ­«±¸ÃØ''‹"‡K'u¯Š¯†Ò"zƒ'n'E'5'È¦¤¯¬¥ÀÚïòÞÃ©™˜•›¶''r'Ø'Æ'JÕ¦—›™‰"ˆŒ'''Œ†|ruv}}w|}ˆ–µÅ¬~v{‰•Ÿ¦Ÿš'Ž‹–¤´º¯™ˆzpttŠš±ÉÓÁ®¥¤½ÔÔÁ§˜'‰‰—'ƒ}ƒ©Ðð'ñË¥Œ€‹ž·ÈÁ¯œ–''"šž§¨®¿ßý''@'i'®ƒ"ƒÚ"²…€†T‡C‡Á‡a†g…W"hƒ©ƒ!'½'f'+'ïçõþýýùøçÎ»¸ÆÕåíèç'
':'+æ©ˆ™¶é''2'.'4'b'ƒ'Fá¨¨Ð''g'['¿¡•¡µê';'¬ƒQ""†">ƒ~'Ï'U'Ì²­©²¹ÁÎÍÍÙõ''/'6' ôÆ¨Íµ¢¦¹À±¢'Ž'¢¢œŒ†‡€wuxv{…'†~~‡Ž™¨²¤‰'®ô'L'l'&ÉžŽ‹†‹'Ÿ­ª›'}~{x|"vtqy|'¦ÃÕÖßô''#',',' ÿ×´¯ºÄí'.'?'Ã›—¥ºÔÜØ×Ê²¢™—¬Í''Q't'Jû¾£ž£« 'œ£ª¤†}{x~}|xliecbcfkmuwpy~"‡'ƒ……Œ›ž«¸ÅÎ»Ÿ'" œœ¡¨›ŒŒ ÑûûàÇÀ½½Æã''N'‹'‡'5ìàö''ã¸¤¦³ÇËÁ­¥§«¹ËÛ''sƒˆ…Œ—‹ö‰†a"€ƒ0''/'Ù·Ÿ£¯ª˜ŽŽ ±ÆÓÚÕº£˜"›´ë'H'"''8Ü¤'Š~z€€'†Š~y{ˆŒ†…‡ ÃÚ¾™t|†'¦­±º¸­¥•™¤¸È½ ‰yuuuw€£ÄÚÓ¿³°Ðù'å» š"•'‡€y~»''D'g'P'Äš'ƒ'†Š™›¤¬¯¨ŸŸ£«¬¬¯»Ü''#'J'~'ăI",…l‡;‰šŒ]ý,Š–‡ú…û"œƒ²ƒ'›'H'û÷'''ðàÞÒÅÀÎßòïÕÌÓû'-'(ï²"'…›¶Þþ''&'c'•'Zï¨ Ä'	'N'Eø»™›±ç'Kƒ%"¼†èˆ5‡_…cƒª'©'!Ú¾³³ººÃÑÝñ''h'Úƒ'æ'Š'-ç»§›"š©½Á¸¤¢¨©™Ž€~€}}{||'‡"Ÿ•ƒ|{yy‡‹Œ'ˆ­''n' 'PÛŸ…"ˆ"š¢¡˜‹z|~ƒ}wssv{‡™©Á×ý'3'o''©''`'$èÂ¸»ÁÔðûÜµš¡µÁÂ¾Á¸¥ž˜ž¬¹ÆÑÕÊ¸ª££Ÿž"•›©²·¬ž'ˆ"~z}'}slhdchjkmtv|†–£ž˜"‹†‡ŒŽŽœ²½¹§–——™"'²ð'8'A'Ðº®®´Ý','¥'ö'à'jûÏÔéêÐ¬"'—šŸ ˜¦µ¼Ïá''R'îƒû…z†™†Š…""Œƒ 'à'W'Õµ£˜"—•Œ''Šµ×ôõÐ´¦žœ¦Äô'''ÿÌ¢Ž'Ž…yvyˆ™"ƒ}ƒ"Ÿ›Ž"'›¦¹Ã¯'|u€Ž¤»Ðåý'ìÌ±¢«Ö'ýÊ–…xuxy'"·âøëÌÂÛ''ìÅ²¦¢¤•"zvszŽÀ''w'ª'–'Cßžˆ}}†•¹ÛèÒº´·¹»´±¿Ýþ''D'z'؃"ņ튚³˜©ž›Þ"8-ˆ…ú"ƒƒ™'ì'w'/'ýøûöâÉ¾¶±¼Ö''''"òÃÁá''â´"ƒ'œ¸Íàë''/'Ë¡•©ÌòñÆ§"™°ï'mƒ±†ˆŠßîŒ¢ˆ¹…HƒB'TíÊÀÃËÓÞô''*'‰ƒp"¯…C"|ƒJ'~'Ý•"ŒŽŸÀÙÕÈÆØÍ©‰~z{'ƒŒ"–­Â±™ƒuuty'"…"'~}' Þ','X''Í›ˆƒ†Œ—š›š •"}ƒ"Šƒzuvwy|''¦Åø'C'ƒ_ƒÙƒÒƒn'è'h'
Ò»»¼ÀÐÑÂ¯¥¡¤´·´®¥¢›™š­µ¹®¨ŸŸ¢±À¹§˜¡©ÂÙßÔÀ­œ'""ƒ}smidffimkpsƒž¿ØÇ¸±Ÿ}}€ ©ªœ‹ˆŽ•"‹ŽŒ‡·ò'/'@'Ï²  °Ù'C'Á'ü'Ì'Yó¿³¿Â±—‰‡‡ŠŒ"°ÁÍÜé''K'°ƒƒŽƒÊƒ¸ƒeƒ'®'`'æ¼¡•ˆ†‡€€}†"­Ù''
èÓÍ»¥ž¦µÌÙÏµ—Š''zzx…""{'¢¦ ¥¯¶³¦•ƒyw‡£Éâû'&'I'X'7ûÏ±º÷'D'Fú±˜ƒ€~x}²ò'2'0'ÞäõõâÀ±®§£•€vqpyŠ°÷'P'"''7Ôœ"~z'¡Û'"'D'âÜÞÛÖË½Çä''&'C'€ƒƒñ…µ‰7¤ŸŒ¶XÈ8'«r—›ŒÓ‡Ú…‹"EƒY'­'K'òåÞÝÐ¸¤¢ ¨Ì''G'FÿÅ²ÂÚÚË±˜‹†Ž"«¶²²ÁÏÄ¬™'š©¸³¡–''Ÿ¹ì'sƒä‡HŒõ'—'Œz‡]"'—'ÖÈÑàô''7'H'sƒ%"ù‡Ç‰7‡x"¬'ý'R''ŠŠ£Ñüýðô'þÁ}x}|€€ƒ—­ÍíÞ¯ˆxv}†ŒŠ‰||~°Úõçº–‡"‹–™› ª¡'Š©´¥ƒ{wzz}{ˆ"«×'+'ǃô…ª‡†á…TƒÒ'Ö'Aé¾±°´¸º·«ª°½ÈÐÉ¸¤™"•šª²®¢•"§ËïãÁ­²ÆÞ'
'?'9'ßº«¡–‹‰ƒƒ~wqmkihnstnv†«ê'þØÅ²"}uyŽ˜œ"‹‰†ŠŒ‰‹††ŒžºÛû'à½ªœŸ¯Ï''n'Ž'`'Ð­ ž•Œ"€€…‡Ž• »Úìôþ')'y'Úƒ"ƒ5ƒ'Õ'Ž'V''ýàÅ©™"‰}y}z{~ŒžÆíõêöþå½¤¢§®²±¤"‹‹'}}}€‰†€x|‹™¤­¶ÈçïÑ¨zw³Üù'
'8'i'}'['ßº¹ì'6'D'
Ë³¨ž‹v{Š­ô'<'K'!'	''!'îÊ¶¬¥œqpst€™Â''7'<'»'…ƒ"'|«ä'@'l'B''''èÏÁËî'':'U'—ƒ."I†¤‹ù™J¸Gì¬ÚPÙªª"9Š"†""Àƒ¢'Ô'\'õßÔÏ¾«¡••š±ã''!ê·¢¢¯µ·«™"'˜¦¦™Ÿ§¥ž•˜¥¡•'"š§¿å'Sƒp†Š~ŽÞ=ˆt"§'à×Ý÷'8'™'Í'¸'¿ƒ"†)ŠLŒ¨Š^†ƒl'|'(Ž~{~™Çò'òú''Å™'ywz~~‹Àèÿê³|•¤°¬ž'†~Š ¹ÒÚ¸'"•˜ ¢¥¥¦•'§ÒèÐ¤ƒ†ƒ†šµð'oƒ"†Š'Ž"Ž‰Œ…ƒy'''Â¨¢ ¢¢¤ª½Ùû''ùÔµ¤›™›ž¢˜'‹ˆ'ªÖ'þÛÈÙÿ'$'^'¨'¦'Y'çÈ°œ•Š€ywrolr~…‡|x'§á'
'êÓ»š†€x|†'œ¢™"ŠŠ‹Œ'šŽŽš¹×ÛÙÊ¾©¡ ©³ÂÛ÷'ÿÜ¾¥—ŽŠŠ…'€€'ˆ'¨ºâû'	''f'胁"ƒÿƒw'Þ'k'ðÔ»­—™–'ƒ}}uy‡¥ºÄÔõ'ùÅªª°¼½¶«™"Š‰ŽŽ‰†"†‡ˆ‰Šxw'«¿é'$';'	Â•|t{‹±Ôéû''4'A''õË¯£¿åúéÊÄÂ¬"'z}…Æú'''/'l'"'y'2ïÂ¬¤—}vqptz¡ÃçðÔ¬""""¢Ë''5'(''3'C'#ìÉÄÓò'"'@'a'©ƒE""‡JŽ0¡Ñ#™eÏ^AÂbš¢ŒL‡"䃩'è's'-'	êÞÒ½©˜ŽŽ'˜²ÊËµ›Ž'™¡§±««²«­¡˜""'Ž''''ŽŒž°ÅÍâ''½"†DˆÒŠf‰Å‡"@'±'èáë'$'»ƒ"ƒ™ƒƒ"…¾‰L‹'‰Ò†ƒj'g'Œ}t{¤½ÊÇÑÜÖ·šŒ'}yzx{Š¨ÐçàÇªŒ"—½õ''Û²—‰"† ¹ÚèÎ®¥±¼¸¨¢£¡œ—"³å'å·••—•'"¡Ã''º"pˆ¿'%™®™LSˆ1"L'́¤"•"š«Ú'/'''º'"'CþÓÁ¸²§¡–‹†ƒƒŠœ¹ÝéØÛ''3'N'p'·'Ó'«'†'R'Ð°§¢š†€|{tpq~‹¡ Ž|}Ž²ÓáäßÁ£Š…‹˜¬¸¶¬£Ž'ˆŠ"›˜—¤ÐôòÏ³¦ ¦®º¾·¹¾ËÞâÊ®•‰"…ƒ'"ƒ†Š˜¦«¼×ù''V'Ճ˅<†™†›…(ƒ'›'çÅ±©ž–œž›ˆ‹Ž˜ž©¶ÎâÜÁ¶ÁÕêðçÍ°Ÿ'——Œ™—˜žšx|‡"¥»å')'O',ç¬ƒ{xƒ—¬ÁÜü'	üß½¨—Œ›²Â¿ºÁÅ­"ˆˆ†'‰œ¹Òí'6'²ƒ'é'Š'#Ù´¨š'"}tux€‰š³ÍÑ¾£…~€€'‰—®Ìáìô''('
ßÆÎÛõ''6']'­ƒK"Ž‡CŽC¡ŸÓQ)pŽnÄ"Ú̝ú5‡M"Öƒ—'ꂈ'L'ûíÝÄ¬™‰Ž'–"ŠƒƒˆŸµÌÝåßÐ¿«™Š†…‡"ƒ''†Œ¢Ã×ßÞï'7'ʃ¡"«…u…z"ŠƒC'h'ÞÙï'Uƒ;"¡…Y"œƒoƒ3"*…ä‡&†s"t'ï'6ô'}swŠ"›šš¦¶¶µ¦œ—Š{sszŽ³ÜëÐ­‡"·''Ÿƒ'Í'Oò·™ŽœªÀÚîßÊÐú'$'Ö®£›—‡¥ÌãÙÆ¹°­¸Á·¢ž§É''â"ÔŠ"IŸ| "øŠ&"ñ'ý'2Ö¦‹Žš¸''½ƒ©"
ƒ‰'È'@ûëöÝ·¦"…ƒ†"'‹›²ÃÔè'')'7'J'ƒ'ãƒUƒ°ƒs'¿'(×¸±¤{tqpu~¨°œŒ}~Œ¤½ÙåË¤''–£³ÀÉÃ»¤}‡£§ ©ÌïèÄ¢ ´ÓÚÍ³¥©½æ'ã¹™‡€…ˆˆ"ˆ'¦¯±ÁÛ'
'L'¿ƒ™…bˆ—‹Þ‹ÿˆ´…ƒ'FðÐÀ¹©™š›œŒ†Žœ¢œ§§©©«²´¶Æç'"'['g'O'Ø³¢ŸºÑÇªž£¤©¯¨–uzƒ"¥¶Ïù'' üÄ–|wyƒ'¬Ü''
ä·œ'†‰¢³¯©¯­£""'‰‡˜®Ñ''‡'á'Û''2ä¼·©•‹ƒzy{'–¦·ËÊÅ³š†|tyz"•žª¾Í×æðæÓÇÖñ'''<']'¥ƒ3"D†•Œ™×ºfò'&@(«õÒºá™rŒ†ì"Ÿƒ|'Ý'•'e','èÕÁ° "Š…"ƒ†'†ƒ|'"«Ï'
'H't'g'0îÆ©™'Ž€|vww{}ƒ¦ÄàáÐÒí'''~'ãƒ4ƒKƒ'™'2êÐÊì'Sƒ:"ˆ…="–ƒc'Ôƒƒ•"	ƒÕƒ'd'õŒxu€Œ•Ž"¤µ¾¶­¦˜†xx~"²ÑÝÀœŠ«é'qƒSƒþƒ³'è'AÝ¤'Ÿ®¹ÃÐØÜ''q'Ú'¼'1Ó« –ŒŽ™¶ÊÏ×ãßÞó'î¼¤®Ì'%'Ò"cˆ=À—þ™'x‰3"Óƒ'=Ö¨'ˆ‡œÅ'4ƒ8"Ÿ…M""ƒk'˜'&'''ÅžŒ†ƒ‰~Œ¨Ëû'''''"'ƒY"܆G†"K'Ï'Ñ¹ž~utoqv|‡˜£ šˆ~~Œ°ÝîÕ¨'"¢¹ÃÂ¼¸­—†}v|Š¢¦ž©ÂÃª"'¡È''ßµ£ºé'ë»—""€€Šˆ‹‹œ±ºÁÎô'B'Ê"؇xŒ^'"'ŒÁ†Þƒ¯'v'ñØÐ¼£•"™™—"š­¿½ÃÐÑÃ¦£¡¢¸à'7'у{ƒ±ƒ:'™'Ê¬ºæ'
öÂ¤Ÿ¡«¥¢|tw–´ÀÆËÞ÷õÌŸ"y{{ƒžÍøùÍ¥'ƒ}}"›©ª™•'‹ŠŽ'Š‹•£¾ë'"'S'\';'Ö½¶­'‹"|'ª¹½ÆÉÐÓ±"uw~˜£§·ÇÓßáàÖ×äü''8'R'h'›ƒƒï…ž‰tžÞµ;Ê,ÌD¸ÿ ù'@‰ž†	"AƒJ'Ê'‡'X'(ò×Ã²¯§Ÿ'‰€{zƒŠ—¤Äÿ'ƒ1ƒÊƒÇƒ'föÁ§¢Ÿ˜…xpsu{…Ž¥¿ÏÊ»¶Éí''F's'"'•'j'!æÉÄÜ'*'»ƒgƒÈƒo'Ù'†'‰'º'Ó'§'['ú'
vw{ˆ"'–œ¦¼Æ¾±²ª'€£¾ÉÆ±–'¨Ú'#'œƒj"ƒÝƒ
'[è«ŠŒ™¤§·Îæ'4'ÒƒrƒO'Œ÷·ª›ŒŠ˜¨½ÑÞð''''0'A'Ü²³É'''ƒs…[ˆ"‹ïŒš‰Ð†:ƒý'Ò',Ò¥…"žÀ')ƒ"c…"ƒƒu'¤'(''ì·–'~"†~ƒ"¶ù'F'n'E'õ'!'²"†á‰Ã‰¡†‡ƒ¹'fé¼ˆ{srquwx'Œ˜¨¯œ"|…¦ØõÝ®ŒŽ ºÀ±¨œ–‡vyy€"‹" ¤—‹‡ŸÍ'
'å­™›­ÌäÚµ"||ƒ†‰‹ŒŸ±ÀÇä'2'¸ƒ¹…C‡‰QŒ'M'C‡<ƒ×'Ÿ'D'0'øÓ±›•š¨¡›ž±Ëá''0'6'	Î¦š ¼''Ö"M††…#ƒ{'sìÀÇë'ùÉ¦™š —'vsp€žÇåÌ´½ËË¶š‰'{y¦ÁÄ¯˜‰€|ƒš™Ž……†…‰‹'™œ¬»Ôçõùë×¿³¶´°œ'Œ†¦ÆâÓÁÇÜçÊ¤€|ƒ'¢¬¯¯ÁÙí''þóêö'	'''Q'n'x'™'ôƒœ"¸†°Š€–Yœ'œì—Ɛ‹Š´‡"÷ƒ¿ƒ'¨'f'='äÂ¶­°±©˜Š~{x…ˆ‡‹"ª¿â'HƒA…	†Ý‡…@ƒ_'Vä¾µµ¥ˆ}tquƒŽ–Ÿª¹¾¸­§µÕ÷'''='O'E'éÉºÅò'7'n'€'o'I'F'f'y'n';'çý',€"~y~ˆ ´¸´ÄÈ½±º¸¦"'¥ÉàØ´˜‹'»''V'†'σƒ''Êœ‰}…Œ—¬ÈÞ'' ƒ'ƒ'{ð¹©˜'š©»Õååï''')'W'`',Þ¼±¿ã'+'¤ƒe"h…_…œ"ãƒÙƒ'jü¿Ÿ‹††‡—¶û'~ƒ.ƒ'ƒQ'Ì'^'âÎ¼œ‡€x}}zˆ¦Û'4'"'·'q'û'.'Á"L‡wŠû‹L‡Ô"d'±'	Â¡‰|zvwx€ƒ†Š›­¹¬}œ½ÚÑ¯‡•§¬›"'‰Š†'zy~€}'†"}Œ¯ÜßÃŸ°ÁËÉ®™†{z~~"‹˜¦³Æö'hƒN…ˆŠž‹A‹ÁŒª‰Z…¦ƒt'¤'‰' 'ƒ'/æ´›'•¡£›¦Ê''h'Ê'Ù'}'·Ÿ¨Ñ'Iƒ†8‰±Š©‡û"«'Ó'ÍÅÙàÕ¾¥œœ˜†{soq{™ÍèÏ¯¤¦¢œ•Žƒƒ‡†'"˜Ÿž'‹'"•–…†ˆ‹Œ˜¥´»ºÆÜñ÷óåÖÁ¼ÈáìàÃ¨š—ž¾ó'úÏ¿ÒáÓ¯"Š‡¡¹ÊÍÎç''='j'w']'5''''$'D'h'u'–'ÔƒJ"…†¦ˆ«ŠÍŒgŒ‹%ˆê†Á…ƒûƒ='É''C'øØ½´¬±¶¯žŠ~y€š–'µÎ''•"2‡v‹TŒˆ­"؂قÒÀ¹¥‹{ur{«ÇÍÎÒÐÃ±¥³Óîúðð'''ßÀ®¨¹Õîøõ÷''3'P'E'àÚþ'Eš€z€²ÕÓÄÃ¾­¥±¹³©¬Âê'ô¶'…•Å''d'^'>'-'ôÅ¤ww|''¤¯¾Ý''Y'Y'Ð¯¡•'¤ÂÏØÙÚ×ßô'"'['a' ×µ©°Åé'#'r'˃ƒ!'ñ'š'N'Ì¨˜Œ…‡ˆ"®à''@'b'M'0'óÎ±Š}xvtrrw»''I'‡' 'b'þ'.'–ƒ …ˈVˆÙ†°"%'Å'Ì €~|€"Ž¤¬£œ¦µ£x‹¢¶¶£Š"ƒ'ŒŠŽ–¨¤"ƒ~|‰‰"|w}Ž¡žš¥ÄÎÐÎ¼¤Œƒ{uvz'‰'ªÄ''"ƒ¬†6Šlé"‰îˆ†ã…cƒ×'á'Ÿ'Þƒ3ƒ
'nô±—'™›•'žÈ'"'ÁƒNƒK'È'/Í¬·á'^ƒË†ý‹GŒå‰Í…‹ƒ)'4ÝÁÅ¼°¦Ÿ™—œ—ˆxrqr‡£µ±"Ž‹'˜˜œŸ¥¤¢œ—˜¥ºÓÌ­‹Œž£¡›œ™ž ™¬Ôõôí''?'x'v'B'ÛÄÍû'T'•'{' Ô³¬´Ô''&'
Î´»ÊÍ¼¥š'§ÅÞñ''('u'ñƒmƒ"ƒ>'Ç'h'4''''4'T'}'µƒ
ƒŠ"."Ý…–†B†¾†Ì†I…z"ƒÕƒB'Ù'‰'Q'&'èÍÁ°¯³º¸ ''Œ©¹µ¤œ­Ãý'¯"Žˆ†'
Šý†ƒ8'7àÀ±šˆyyv†¬í'&')'''ñÓºµÌâêÑ½ÅÑÖÅµ¤™¤¯¶¸ÄÔë''æÇÉñ'6ž²¤‰zx‡©ÉË¹®§œ§²»½ÀËàýèµŠ'µø')'âÃ±¢""Šxuw}ŒŸ¥¦¨¼ÑáÕÀ±¤œ–¡¸¿¼¼ºµ¹Ò''<'>'Ò¯¦§¯Ãá''*'H'F'6'öÑ´‹ŽŽ¢ÂèùîáÞâäæÏµŒ}ywroow¾þ'('6'4'
éî''K'»ƒ¤"É…2"gƒO'—' Ò¨–ˆƒ‡" ½êýáµŸ•Š~yŒ"—Ž"€€ƒ…"‡Ž–¥ÁÈ²‰Œ‹ˆ'"†ƒ~wt|…ˆ†'«ÑæáâäÌ¬{ww€‡œ©Äû'nƒw…½‰šŒ¾‹çˆ4…k"ƒ['Ñ'{'†'æƒWƒ<'Œô®"‹‰‡ŠŒÈ'('ƃ8ƒ!'œ'Í²½å'GƒU…ŸˆºŠˆ6…2ƒ:'NèÀ¯¥œ"""—¡¨¡'tlnt€‹Šˆˆ‰"¨¾ÆÌ×ÑÊ¶¦¥Áú':'7í¯§¹ÅÁ¹´µ´­ªÃ''9'@'4'}ƒ)ƒ×ƒÑƒ'iú×ó'gƒ3ƒßƒ¢'È'Î¸¾Êæõä»¦²Ó÷üÕ´—¢½í''H'ƒB"|…ó†s…€"	ƒ'p'/''''2'^''у-ƒ"ƒè"+"P"n"r"?ƒãƒkƒ'È'‹'Y'3'õÚÅ¼±±¼ÉÇ¬"‡›ÇæÞ»Ÿ¦¶æ'|ƒâ†ÌŠ}‹â‰9…lƒ+'EíÂ¥–Šƒw}'Î'8'¥'¨'~'v'^'2'Ú¹·ÃÊ»§¥®»Â¯œ'‹Œ''–—£¦¶º´««ÅïŸ®¡ˆzu~ž©œ'‹Ž–¬ÄÅ½¹¯·¹­"~t~žÈØÊ¨"‹'~wux£¨œŸªÈÞãÚË´ š¡¦ŸŸœœ›¬ËóùÞ¿¯ š¢±ÁÖò'	'ôäÒ¼©˜—•™¡·Ù''êÂ°¸ÆÌÍÒÆ¨Š|xrror" ÊÛÚÐÂÃÎå''&'m'Ì'û'Ï'|'@'
×²˜'—¬Ë''U'"'Dá¬œ˜'…~|}'ƒ‡ŠŒŽ'—™›¦ÁÅ²œ•¡©œŽ…~{utsuˆ‡'"'©Ëãò''7'#Ý¥ˆ€~‡‹•¡¸ã'3'Ù"†‡À‡l…ŠƒË'ì'"'K'7'F''''»'Jà§Œ…"}ƒ‰"¢»''o'ª'ˆ'2çÄ¸ºÚ''—ƒ™"ㅐ…ƒö'ù'SñÃ®ŸœŽŒœ®ÃÂ©Žxjehotw"'¬ÕüûñòóçÒ´®Ð'0'˜'¢'3Ë¥®Òù'	îËµ­®®¾ö'5'P'tƒ<"î†Â†Ó"ÿƒ0'Dÿ'('Ö"…>"'cÝ´­¬³¹°¦§Ê'"'"'±'Vë±™¾ñ';'‰ƒ"Ÿ‡Â‹é®Šï†È"'Ú'M'þ'''='l'Ÿ'åƒ-ƒYƒwƒnƒeƒ`ƒBƒ'Í'š'v'['@'"'íÕÂ¹°´¾ÈÅª†¤ÐúóÇª¢ªË''Ý"(…µ†R…eƒÏ'·'BýÇ¤•Ž‰}'›Þ'X'ׂ悠'{'b'>'Þ°£ª®§šš£¹Í½©'ƒƒ~ƒƒ‡‹Ž"š§‰‰~rrv…ˆ‹€'•²ÎÄ©—Šˆ'€ypp{'¥°¢'†"zvyvwwt}"©³§›ž¾ù'6'Q'?'ò¾œ"'Ž'ŽŽ˜£³À½µ­ ˜£±Ìð''ëÖ¿²¢–Ÿ«¹ÂÃÆâ''ãº£ ­¸Ìø'Ý¤'vvvzuv€˜˜›ž©¸ÃÎÑãø''÷ø'÷Ð¯¡¡­Éï'/'–'Ђ‹'À¼¼µœˆ}z~‰™¦®­°·¼±Ÿ££š—¥»Ã°'€ttptz{…‹Š–¬ÀÔú'E'''†'Á—"–"ŽŒ—¬Éü'T'ÕƒwƒöƒåƒO'°'M'#'''
'' 'íºšŠƒ||'‰•ž¯Õ'
'''òØÃ¿ÄÑë''f'ʃƒ'Û'ˆ'0îÉÀ³¬˜‹Œ•¯ËÖ´Žvkjgjkt|…™ºí''íÙÕÕÑÃÁÚ'''•'>Ù¯µì'A'w'Bî¯™—š§Êú'/'œƒõ†íŠPŠ·‡""='ž','K'õ""…;…ƒœ'dÛ¥Œ•—±û'¬ƒšƒðƒ2'OÐ£ž´å':'ªƒ˜†UŒŸ•¹šP"«‹q…¿ƒc'}' ''''5'\'‡'­'Í'æ'ð'á'Õ'Ñ'Æ'£'u'P'C'@'2''ìÐÃ¸±³²¶¯¡"‡µÓØÆ²©«·Ý'+'›ƒƒ='û'Ž'='öÊ¢"—†ŠšÉ''u'‡'V':'('éÁ –˜¡¢žš¥¸ÎÎ·—‡€zvwy||~''€"pxzytpy{''|x}Š£­¥~|toqkkkw…—'Œ"'|uqnnsvsx©¹² ¤Ù'I'؃'á'''Dì°˜•'—"'‹"Ÿ©®·²¥š™¡®Ìü'$'òÉ´¦––¦ÂæúóÞÕÞÛÄª›£°Ò'
'&ö°…{||xtsssxyƒ…"­®ª¨«­±´Ää''.'Ï²«³Èì''^'ˆ'UùÓäþï¼•|ƒŽ¨Ôñøïõ''á´™Ž‰‡Ž¥ÇÏ³"~rpru~'ƒ‡Š˜­¾¼Ãæ'7'–'ž'6Ñ¥§»½¨•‹ˆ'¡¸Îü'('V't'r'E'öíúÿòàÓÇ² "‹|~~Œ—Ÿ§¶ÐÞàçòðááÓÒÚð''%'1'''çÍÉÉÌÄ¢ˆ"Š ¶¹Ÿ†qklfjlm{‡š¢¸ÔëÝÀ§£®½ÓÜãû'#' úÊºÄý'f'®'wÿ®Œ†‰"©Ñ'
'•"‡B‹
‹Èˆe"¬'Ç'>'S'¸ƒGƒÁƒ§'ß'!½""…ˆž¹'ƒ"G"σ那è§›«Ñ''žƒÚ‡e/¤²uë‡LƒÛ'£'*'ý''B'q'†''s'q'r't'l'q'r']';'#'#'.'0'!'èÔÐÉÂ³¨¦'"•¬¹ÇÌÎÃ´½×'''%'ûéáÔ¼•""—®ÏòÿúúýêË¬•®ÂÃ±­½ËÊ´"…wuquy€€'~|zzzkrx}|{}€‰"yz"Œ‡|wuqmhiliq—ž›—•‹'xnlmssy}—»ÎÁ«°è'|ƒNƒ·ƒX'Æ'\ÿÀª¨®µº¬˜Ž¡¬«°®£›ž£¶Òý' 'é½£˜"' Æô''éÆ¶­¢•š¦ªÀèý×¨…wuvsqpnorsz|ˆ"šœ"'•œ±á'''K'!åÂ­¡¨Ãã''ôÏÓ''6'Ôœƒ€‹­ì'U'«' '_'L'i's'1Óœƒ}~ŽªÁÂ¨'yy‡……‰Œ"§ÅÔÄ³Âó'0'?'Ã²ÁèõÑ¤ˆ‹›«¼ÊÙáéêÚÉÀÏÞöóØÁ²¢š'‹}"'£­­²ÀÉÔ÷'&',''éÐÎÐÒÑÒÐÃ¸¸¼ÊØÈ¤‹~"'›œˆ}qjijoljv"›±°¬¬¥–‰…–¸â''÷íÙÏÆÑÝô'8'k'Dê¨ˆ€€‡˜²ã'LƒK…Q‡©ˆ>†[ƒð'˜'+'*'J'd'y'^'Ò Šƒ€y€‡"²ú'®ƒ³"0ƒ'"à£˜Ÿ¿õ'qƒ›†»Ž	™= >šôM‡Aƒá''(''''R''‹'d'2'''''&'/'('
ý'''$''	íåëôß¾§›"Œ'••¦¸×ô'ñÌ·´ÂÎÍÉ¿º·³§™'"¥­µ»·¸¾ÏçñêÄ¢'¡ÅòùÚÌÒÌ½¤~upssz"|{ztxmx•œ"'¤¡'…'zxwywrhghjr'›¨¬¯°¨|urrtv|‰©å'ç½µÞ'V'ùƒ[ƒ'' ß¸¯ºÞ'
'ó¶™"¢¥¥¦¥¥±¾ÃÕé÷íÍ®™‡†§ÐîïÌ±Œ††'œž®ÅÆ°"vmmimmnooros{'˜œ"Šˆ‹¤Ð''&'Õ¶©'"§ÅåÞÁ´Èþ'''×¢‹Š˜Ï'Qƒ:"ƒáƒ'¨'¨'¥'YæŸw˜ºÇ¶›‹Œ‰'‡ˆ…‡‰Ž›´ÔßÉ©¡·Ï×Â®°Òþ'ß®'‰Š"ž±¶²°¶³©¥§µÍø'òÆ­¡š——•'"©ÂÏÇÀËËÚ''2'<'('ôÛÌÊÃ·²°¨¥©¬¸Â· ˆ‰‰{wppopslluƒ ¸µ¡"Š€w}‰¤×''''('
ÛÏÑâæÝâîÞº›‹†'†‹œ»ö'dƒ5"	"Nƒ²'Õ'=öçêçÞÑ½¡"‡"~|€˜¾'''‹'»˜"¬Ù'5ƒ"Þˆ¯Ž'~‰ÿ…ŒƒY'z'!þ''"'G'e'f'='îëéëñôîæåí'''
''ÿ''!'Ð°›'–ž¤ªºÙ''4'O'6óÂ°´ÆÉ½­¥¥¦¡›•ž¥³ÁÊÌ¿­±Ê÷'ùÌ¤œž¬Õ''''')'Ü©vnkpv€||~|z}kw¬ÄÊ¹¬±»·™Œ"Œ†~|yqjhjlp}§¶ÀÉÄ­'}uv|‰œÃü'úÈ¯½ñ'E'r'N'
Í±¡©Ì' '˜'΂vñ¬˜˜Ÿ¡£¬¶ÆÜèéêèÚÉ³žˆ~'¡²¶®ž'|zˆŽ–¡ºº£†voieeflljnqljr}ˆš›'‡'ˆ™¾ßìØ´¤™ˆ'«ÆÉµ¬¿éøæ¿Ÿ'"®ð'¦"…\…5ƒó'ñ'š'z'8Üƒuƒ˜¶Äµ›—¡ª£‹'€ƒ"³ÑçæÉ¦"•£¢›ªÆèìÊ¤"‹ˆ‰•¢¨ ŸŸš—£Ä''''Ö¬˜"¡ž£¬Áçúôæëçãô'''ÿòâÓÆ¸©¨§¬®³°±®¥šŒ‰"™''}{{z{€}vnry–«¯¡Žƒzvt~–Àø'1'K'*ðÓÉÔÐ¾±¬Ÿ"Žˆˆ‡žµä'''b'|'h'/óÇµ©¤¥¦Ÿ–'š›–‹‡……‡œ¸ÜéÚ·—Œ‹ŽŸÂþ'wƒI"¹†‡Ž‡
…[ƒÆ'Á'E'
ú'''$','#'ôÜ×ÒÙÓÑÐÌÔàëðû''''')'Í¬š""˜œ¬ºÀÞ''<'g'p'IûÄºÑïþÞ¼¨œ™™'"–ž«½ÎÕÃ®¯Í''$'Ì¨§³ÁÖõ''1'…'ä'È'@Ñ–'vmnmuwyxzƒ‰‡…k}–ÀíöÞÑÍÐÁ¥œŸ±Á½®'ˆwtpmjko{†™«ºÆÏÉ¯~{" ¸ÏçñÞ¹¦¦µÉ×Ì¹§˜'¥Õ'M'øƒT'è'/Ã˜–˜Ÿ¨ºÜ''3'T'E'!'Þ¿©˜"{{x}~†'š¢˜‹…|ƒŠ‹'›µµ †tpmgijlnonhjlrz‰Ÿ£'€|†¶ÆÉ¸ šŠƒˆ'¤±¯©¶ÈÉ»£'–±ô'œƒä…1…C"ƒ'u'4ú¼'€vz‡ž¥ž—­»«'€|y~'¸ê''ýÍ¥'¢¢Ÿ£²Â¼«—ƒ…"‹"—•—"ˆƒˆ'¯Þ''Ì¤–˜©±¹ÆÈÓù''	ü''ý''
÷éÝãâÍ´¢› ¨¶ÎÔÌ»²ª¢™š¦­žˆŠŒ'Ž'ywxƒ"£‰~utw–°á'!'?'!ã¼«¦©£š'…'"Ž'ŽŠ‰Œ›«¾ÔâìÞÆ¯Ÿ'"–™›£¬¡"Š‰''…Žœ ˜‡ƒ™¯Ö''q'ñƒxƒÏƒ°ƒ;'¸'V'$'üüý''''îÚÌÑÕÎÈÃÎÔÙßßßåæàíòá¾¦œ˜™Ÿ®ÆÓÝ÷'*'V'k'N'ã½Î''h'…'?ìÂ¨›"Œ'Ÿ°ºÄ¿¸·Çð'ï¼¦¬ÀÍÏÙò'E'òƒ¬ƒž'Å'¨‰{rooolqv€™ž˜Žiw"¹åü''''Û½·Î'':'@'ÈŸˆ€ttrosw}"‰°ÁÍÄ ƒ€Œœ¶ÑßÔÂ±¥¢ž›š™"'›Ç'('¾ƒ'È'/Î¦——¡³Ú'#'Žƒƒ\ƒ+'´'D÷Æ£'†{vux{ƒžžŸ™ƒ‡Ž'–ž''}vutpurtoikijpxŒœ¢'€y«¾À±¢•'Ž‰€›££¡ž—‡†‡'¦Õ'6'òƒÆ"ƒ¡'â'S'É¥Š~tuvˆ‡‹ ¬¢Œxpp€ ã'3'e'V'Í¡• ºÅÂ¼³­¤šŠ†ˆƒ…ˆ‡Š'Š'~~†•®ÇÇ¯š•›£µÅâùòíð''ùþ''':'C'ÚÅÈËº¦•'›ªÁßðÛÄ¼»¼³¥¬´¨™" £Ÿ ¢™Š†ƒ‹•"†{rp{‹£Àè'''ÿÃ£‡ˆŠ‰ˆ|wz"‹‹ŽŒ–™ž¢¬¶Á¬šŒ‰ŒŽ••—¢¦Ÿ‰'{†‰ˆ†ƒ''‹›¢¹Õ''6'`''''`'7'$'''''öû''#'ßÍÍÒÌÈÔãéÜÖÏÇÈÂÀÂÀ¿³§¢££¯Äàìåí''/';'!íÃ¸â'W'ôƒ('¶'+à¾® '–ª»¾ÂÑÜÕÃÁÆºœŸ³ÈÎÖñ';'탻ƒÆ'ò'²'‰|vrnouˆ©ÅÁ¦"bp€¡Êÿ'T'΃	'¼'9ëÜ''˜ƒ?ƒ['Â!ÆœŒ{ut~€}}~…"ªµ²šˆ"£½ÙÙ¾§—"ž˜ˆ…'}…Š"–ªÞ')'Y'C'Î³žžªÅ'	'ƒ°…*†#…""'á';ä´™ˆ~}zwz|{ˆ" ­¶¨•' ›"‹"~‰Œ†~‡Š…zmlmonlzˆ''Œ"ƒ˜¹ÎÆªˆ‡‰‡ƒ"‹"ŒŠƒƒ|€†˜±Þ'>'΃Wƒƒ'Wê´—Š€uqov{'‡–œ''ont"ªó'Q'''e'Á—'®Ù÷öñÚ°šŽˆŒ"•ˆ……'‰Š‡'{|ƒ"Œš¥¦¡'–ž®Ñý'7'^'P'ýïçéö''!'Z'u'2Û°¤§¢"ŒŠ"¦¾ÔãÒÁ¸ÀÍ¾§£©ž"š««¦œ™™''š†…‹Ž‡|vv€•ºàÿ''
à°…€|€|zxvx€†ƒƒ…ˆŽ—›š'‹–¡•ˆ"~…ˆ‰Š'•Ž~wxx}……Œ‹‡'˜—Ÿ«¸Çßô''
'''
'&'D'X'Z'/'''/'V'8üÐÍÒÎÖé''÷Ò¾´¯±±±°°²°¯¯°ºÖööÚÊÚö''á¹¸é'gƒƒJ'Õ'@ð×ÐÃ°"©Ìèãå''-'!ã³œ'Š£»Ñíô''o'ß'ì'xö¶®©›Œ'~zv{'¸àÙ²Žfl~•Ã'"'õ"4"ñ"Lƒ'7'
'bƒY"œ"øƒß'™ð¯›w{…‹xqt‹•'Žˆ"Œ› ³±¨™‰Ž"}zsw‰'"¦ÃÚäëìÒ·¦°Þ'Qƒ^…¾‰ŸŒv‹#‡"'¡'Í¬—‰'{vuvx|ˆ£¿×Ç¨™¡¥¦"Š"ˆ—¤¦ š›"~tqswrqv}…Œ‹'¦ÄÐÁ¡ˆ€'"‹‰Š…ƒ‰Š††~~yv}Œ™´ù'~ƒ8ƒ²ƒR'ê­"ˆ'wosw'Œ''š£˜†vqsˆ©å'''@',çªŽ­Öù''ù¾™‹Š˜ª©•Ž…'}…"ˆ…‰Ž–¦»¸«œ¨Ë'''ƒƒƒJ'·'6öÖÛé÷''-'='
ÄšŠ"†‡'¦¸ÆÆÂ¸²·»³§ž››–œ¤§ž""˜—Ÿª Ž‡Ÿœ†tz†žÇý''çÄ¢'‹€}yzyqx|z†Œ›§ž‹‡ˆŠ†{zstyxƒƒ‰…}zutrt|ƒˆžŸ—" œž¢¨¶¿ÉÑÔáí''P''¥'l'''>'n'\'çÜÜßàû''!úÐµ­«²³¹¿ÅÌÑÇ¾»¿ÞúùÓ¹¿ã'')òÀ³Ù'%'˜'¾'u'íêúùá»«¹ì''' 'P'†'p'¹'yw~›Äî'üêô''îÂ¼ÑØÄª˜Œ'~±ÉÆ¦ik|'Ê'Sƒ…´‡"†"ƒõ'"'.'‰ƒ°…B…¹"''ê'»Ÿ'~ƒŠ'"Œ~urt{ƒ"‹ŽŽ—Ž‰"‡€xqns|‹ŽŒ‹"£²Êì'úÐ¹¿ð''"4ˆ?•†"l‹¢…Ã.'BöÎ´˜Œ…{qvov†¢Ôÿë»›™£ ™–‹ƒŒœÀÎÀ©Ÿ'us{}xpx"—š™µÔÚÀŸ‡ƒ"šœœ¤¦˜Ž‰"|utx|‡žÛ'Iƒƒ‰ƒE'Žü·šŒ€vsquƒ—˜¢­¬ž…yxŠ­Ýý'ê¼™‡ˆ–´ÇàöæÀž""¤±°¢'…~‡'' ³ÙûõÐ®¦¿û'ƒ"…!†N…Ì"&'Ë' åÌÑÓÎÒÖÃ Š…~|y'¯ÆÎÈ¾´±©¥£Ÿž™˜¤¬°¨Ÿ£§¨ª­ŸŽ…¥¤Ž}x†•¸ëÿíÍ³Ÿ£©œˆwyxz'|{|{~Šž¬­–ƒ~}vpprss|~‡‹"|vrnjt†‹Ÿ°´¦›  ›"'œ§§¨±¸ÃÚø','r'š'm''''?''''c'ÿÿúîó'ýÙ¹¨©±ºÈÕÝð''ÿæÊÇÕãàÁ²»â'!'<'	Ì´Âã''#'üý'''('
ß»¾ï'"'T't'•' 'v'³Œ|xu'ŸÌþ'÷Ï½¹´©¨Áê'òÌ¯žŒˆ‰"œ›Œ†koy•Ô'hƒ«…Á‡A†l"4'¬','bƒ2"B"ƒÌ'­'¼ˆ€}…"–‹~upnw…•ž'ˆ…‰Ž‡"€|wuqoqu'ˆª½å''Þ¿Âý'ª"€‰='Í™ˆ—ÄŽj†Ûƒ''w'ùÕ´›‹€wvsyŒ±é''ÇŸ"—'ˆ'…¡ÉäÑ¯•†|rx€ˆ"|sy"– œžºÜäÏ°'~…‹™ª²ÅëðË¯›Ž"xqomry¾''ªƒ#ƒ'Œ'Ðª›'}yw}ƒŒ•¡´Â¶"|±ßîßË¨Ž…~"›ª¸Á³¥›œ£§®¤–‹'€''–•¢¾é''S'>ù¿¯Ú'8ƒ"ýˆ;‹Š*†£ƒÅ'söÇ°¥žœ"Ž‹€}|y}|Š¢¸ÕÚÊ¼¸²¢¢ ¦§¤¢°ÆÚÙÊË×ÓÁ®‡€†˜˜ˆytx†˜²Ã»©¡°ÆÖÈŸ†~{€€~{vzƒš»À¨‹'}{vrooru|ƒ"š""vtkiqx€‹¡²»§''Œˆ…ƒŒ•¡žœž¢¬ÀÔð''4'*'''lƒƒnƒ''Ž'3''
êÜÔÇ·¨¤¯¾ÉÚò''T'¦'Ä'˜'?ýÕÂÃ¿¯­µÖÿ'öÕÈÏÕåó'
'.'I'G'?'/'á»¶Ý')'¢ƒ'ö'™'<æ¨‡yzƒŸËý'öÖ¹¥˜"™­Ú÷ýÙ¾­¦›"Œ'~}"jt|™ß'cƒ4"K…"—ƒ]'k'''k'ׂö'¡'(Ù«•"ƒ''ƒˆ'•"…spns€—›œ•'•ˆ}zwtkot~Œ¡¥Ž"›¥ªÈëùáÁÃù'‰ƒû‡`Q'Â'‹×†+ƒw'‹'A'"óÉ±™‡xzƒ˜½í'ô¹—'•'†€€'–²Î¿¤‹yw}'‡'spu€"•–¬ÑëèÇž‡yy‡'¥Ã'	'_'p'$ÏŸ‹~vnggmt"¤é'\'Âς‰'8óÉ¬•ˆ‰""ŒŠŸ¹Ý×°Ž‡‰¨ÉÓÆµ¢Ž…'‡‹‰—¦±²®®¯³°¯¤Ž~'ƒ‹"š—«Ô''='k'Hü¿¼ó'sƒ"†ŠuŽ€¶ˆÓ"®'º'¾£"†xv}~€{˜²ÃÉÃ¶³°®«±´¹³­¡§Àï'%'('ý'''Û²'{'|srpxƒ‰""ž¶Ü÷ê¼'…}"‹†~{|~—²À¨ƒ€wtqqsv'¬¾²—"unkkpyƒ—±±ˆ~{€…"Ÿœ–'žª´ÂÍàíü'-'˃î"ð"ŽƒI'i'õàÊ¼¯¢ž¦¼ÐÖæ''|ƒ9"."¢"ƒ'aùÅ­§¥´¾ÆÎÑ×âîíìö''e'ʃ	'þ''8ùË®¬Ñ';'ÿƒžƒl'´'Ä˜€xz{'šÄó''þÔ¦•"'œ³ÎÙÑÀµ¾À¹œ†{{{"

==> anc/map.txt <==
\ OGLE-IV Photometric map of the neighbouring stars (instrumental and calibrated)
\EVENT_NAME = 'OGLE-2017-BLG-0373'
\RA = '17:57:19.06'
\DEC = '-31:57:06.2'
\PIXSCALE = 0.26
\X_OBJECT = 232.64
\Y_OBJECT = 233.17
\COLUMN_x =      'x coordinate (due West) on chart.fts'
\COLUMN_y =      'y coordinate (due North) on chart.fts'
\COLUMN_I =      'instumental OGLE-IV I-band magnitude (mean value from the light curve)'
\COLUMN_dI =     'uncertainty of OGLE-IV instumental magnitude std(I)/sqrt(nI-1)'
\COLUMN_V =      'instumental OGLE-IV V-band magnitude (mean value from light curve)'
\COLUMN_dV =     'uncertainty of OGLE-IV instumental magnitude std(V)/sqrt(nV-1)'
\COLUMN_starno = 'internal star id in OGLE-IV database (2010)'
\COLUMN_Ical =   'calibrated I-band magnitude (COLUMN_I) to the standard I filter'
\COLUMN_Vcal =   'calibrated V-band magnitude (COLUMN_V) to the standard V filter'
\COLUMN_starn2 = 'star id on the OGLE-IV deep stack image database (DEEP)'
\COLUMN_Ical =   'calibrated I-band magnitude from the deep stack image'
\COLUMN_Vcal =   'calibrated V-band magnitude from the deep stack image'
\COLUMN_ra =     'Right ascension'
\COLUMN_dec =    'Declimation'
\ 
\ finding chart: http://www.astrouw.edu.pl/~jskowron/ogle/ob170373/chart.fts
\ see also: http://www.astrouw.edu.pl/~jskowron/ogle/ob170373/
\ 
|      x |      y |    I |   dI |     V |   dV | starno |  Ical |  Vcal | starn2 | Ical2 | Vcal2 |         ra |        dec |
|   real |   real | real | real |  real | real |    int |  real |  real |    int |  real |  real |       char |       char |
|     px |     px |  mag |  mag |   mag |  mag |        |   mag |   mag |        |   mag |   mag |         hr |        deg |
|   null |   null |99.999| 9.999| 99.999| 9.999|      0 | 99.999| 99.999|      0 | 99.999| 99.999|       null |       null |
  119.09   103.03  14.616  0.000  16.889  0.001    77897  14.732  16.901    64208  14.718  16.908  17:57:21.38  -31:57:40.1
  141.21   107.10  15.466  0.000  17.828  0.002    77991  15.581  17.834    64275  15.570  17.829  17:57:20.93  -31:57:39.0
  136.14    82.56  15.734  0.000  17.958  0.002    77984  15.850  17.974    64444  15.830  17.977  17:57:21.03  -31:57:45.4
  151.60   104.89  16.162  0.000  18.342  0.002    78137  16.279  18.361    64452  16.269  18.368  17:57:20.71  -31:57:39.6
  160.90    68.74  18.128  0.001  19.997  0.009    78744  18.247  20.040    64952  18.302  19.962  17:57:20.52  -31:57:49.0
  168.82    91.59  18.229  0.002  20.778  0.016    78769  18.345  20.773    64965  18.309  20.672  17:57:20.36  -31:57:43.0
  108.41   108.98  18.125  0.002  20.288  0.011    78779  18.242  20.306    64973  18.187  20.298  17:57:21.60  -31:57:38.5
  117.34   122.97  18.127  0.002  20.484  0.013    78802  18.243  20.489    64981  18.256  20.364  17:57:21.42  -31:57:34.9
  142.92    77.30  18.944  0.003  21.086  0.021    79990  19.062  21.109    65783  19.108  21.012  17:57:20.89  -31:57:46.7
  115.25    90.83  18.242  0.002  20.174  0.010    78767  18.360  20.209    65798  18.306  20.147  17:57:21.46  -31:57:43.2
  121.62    91.18  18.454  0.002  20.239  0.010    78768  18.573  20.284    65799  18.530  20.213  17:57:21.33  -31:57:43.2
  130.24    91.36  18.668  0.002  21.368  0.027    80033  18.782  21.351    65800  18.727  20.984  17:57:21.15  -31:57:43.1
  146.45    94.89  19.219  0.004  20.996  0.022    80042  19.337  21.043    65805  19.247  21.765  17:57:20.82  -31:57:42.2
  117.74    98.45  99.999  9.999  99.999  9.999        0  99.999  99.999    65808  18.551  20.475  17:57:21.41  -31:57:41.3
  159.15   100.04  18.606  0.002  20.771  0.013    78773  18.723  20.791    65811  18.743  20.647  17:57:20.56  -31:57:40.8
  104.88   103.16  18.490  0.002  20.449  0.012    78775  18.607  20.482    65815  18.512  20.412  17:57:21.67  -31:57:40.0
  121.18   108.35  99.999  9.999  99.999  9.999        0  99.999  99.999    65825  19.209  20.897  17:57:21.34  -31:57:38.7
   96.54   110.27  18.568  0.002  20.785  0.018    80083  18.685  20.800    65830  18.696  20.629  17:57:21.84  -31:57:38.2
  102.07   111.66  18.813  0.003  21.007  0.023    80089  18.929  21.023    65832  18.816  20.715  17:57:21.73  -31:57:37.8
  168.77   114.02  18.849  0.003  21.141  0.019    80098  18.965  21.152    65839  18.906  20.975  17:57:20.36  -31:57:37.2
  142.34   115.11  18.981  0.003  20.848  0.015    80103  19.099  20.888    65842  18.976  21.163  17:57:20.90  -31:57:36.9
  154.78   117.10  18.623  0.002  20.917  0.015    78795  18.739  20.928    65843  18.663  20.708  17:57:20.65  -31:57:36.4
   89.51   119.35  18.554  0.002  20.795  0.016    78796  18.669  20.808    65846  18.853  20.732  17:57:21.98  -31:57:35.8
  149.09   122.96  19.016  0.003  21.375  0.032    80127  19.132  21.381    65854  19.020  21.365  17:57:20.77  -31:57:34.9
   96.84   121.66  99.999  9.999  99.999  9.999        0  99.999  99.999    65856  19.199  22.135  17:57:21.83  -31:57:35.2
  100.75   123.79  18.770  0.003  21.000  0.017    80134  18.885  21.013    65857  18.771  21.437  17:57:21.75  -31:57:34.7
  127.25    83.55  18.947  0.003  21.285  0.024    80014  19.063  21.293    67292  19.198  21.090  17:57:21.21  -31:57:45.1
  149.24    86.15  99.999  9.999  99.999  9.999        0  99.999  99.999    67312  19.403  21.558  17:57:20.76  -31:57:44.4
  167.59    85.70  19.304  0.004  21.743  0.037    80023  19.421  21.746    67313  19.424  21.447  17:57:20.39  -31:57:44.6
  143.72    87.96  19.279  0.004  21.753  0.032    80025  19.394  21.752    67317  19.277  21.329  17:57:20.87  -31:57:44.0
  159.26    95.30  99.999  9.999  99.999  9.999        0  99.999  99.999    67340  19.181  21.389  17:57:20.56  -31:57:42.1
  123.29    95.59  99.999  9.999  99.999  9.999        0  99.999  99.999    67342  19.290  21.075  17:57:21.29  -31:57:42.0
  137.92    98.48  99.999  9.999  99.999  9.999        0  99.999  99.999    67350  19.477  21.833  17:57:20.99  -31:57:41.2
  127.64   101.74  99.999  9.999  99.999  9.999        0  99.999  99.999    67353  20.212  21.819  17:57:21.20  -31:57:40.4
  147.39   101.61  99.999  9.999  99.999  9.999        0  99.999  99.999    67359  19.605  21.680  17:57:20.80  -31:57:40.4
  141.57   102.77  99.999  9.999  99.999  9.999        0  99.999  99.999    67363  19.503  21.558  17:57:20.92  -31:57:40.1
  134.54   108.12  99.999  9.999  99.999  9.999        0  99.999  99.999    67376  19.220  21.345  17:57:21.06  -31:57:38.7
  155.13   110.45  99.999  9.999  99.999  9.999        0  99.999  99.999    67388  19.335  21.839  17:57:20.64  -31:57:38.1
  111.42   110.82  99.999  9.999  99.999  9.999        0  99.999  99.999    67391  19.420  21.459  17:57:21.54  -31:57:38.1
  160.32   111.42  19.078  0.003  21.462  0.027    80091  19.193  21.467    67392  19.310  21.216  17:57:20.54  -31:57:37.9
  132.15   113.55  99.999  9.999  99.999  9.999        0  99.999  99.999    67400  19.403  21.853  17:57:21.11  -31:57:37.3
  144.44   118.42  99.999  9.999  99.999  9.999        0  99.999  99.999    67409  19.696  21.326  17:57:20.86  -31:57:36.1
  161.61   118.58  18.990  0.003  21.304  0.025    80113  19.106  21.313    67410  19.117  21.124  17:57:20.51  -31:57:36.0
  157.44   122.19  19.163  0.003  21.423  0.027    80122  19.279  21.435    67412  19.607  21.331  17:57:20.60  -31:57:35.1
   84.31   123.69  19.051  0.004  21.269  0.026    80129  19.166  21.283    67416  19.139  20.976  17:57:22.09  -31:57:34.7
  149.34    95.97  19.225  0.004  20.996  0.022    80196  19.344  21.043    67433  19.520  21.039  17:57:20.76  -31:57:41.9
  161.71    92.66  99.999  9.999  99.999  9.999        0  99.999  99.999    67458  20.358  22.311  17:57:20.51  -31:57:42.7
  167.52    65.73  99.999  9.999  99.999  9.999        0  99.999  99.999    68445  19.876  22.156  17:57:20.39  -31:57:49.7
  163.69    74.29  99.999  9.999  99.999  9.999        0  99.999  99.999    68470  20.003  21.983  17:57:20.47  -31:57:47.5
  126.95    89.65  99.999  9.999  99.999  9.999        0  99.999  99.999    68507  19.913  22.849  17:57:21.22  -31:57:43.5
  108.53    99.20  99.999  9.999  99.999  9.999        0  99.999  99.999    68535  20.395  22.170  17:57:21.59  -31:57:41.1
  161.57   103.60  99.999  9.999  99.999  9.999        0  99.999  99.999    68542  19.956  22.265  17:57:20.51  -31:57:39.9
  101.51   104.94  99.999  9.999  99.999  9.999        0  99.999  99.999    68547  20.080  22.241  17:57:21.74  -31:57:39.6
  148.27   107.58  99.999  9.999  99.999  9.999        0  99.999  99.999    68550  19.772  22.128  17:57:20.78  -31:57:38.9
   98.04   114.86  99.999  9.999  99.999  9.999        0  99.999  99.999    68560  19.893  21.616  17:57:21.81  -31:57:37.0
  127.87   115.76  99.999  9.999  99.999  9.999        0  99.999  99.999    68563  20.204  22.042  17:57:21.20  -31:57:36.8
  145.11   111.56  99.999  9.999  99.999  9.999        0  99.999  99.999    68564  20.090  22.690  17:57:20.85  -31:57:37.8
  137.26   119.01  99.999  9.999  99.999  9.999        0  99.999  99.999    68584  19.969  21.920  17:57:21.01  -31:57:35.9
  141.90   119.66  99.999  9.999  99.999  9.999        0  99.999  99.999    68587  20.056  22.419  17:57:20.91  -31:57:35.7
   89.46   122.64  99.999  9.999  99.999  9.999        0  99.999  99.999    68591  20.029  22.194  17:57:21.99  -31:57:35.0
  106.42   123.96  99.999  9.999  99.999  9.999        0  99.999  99.999    68593  19.891  21.967  17:57:21.64  -31:57:34.6
  139.44    95.95  99.999  9.999  99.999  9.999        0  99.999  99.999    68802  20.220  22.689  17:57:20.96  -31:57:41.9
  120.91   115.77  99.999  9.999  99.999  9.999        0  99.999  99.999    68810  20.558  22.781  17:57:21.34  -31:57:36.8
   61.54   173.32  13.447  0.000  17.406  0.004    82423  13.554  17.300    68873  13.563  17.300  17:57:22.56  -31:57:21.8
   73.19   302.62  13.261  0.000  16.468  0.002    82429  13.369  16.411    68876  13.374  16.414  17:57:22.32  -31:56:48.2
  137.25   305.64  13.369  0.000  16.049  0.001    82430  13.479  16.027    68877  13.487  16.046  17:57:21.01  -31:56:47.4
  128.29   376.84  13.763  0.001  14.857  0.001    82434  13.878  14.944    68879  13.877  14.952  17:57:21.20  -31:56:28.9
  137.71   380.13  14.185  0.024  20.504  0.100    82435  14.276  20.233    68880  13.353  19.483  17:57:21.01  -31:56:28.0
   78.30   145.63  14.621  0.000  17.447  0.002    82451  14.734  17.419    68890  14.729  17.394  17:57:22.21  -31:57:29.0
  115.10   265.38  14.078  0.000  16.941  0.001    82426  14.189  16.907    68895  14.192  16.903  17:57:21.47  -31:56:57.9
  147.94   254.89  15.243  0.000  17.815  0.002    82502  15.355  17.801    68924  15.355  17.832  17:57:20.79  -31:57:00.6
  142.62   274.61  15.210  0.000  16.674  0.001    82508  15.327  16.736    68927  15.357  16.742  17:57:20.90  -31:56:55.5
  126.01   298.10  15.322  0.000  16.736  0.001    82513  15.438  16.800    68929  15.426  16.794  17:57:21.24  -31:56:49.4
  165.81   306.18  15.523  0.000  18.299  0.002    82516  15.633  18.270    68933  15.569  18.294  17:57:20.43  -31:56:47.2
  131.03   127.92  16.289  0.000  18.516  0.003    82621  16.405  18.530    68968  16.408  18.545  17:57:21.14  -31:57:33.6
  101.88   127.95  16.453  0.000  18.691  0.003    82620  16.569  18.704    68970  16.577  18.720  17:57:21.73  -31:57:33.6
   73.18   159.14  15.662  0.000  17.913  0.002    82488  15.777  17.923    68972  15.765  17.920  17:57:22.32  -31:57:25.5
  111.96   166.37  16.361  0.000  18.072  0.002    82630  16.479  18.120    68975  16.460  18.186  17:57:21.53  -31:57:23.6
   87.52   169.04  16.049  0.000  18.408  0.002    82632  16.164  18.411    68977  16.157  18.404  17:57:22.03  -31:57:22.9
   97.25   189.72  15.872  0.000  18.444  0.002    82494  15.985  18.433    68982  15.986  18.431  17:57:21.83  -31:57:17.5
   71.79   199.19  16.465  0.000  18.780  0.003    82641  16.579  18.786    68985  16.587  18.797  17:57:22.35  -31:57:15.1
   92.08   230.13  16.247  0.000  18.474  0.002    82650  16.361  18.485    68995  16.425  18.539  17:57:21.93  -31:57:07.0
  134.30   235.20  16.404  0.000  18.599  0.003    82651  16.518  18.611    68996  16.521  18.651  17:57:21.07  -31:57:05.7
   91.11   253.05  16.252  0.000  18.630  0.003    82657  16.365  18.630    68997  16.379  18.636  17:57:21.96  -31:57:01.1
   55.77   279.69  16.383  0.000  18.778  0.002    82672  16.496  18.778    69006  16.500  18.766  17:57:22.68  -31:56:54.2
   94.93   301.10  16.372  0.000  18.217  0.002    82677  16.486  18.253    69011  16.508  18.244  17:57:21.88  -31:56:48.6
  165.57   321.38  15.978  0.000  18.307  0.002    82518  16.090  18.309    69015  16.086  18.380  17:57:20.43  -31:56:43.3
  158.63   325.95  15.959  0.000  17.506  0.001    82519  16.074  17.561    69016  16.074  17.574  17:57:20.58  -31:56:42.1
  168.38   345.45  15.716  0.000  17.234  0.001    82527  15.830  17.291    69027  15.823  17.285  17:57:20.38  -31:56:37.0
  169.61   358.27  16.347  0.000  17.917  0.002    82688  16.461  17.971    69030  16.430  17.989  17:57:20.35  -31:56:33.7
  155.68   381.92  16.014  0.000  18.538  0.003    82535  16.123  18.527    69035  16.123  18.511  17:57:20.64  -31:56:27.5
  134.02   125.71  17.810  0.001  20.706  0.017    82790  17.923  20.674    69139  17.901  20.452  17:57:21.07  -31:57:34.2
  107.54   128.97  17.186  0.001  18.932  0.004    82801  17.303  18.979    69145  17.288  18.966  17:57:21.62  -31:57:33.3
   94.81   136.87  17.012  0.001  18.245  0.002    82804  17.132  18.326    69147  17.123  18.347  17:57:21.88  -31:57:31.3
  129.14   138.01  16.495  0.000  18.558  0.003    82622  16.612  18.583    69148  16.717  18.656  17:57:21.17  -31:57:31.0
   87.69   149.51  17.478  0.001  19.052  0.004    82811  17.596  19.110    69152  17.525  19.214  17:57:22.02  -31:57:28.0
  137.13   154.71  16.910  0.001  19.398  0.004    82626  17.024  19.393    69155  17.024  19.399  17:57:21.01  -31:57:26.6
  118.06   166.80  17.037  0.001  19.290  0.005    82791  17.152  19.301    69158  17.139  19.274  17:57:21.40  -31:57:23.5
  160.29   173.17  16.752  0.000  18.534  0.003    82633  16.870  18.577    69162  16.863  18.568  17:57:20.54  -31:57:21.8
  169.79   178.90  17.086  0.001  19.492  0.006    82824  17.200  19.492    69166  17.211  19.494  17:57:20.34  -31:57:20.3
  148.27   185.46  16.819  0.000  19.121  0.003    82637  16.934  19.128    69170  16.931  19.136  17:57:20.78  -31:57:18.6
  138.71   241.74  16.583  0.000  19.034  0.003    82655  16.697  19.029    69189  16.706  19.007  17:57:20.98  -31:57:04.0
  153.71   244.39  16.507  0.000  18.296  0.002    82656  16.623  18.336    69190  16.648  18.323  17:57:20.67  -31:57:03.3
  166.22   255.58  16.811  0.000  18.676  0.003    82658  16.926  18.710    69194  16.927  18.699  17:57:20.42  -31:57:00.4
   81.24   256.46  17.164  0.001  19.492  0.005    82865  17.277  19.496    69195  17.303  19.513  17:57:22.16  -31:57:00.2
  149.95   262.03  16.576  0.000  18.957  0.004    82661  16.689  18.955    69197  16.711  18.977  17:57:20.75  -31:56:58.7
   63.07   290.77  16.911  0.001  19.244  0.005    82674  17.022  19.246    69208  17.059  19.226  17:57:22.53  -31:56:51.3
  169.74   310.05  99.999  9.999  99.999  9.999        0  99.999  99.999    69212  16.810  19.080  17:57:20.35  -31:56:46.2
  109.97   324.03  16.768  0.000  18.594  0.003    82682  16.881  18.630    69213  16.868  18.626  17:57:21.57  -31:56:42.6
  166.97   334.11  17.280  0.001  19.425  0.005    82894  17.392  19.440    69217  17.369  19.469  17:57:20.41  -31:56:40.0
  138.16   234.63  18.208  0.002  20.734  0.013    82794  18.321  20.724    69320  18.170  20.319  17:57:20.99  -31:57:05.8
   90.27   149.65  99.999  9.999  99.999  9.999        0  99.999  99.999    69323  18.213  20.739  17:57:21.97  -31:57:28.0
  125.86   370.59  18.748  0.009  19.992  0.022    84488  18.863  20.068    69327  18.866  20.188  17:57:21.25  -31:56:30.5
  146.51   136.71  99.999  9.999  99.999  9.999        0  99.999  99.999    69344  18.214  20.227  17:57:20.82  -31:57:31.3
  105.67   153.05  17.668  0.001  20.156  0.009    82813  17.782  20.151    69352  17.774  20.084  17:57:21.65  -31:57:27.1
   68.49   165.93  17.800  0.002  19.539  0.006    82816  17.918  19.585    69360  17.847  19.615  17:57:22.42  -31:57:23.7
   57.58   178.47  17.747  0.002  19.883  0.011    82823  17.863  19.901    69365  17.804  19.851  17:57:22.64  -31:57:20.5
  130.66   175.17  17.961  0.001  20.081  0.009    83128  18.077  20.102    69366  18.098  19.923  17:57:21.14  -31:57:21.3
  114.08   174.76  18.128  0.001  20.358  0.010    83131  18.244  20.370    69367  18.218  20.327  17:57:21.48  -31:57:21.4
  138.09   195.80  17.654  0.001  20.035  0.008    82832  17.769  20.037    69380  17.766  20.009  17:57:20.99  -31:57:15.9
   79.72   196.96  17.927  0.001  19.981  0.010    83162  18.042  20.005    69383  18.093  20.074  17:57:22.19  -31:57:15.7
  153.44   199.72  17.907  0.001  20.406  0.013    82836  18.021  20.400    69384  18.100  20.429  17:57:20.68  -31:57:14.9
  117.17   222.60  17.349  0.001  19.152  0.005    82842  17.465  19.192    69399  17.498  19.193  17:57:21.42  -31:57:09.0
  119.20   227.55  17.689  0.001  19.573  0.005    82845  17.805  19.608    69404  17.773  19.638  17:57:21.38  -31:57:07.7
  125.85   236.28  17.508  0.001  19.420  0.006    82854  17.624  19.452    69413  17.633  19.437  17:57:21.24  -31:57:05.4
   97.21   240.33  17.855  0.001  20.262  0.012    83205  17.969  20.261    69415  18.187  20.309  17:57:21.83  -31:57:04.4
  101.94   246.90  17.718  0.001  19.719  0.007    82858  17.834  19.744    69419  17.791  19.732  17:57:21.73  -31:57:02.7
  157.74   254.45  17.602  0.001  19.879  0.007    82862  17.716  19.885    69421  17.731  19.892  17:57:20.59  -31:57:00.7
   87.88   265.06  18.028  0.001  19.897  0.007    83232  18.143  19.932    69425  18.092  19.895  17:57:22.02  -31:56:58.0
  115.40   277.49  17.935  0.001  20.122  0.009    83250  18.048  20.134    69434  18.074  20.214  17:57:21.46  -31:56:54.7
  122.60   278.26  17.739  0.001  19.799  0.007    82871  17.853  19.821    69435  17.945  19.838  17:57:21.31  -31:56:54.5
  164.53   278.48  17.768  0.001  20.317  0.009    83255  17.880  20.304    69437  17.811  20.224  17:57:20.45  -31:56:54.4
   87.15   281.05  17.838  0.001  19.737  0.006    83260  17.953  19.769    69440  17.947  19.747  17:57:22.04  -31:56:53.8
  158.13   287.67  17.951  0.001  20.337  0.012    83273  18.063  20.335    69449  18.109  20.328  17:57:20.59  -31:56:52.0
  111.53   293.84  17.779  0.001  19.693  0.006    82878  17.893  19.724    69453  17.820  19.691  17:57:21.54  -31:56:50.5
  150.79   299.48  17.838  0.002  19.988  0.007    83284  17.950  20.002    69455  17.931  20.014  17:57:20.74  -31:56:49.0
   73.70   298.17  99.999  9.999  99.999  9.999        0  99.999  99.999    69456  18.174  21.801  17:57:22.31  -31:56:49.4
  108.59   301.81  18.002  0.001  19.666  0.005    82879  18.117  19.714    69457  18.155  19.800  17:57:21.60  -31:56:48.4
  136.83   294.35  18.666  0.004  20.394  0.013    83279  18.781  20.437    69459  18.668  20.659  17:57:21.02  -31:56:50.3
   66.85   309.09  18.986  0.006  21.354  0.032    84294  19.098  21.354    69460  19.441  21.348  17:57:22.45  -31:56:46.5
  129.74   308.61  18.749  0.006  20.471  0.015    84296  18.864  20.515    69462  18.990  20.969  17:57:21.17  -31:56:46.6
  127.78   316.68  17.441  0.001  19.885  0.008    82884  17.553  19.879    69472  17.521  19.836  17:57:21.21  -31:56:44.5
  162.45   322.47  99.999  9.999  99.999  9.999        0  99.999  99.999    69480  17.771  20.108  17:57:20.50  -31:56:43.0
   80.72   330.81  18.203  0.001  19.821  0.007    83322  18.317  19.873    69488  18.318  19.994  17:57:22.17  -31:56:40.9
  109.45   347.62  17.883  0.001  20.237  0.011    83343  17.994  20.237    69494  17.920  20.212  17:57:21.58  -31:56:36.5
  140.38   351.42  17.398  0.001  19.934  0.008    82902  17.508  19.922    69497  17.444  19.785  17:57:20.95  -31:56:35.5
  134.84   355.24  17.711  0.001  19.666  0.006    82905  17.824  19.694    69500  17.794  19.621  17:57:21.06  -31:56:34.5
  140.57   355.36  17.474  0.001  19.325  0.005    82906  17.587  19.360    69501  17.588  19.365  17:57:20.95  -31:56:34.5
  145.53   394.73  99.999  9.999  99.999  9.999        0  99.999  99.999    69524  17.898  20.081  17:57:20.85  -31:56:24.2
   65.22   164.17  18.737  0.004  20.794  0.019    83700  18.853  20.818    69664  18.617  20.711  17:57:22.48  -31:57:24.2
  133.41   173.46  18.650  0.002  20.726  0.015    83711  18.766  20.749    69665  18.813  20.917  17:57:21.09  -31:57:21.8
  156.08   200.46  18.592  0.002  20.408  0.013    83044  18.709  20.447    69666  18.494  20.344  17:57:20.62  -31:57:14.7
  141.31   133.64  99.999  9.999  99.999  9.999        0  99.999  99.999    69708  19.031  20.723  17:57:20.93  -31:57:32.1
  118.66   142.42  18.281  0.002  20.812  0.016    83091  18.395  20.805    69719  18.370  20.664  17:57:21.39  -31:57:29.8
  167.91   148.67  18.531  0.002  20.647  0.013    83097  18.648  20.668    69725  18.549  20.610  17:57:20.38  -31:57:28.2
  127.64   157.18  18.549  0.002  20.849  0.015    83108  18.664  20.857    69741  18.643  20.729  17:57:21.21  -31:57:26.0
  147.82   158.01  99.999  9.999  99.999  9.999        0  99.999  99.999    69742  18.578  20.822  17:57:20.79  -31:57:25.8
   89.23   157.45  18.419  0.002  20.439  0.012    83107  18.535  20.466    69744  18.519  20.409  17:57:21.99  -31:57:25.9
   83.24   164.32  18.891  0.003  20.320  0.013    83118  19.010  20.386    69755  18.922  20.406  17:57:22.11  -31:57:24.2
  156.18   164.25  18.922  0.003  20.839  0.016    83880  19.039  20.873    69756  19.059  20.989  17:57:20.62  -31:57:24.1
  109.47   167.07  99.999  9.999  99.999  9.999        0  99.999  99.999    69760  18.411  20.962  17:57:21.58  -31:57:23.4
  154.98   173.07  18.731  0.002  20.896  0.017    83905  18.846  20.913    69771  18.795  20.837  17:57:20.65  -31:57:21.8
   98.20   175.91  18.741  0.002  20.803  0.016    83911  18.857  20.827    69776  18.732  20.687  17:57:21.81  -31:57:21.1
   66.54   179.86  18.926  0.005  21.228  0.029    83925  19.041  21.235    69781  19.064  21.165  17:57:22.46  -31:57:20.1
  103.73   180.30  18.635  0.002  20.985  0.021    83138  18.750  20.989    69782  18.800  20.818  17:57:21.70  -31:57:20.0
   93.53   184.06  18.694  0.002  20.853  0.015    83938  18.809  20.870    69788  18.496  20.735  17:57:21.90  -31:57:19.0
  122.35   199.04  99.999  9.999  99.999  9.999        0  99.999  99.999    69814  18.921  20.814  17:57:21.31  -31:57:15.1
  101.59   203.71  18.498  0.002  20.849  0.018    83174  18.612  20.852    69820  18.627  20.805  17:57:21.74  -31:57:13.9
  142.62   203.24  18.989  0.003  20.872  0.019    83979  19.105  20.906    69821  18.987  20.887  17:57:20.90  -31:57:14.0
   68.92   209.45  18.213  0.001  20.166  0.009    83177  18.329  20.196    69826  18.340  20.140  17:57:22.41  -31:57:12.4
   95.24   213.49  18.498  0.002  20.128  0.008    83180  18.615  20.180    69831  18.489  20.242  17:57:21.87  -31:57:11.4
  127.19   211.97  18.826  0.002  20.846  0.016    84016  18.941  20.871    69832  18.881  20.839  17:57:21.22  -31:57:11.7
  165.16   212.91  19.136  0.003  21.295  0.024    84021  19.251  21.311    69834  19.163  21.232  17:57:20.44  -31:57:11.5
   66.23   219.18  18.454  0.002  20.755  0.014    83186  18.568  20.761    69841  18.553  20.657  17:57:22.46  -31:57:09.9
  105.47   218.00  18.818  0.002  20.715  0.015    84034  18.934  20.748    69842  18.878  20.806  17:57:21.66  -31:57:10.2
  132.13   221.51  18.255  0.002  20.782  0.014    83190  18.368  20.772    69846  18.359  20.678  17:57:21.12  -31:57:09.3
   89.76   221.94  18.701  0.002  20.825  0.015    84048  18.815  20.843    69848  18.835  20.813  17:57:21.98  -31:57:09.2
  150.36   226.49  18.225  0.002  20.275  0.012    83193  18.340  20.297    69850  18.358  20.269  17:57:20.74  -31:57:08.0
   55.85   227.23  18.301  0.002  20.302  0.008    83192  18.417  20.328    69853  18.376  20.289  17:57:22.68  -31:57:07.8
  154.40   229.79  18.760  0.002  21.545  0.033    84070  18.872  21.517    69856  18.882  21.193  17:57:20.66  -31:57:07.1
  162.51   236.01  18.545  0.002  20.647  0.014    83201  18.660  20.665    69858  18.820  20.607  17:57:20.49  -31:57:05.5
   66.29   238.87  18.641  0.002  20.674  0.016    83204  18.756  20.699    69865  18.725  20.688  17:57:22.46  -31:57:04.8
  147.88   238.41  18.864  0.003  20.667  0.014    84085  18.981  20.706    69866  19.095  20.923  17:57:20.79  -31:57:04.9
  118.94   239.97  19.022  0.003  21.159  0.022    84098  19.137  21.176    69868  19.038  21.040  17:57:21.39  -31:57:04.5
  143.39   240.27  99.999  9.999  99.999  9.999        0  99.999  99.999    69869  18.927  20.988  17:57:20.89  -31:57:04.4
   67.73   246.34  18.254  0.001  20.277  0.011    83215  18.369  20.302    69881  18.317  20.255  17:57:22.43  -31:57:02.8
   94.69   249.39  18.698  0.002  20.908  0.014    84121  18.812  20.919    69889  18.723  20.860  17:57:21.88  -31:57:02.0
  120.14   249.12  18.922  0.003  21.111  0.020    84117  19.037  21.124    69890  18.948  21.026  17:57:21.36  -31:57:02.1
   63.46   254.35  18.657  0.002  20.576  0.011    84134  18.772  20.608    69898  18.701  20.780  17:57:22.52  -31:57:00.8
  100.39   256.68  18.636  0.002  20.540  0.010    83225  18.751  20.572    69903  18.775  20.585  17:57:21.77  -31:57:00.1
  124.04   257.44  18.637  0.002  20.385  0.009    83226  18.753  20.427    69904  18.685  20.425  17:57:21.28  -31:56:59.9
  116.16   258.50  99.999  9.999  99.999  9.999        0  99.999  99.999    69908  19.358  21.139  17:57:21.44  -31:56:59.7
   80.79   262.99  18.246  0.001  20.332  0.012    83228  18.360  20.352    69911  18.397  20.322  17:57:22.17  -31:56:58.5
  165.06   261.72  18.929  0.003  21.600  0.031    84166  19.040  21.579    69912  19.040  21.353  17:57:20.44  -31:56:58.8
  112.09   272.17  99.999  9.999  99.999  9.999        0  99.999  99.999    69922  19.617  22.286  17:57:21.53  -31:56:56.1
  163.30   267.31  18.757  0.002  21.137  0.023    84175  18.870  21.136    69923  18.830  20.927  17:57:20.48  -31:56:57.3
   64.22   271.43  18.587  0.002  20.763  0.014    83245  18.700  20.778    69927  18.732  20.756  17:57:22.51  -31:56:56.3
   53.28   274.50  18.954  0.003  20.844  0.017    84198  19.069  20.878    69930  18.980  20.836  17:57:22.73  -31:56:55.5
  118.07   274.93  99.999  9.999  99.999  9.999        0  99.999  99.999    69931  18.741  21.022  17:57:21.40  -31:56:55.4
   75.22   280.85  18.704  0.002  20.629  0.011    84218  18.819  20.660    69943  18.653  20.669  17:57:22.28  -31:56:53.9
   65.32   280.76  19.159  0.004  20.871  0.017    84220  19.275  20.916    69945  19.225  20.951  17:57:22.48  -31:56:53.9
  120.62   281.72  18.557  0.002  20.716  0.014    83263  18.670  20.731    69946  18.684  20.719  17:57:21.35  -31:56:53.6
  136.69   289.73  18.704  0.003  21.100  0.022    84246  18.816  21.098    69957  18.599  20.899  17:57:21.02  -31:56:51.5
  152.43   290.82  18.815  0.003  21.137  0.022    84247  18.927  21.139    69958  18.843  20.902  17:57:20.70  -31:56:51.2
  168.52   297.02  18.469  0.002  20.461  0.011    83282  18.583  20.486    69967  18.569  20.470  17:57:20.37  -31:56:49.6
  100.51   299.49  18.462  0.002  20.585  0.012    83286  18.575  20.603    69969  18.471  20.547  17:57:21.76  -31:56:49.0
   81.42   302.05  18.754  0.006  21.242  0.025    84277  18.866  21.234    69974  19.171  21.258  17:57:22.15  -31:56:48.3
  146.54   302.80  18.652  0.004  20.658  0.016    84278  18.766  20.682    69975  18.702  20.550  17:57:20.82  -31:56:48.1
  133.70   307.63  99.999  9.999  99.999  9.999        0  99.999  99.999    69981  18.285  20.407  17:57:21.09  -31:56:46.9
  121.97   309.30  18.979  0.004  20.666  0.016    84295  19.094  20.712    69983  18.851  20.782  17:57:21.33  -31:56:46.4
  156.02   311.39  18.717  0.003  21.394  0.025    84299  18.827  21.372    69985  18.945  21.269  17:57:20.63  -31:56:45.9
  153.51   326.35  99.999  9.999  99.999  9.999        0  99.999  99.999    70013  18.812  20.747  17:57:20.68  -31:56:42.0
  119.51   332.04  18.557  0.002  20.720  0.016    83326  18.669  20.733    70021  18.734  20.634  17:57:21.38  -31:56:40.5
  142.36   331.92  18.586  0.002  20.373  0.012    83324  18.699  20.412    70022  18.795  20.566  17:57:20.91  -31:56:40.6
   86.19   342.18  18.482  0.002  20.500  0.011    83340  18.594  20.523    70039  18.653  20.485  17:57:22.06  -31:56:37.9
  129.82   347.44  18.475  0.002  20.590  0.014    83344  18.587  20.606    70046  18.596  20.563  17:57:21.17  -31:56:36.5
  124.53   346.99  19.069  0.005  20.352  0.014    84408  19.185  20.426    70050  19.206  20.556  17:57:21.27  -31:56:36.6
   95.44   351.00  18.480  0.002  20.138  0.011    83345  18.594  20.186    70058  18.690  20.309  17:57:21.87  -31:56:35.6
  148.03   358.88  18.911  0.003  20.979  0.017    84444  19.022  20.999    70072  19.081  21.048  17:57:20.79  -31:56:33.5
  139.90   366.74  18.767  0.015  21.225  0.028    83364  18.876  21.218    70083  18.526  20.967  17:57:20.96  -31:56:31.5
  147.62   384.41  18.798  0.036  21.883  0.048    84523  18.904  21.833    70106  18.970  21.429  17:57:20.80  -31:56:26.9
  168.72   390.40  18.211  0.002  20.371  0.014    83386  18.321  20.385    70113  18.346  20.385  17:57:20.37  -31:56:25.3
  142.44   392.06  99.999  9.999  99.999  9.999        0  99.999  99.999    70116  18.842  21.295  17:57:20.91  -31:56:24.9
   90.50   137.95  99.999  9.999  99.999  9.999        0  99.999  99.999    70558  19.153  20.772  17:57:21.96  -31:57:31.0
   65.39   167.92  99.999  9.999  99.999  9.999        0  99.999  99.999    70563  18.907  21.011  17:57:22.48  -31:57:23.2
  107.26   179.71  99.999  9.999  99.999  9.999        0  99.999  99.999    70574  19.581  21.599  17:57:21.62  -31:57:20.1
  124.23   200.97  99.999  9.999  99.999  9.999        0  99.999  99.999    70577  19.267  21.013  17:57:21.28  -31:57:14.6
   68.13   206.16  99.999  9.999  99.999  9.999        0  99.999  99.999    70578  19.629  21.463  17:57:22.42  -31:57:13.3
  118.81   285.21  99.999  9.999  99.999  9.999        0  99.999  99.999    70590  20.349  22.388  17:57:21.39  -31:56:52.7
  146.70   308.14  19.016  0.006  21.006  0.023    85437  19.129  21.031    70591  19.027  20.949  17:57:20.82  -31:56:46.7
  120.41   306.87  99.999  9.999  99.999  9.999        0  99.999  99.999    70592  19.506  21.942  17:57:21.36  -31:56:47.1
   86.69   345.48  99.999  9.999  99.999  9.999        0  99.999  99.999    70600  20.164  22.294  17:57:22.05  -31:56:37.1
   94.47   354.07  99.999  9.999  99.999  9.999        0  99.999  99.999    70601  19.291  21.280  17:57:21.89  -31:56:34.8
  140.43   125.31  99.999  9.999  99.999  9.999        0  99.999  99.999    70633  19.803  21.691  17:57:20.94  -31:57:34.3
  161.79   126.00  19.098  0.003  21.316  0.025    83784  19.214  21.332    70634  19.345  21.343  17:57:20.51  -31:57:34.1
  150.97   127.13  99.999  9.999  99.999  9.999        0  99.999  99.999    70637  19.110  20.943  17:57:20.73  -31:57:33.8
  100.60   133.44  19.134  0.004  20.797  0.017    83802  19.252  20.849    70648  19.238  21.043  17:57:21.76  -31:57:32.2
  105.76   135.42  19.097  0.003  20.918  0.016    83810  19.214  20.959    70657  19.176  20.911  17:57:21.65  -31:57:31.7
  129.99   135.40  99.999  9.999  99.999  9.999        0  99.999  99.999    70659  19.187  21.741  17:57:21.16  -31:57:31.7
   98.66   136.88  99.999  9.999  99.999  9.999        0  99.999  99.999    70664  18.967  20.901  17:57:21.80  -31:57:31.3
  127.10   138.61  99.999  9.999  99.999  9.999        0  99.999  99.999    70669  18.603  21.393  17:57:21.22  -31:57:30.8
   84.11   141.01  99.999  9.999  99.999  9.999        0  99.999  99.999    70675  19.568  21.417  17:57:22.10  -31:57:30.2
   83.43   136.71  99.999  9.999  99.999  9.999        0  99.999  99.999    70679  19.692  22.076  17:57:22.11  -31:57:31.3
  137.71   142.34  99.999  9.999  99.999  9.999        0  99.999  99.999    70680  19.475  21.526  17:57:21.00  -31:57:29.8
   86.54   145.13  19.162  0.005  21.211  0.024    83837  19.278  21.236    70683  19.243  21.069  17:57:22.05  -31:57:29.1
  125.97   147.89  99.999  9.999  99.999  9.999        0  99.999  99.999    70695  19.703  21.763  17:57:21.24  -31:57:28.4
  144.50   157.83  99.999  9.999  99.999  9.999        0  99.999  99.999    70706  18.918  20.600  17:57:20.86  -31:57:25.8
  106.67   159.33  19.318  0.004  21.422  0.024    83865  19.434  21.443    70715  19.348  21.334  17:57:21.63  -31:57:25.4
   95.17   161.37  99.999  9.999  99.999  9.999        0  99.999  99.999    70719  19.417  21.218  17:57:21.87  -31:57:24.9
  121.21   162.20  99.999  9.999  99.999  9.999        0  99.999  99.999    70722  19.949  21.786  17:57:21.34  -31:57:24.7
   91.89   165.89  99.999  9.999  99.999  9.999        0  99.999  99.999    70734  19.441  21.440  17:57:21.94  -31:57:23.7
   96.39   167.87  19.548  0.005  21.613  0.030    85659  19.664  21.636    70741  19.603  21.642  17:57:21.85  -31:57:23.2
  154.73   168.14  99.999  9.999  99.999  9.999        0  99.999  99.999    70742  19.813  21.772  17:57:20.65  -31:57:23.1
   73.92   173.16  99.999  9.999  99.999  9.999        0  99.999  99.999    70750  19.171  22.431  17:57:22.30  -31:57:21.9
   99.71   171.89  99.999  9.999  99.999  9.999        0  99.999  99.999    70753  19.842  21.617  17:57:21.78  -31:57:22.2
   89.20   174.26  99.999  9.999  99.999  9.999        0  99.999  99.999    70758  19.661  21.390  17:57:21.99  -31:57:21.6
   69.14   177.38  99.999  9.999  99.999  9.999        0  99.999  99.999    70764  19.538  21.999  17:57:22.40  -31:57:20.8
  162.48   178.19  99.999  9.999  99.999  9.999        0  99.999  99.999    70765  19.628  21.389  17:57:20.49  -31:57:20.5
  118.62   178.21  99.999  9.999  99.999  9.999        0  99.999  99.999    70772  19.816  21.805  17:57:21.39  -31:57:20.5
  131.42   180.81  19.321  0.004  21.484  0.034    83929  19.437  21.501    70777  19.379  21.398  17:57:21.13  -31:57:19.8
  144.49   181.22  19.251  0.004  21.257  0.023    83930  19.368  21.284    70778  19.216  21.183  17:57:20.86  -31:57:19.7
  122.37   181.08  99.999  9.999  99.999  9.999        0  99.999  99.999    70780  19.696  22.022  17:57:21.31  -31:57:19.8
  110.65   186.01  99.999  9.999  99.999  9.999        0  99.999  99.999    70793  19.332  21.439  17:57:21.55  -31:57:18.5
  129.87   189.58  19.024  0.003  21.335  0.021    83954  19.139  21.341    70798  19.149  21.182  17:57:21.16  -31:57:17.6
   67.80   189.50  19.657  0.006  21.574  0.029    85738  19.773  21.608    70800  19.623  21.527  17:57:22.43  -31:57:17.6
   84.54   189.74  19.315  0.004  21.402  0.028    83956  19.432  21.424    70801  19.549  21.278  17:57:22.09  -31:57:17.5
   59.46   189.98  18.817  0.003  20.517  0.011    83955  18.934  20.565    70802  18.818  20.565  17:57:22.60  -31:57:17.5
  149.41   190.63  99.999  9.999  99.999  9.999        0  99.999  99.999    70803  19.678  21.569  17:57:20.76  -31:57:17.3
  159.23   194.08  19.329  0.004  21.740  0.039    83968  19.444  21.739    70815  19.373  21.473  17:57:20.56  -31:57:16.4
   97.48   196.92  99.999  9.999  99.999  9.999        0  99.999  99.999    70817  18.968  21.423  17:57:21.82  -31:57:15.7
  108.71   196.04  19.659  0.005  21.534  0.029    85767  19.776  21.570    70819  19.635  21.570  17:57:21.59  -31:57:15.9
   62.39   197.97  99.999  9.999  99.999  9.999        0  99.999  99.999    70825  19.690  21.643  17:57:22.54  -31:57:15.4
   76.67   198.82  99.999  9.999  99.999  9.999        0  99.999  99.999    70826  19.340  21.343  17:57:22.25  -31:57:15.2
  139.68   200.17  99.999  9.999  99.999  9.999        0  99.999  99.999    70828  19.273  21.305  17:57:20.96  -31:57:14.8
   51.91   201.45  99.999  9.999  99.999  9.999        0  99.999  99.999    70832  19.162  21.411  17:57:22.76  -31:57:14.5
  132.91   202.06  99.999  9.999  99.999  9.999        0  99.999  99.999    70843  19.759  21.971  17:57:21.10  -31:57:14.3
   85.73   204.95  19.462  0.004  21.505  0.032    83999  19.577  21.529    70847  19.373  21.395  17:57:22.06  -31:57:13.6
   77.62   208.26  19.714  0.006  21.471  0.027    84003  19.831  21.515    70853  19.663  21.703  17:57:22.23  -31:57:12.7
  108.90   209.52  19.144  0.003  21.243  0.026    84010  19.259  21.263    70858  19.223  21.111  17:57:21.59  -31:57:12.4
  113.99   208.88  19.366  0.004  21.728  0.043    84013  19.480  21.730    70859  19.439  21.389  17:57:21.49  -31:57:12.6
   52.47   209.67  19.058  0.003  21.220  0.023    84012  19.173  21.236    70863  19.130  21.060  17:57:22.74  -31:57:12.4
  161.96   208.50  99.999  9.999  99.999  9.999        0  99.999  99.999    70864  19.841  22.041  17:57:20.50  -31:57:12.6
  133.22   211.96  19.301  0.004  21.545  0.028    84019  19.416  21.555    70870  19.351  21.291  17:57:21.09  -31:57:11.7
  152.99   213.32  99.999  9.999  99.999  9.999        0  99.999  99.999    70871  19.555  21.195  17:57:20.69  -31:57:11.4
  148.44   214.74  19.138  0.003  21.518  0.027    84026  19.251  21.518    70878  19.121  21.171  17:57:20.78  -31:57:11.0
   84.73   214.72  99.999  9.999  99.999  9.999        0  99.999  99.999    70880  19.824  21.834  17:57:22.08  -31:57:11.1
  108.83   216.50  99.999  9.999  99.999  9.999        0  99.999  99.999    70888  19.386  21.472  17:57:21.59  -31:57:10.6
   77.79   216.90  99.999  9.999  99.999  9.999        0  99.999  99.999    70892  19.660  21.447  17:57:22.23  -31:57:10.5
   94.57   219.04  19.354  0.004  21.740  0.031    84044  19.468  21.740    70895  19.638  21.496  17:57:21.88  -31:57:09.9
   57.31   221.52  99.999  9.999  99.999  9.999        0  99.999  99.999    70899  19.656  21.696  17:57:22.65  -31:57:09.3
  153.83   223.41  19.127  0.003  21.444  0.031    84054  19.241  21.448    70902  19.266  21.236  17:57:20.67  -31:57:08.8
  166.07   223.08  19.307  0.004  21.525  0.023    84055  19.422  21.536    70903  19.436  21.386  17:57:20.42  -31:57:08.8
  125.75   225.09  19.126  0.003  21.275  0.026    84058  19.240  21.291    70909  18.984  21.155  17:57:21.25  -31:57:08.3
  110.90   226.55  99.999  9.999  99.999  9.999        0  99.999  99.999    70914  19.819  21.683  17:57:21.55  -31:57:08.0
   97.89   234.24  19.549  0.005  21.998  0.047    85906  19.662  21.994    70918  19.732  21.613  17:57:21.82  -31:57:06.0
  134.10   228.28  99.999  9.999  99.999  9.999        0  99.999  99.999    70919  19.802  21.822  17:57:21.08  -31:57:07.5
   62.55   231.30  19.634  0.005  22.203  0.043    85898  19.747  22.191    70926  19.794  21.778  17:57:22.54  -31:57:06.7
  143.24   233.16  19.130  0.003  21.280  0.020    84080  19.245  21.295    70927  19.269  21.259  17:57:20.89  -31:57:06.2
  147.46   234.86  99.999  9.999  99.999  9.999        0  99.999  99.999    70937  19.508  21.565  17:57:20.80  -31:57:05.8
   48.05   236.12  19.174  0.003  21.533  0.030    84089  19.288  21.535    70938  19.450  21.245  17:57:22.84  -31:57:05.5
  130.71   237.36  18.961  0.003  20.976  0.023    84090  19.077  21.000    70939  19.192  20.969  17:57:21.14  -31:57:05.1
   92.91   238.26  99.999  9.999  99.999  9.999        0  99.999  99.999    70945  19.833  21.738  17:57:21.92  -31:57:04.9
  113.23   240.68  19.155  0.003  21.298  0.023    84102  19.270  21.314    70952  19.366  21.258  17:57:21.50  -31:57:04.3
  149.26   240.39  99.999  9.999  99.999  9.999        0  99.999  99.999    70953  19.797  21.967  17:57:20.77  -31:57:04.3
  166.15   241.05  19.357  0.004  21.693  0.032    84105  19.471  21.696    70954  19.362  21.367  17:57:20.42  -31:57:04.2
  135.07   244.45  19.216  0.004  20.962  0.019    84107  19.333  21.005    70958  19.253  21.059  17:57:21.06  -31:57:03.3
   88.87   245.88  19.633  0.007  21.620  0.033    85949  19.748  21.647    70965  19.647  21.649  17:57:22.00  -31:57:02.9
  127.92   251.23  19.343  0.004  21.448  0.025    84131  19.457  21.467    70972  19.619  21.383  17:57:21.20  -31:57:01.5
   67.37   254.26  99.999  9.999  99.999  9.999        0  99.999  99.999    70979  19.203  21.373  17:57:22.44  -31:57:00.8
   94.06   256.95  99.999  9.999  99.999  9.999        0  99.999  99.999    70985  19.666  21.833  17:57:21.90  -31:57:00.1
  107.47   256.25  99.999  9.999  99.999  9.999        0  99.999  99.999    70987  19.582  21.121  17:57:21.62  -31:57:00.2
   85.73   259.71  99.999  9.999  99.999  9.999        0  99.999  99.999    71000  19.600  21.751  17:57:22.07  -31:56:59.4
  157.02   262.44  99.999  9.999  99.999  9.999        0  99.999  99.999    71001  19.497  22.369  17:57:20.61  -31:56:58.6
   75.74   261.22  19.235  0.003  21.399  0.026    84164  19.349  21.414    71005  19.305  21.246  17:57:22.27  -31:56:59.0
   91.96   262.83  99.999  9.999  99.999  9.999        0  99.999  99.999    71011  19.349  21.375  17:57:21.94  -31:56:58.5
  120.73   265.29  99.999  9.999  99.999  9.999        0  99.999  99.999    71016  19.377  21.716  17:57:21.35  -31:56:57.9
  134.59   267.17  19.257  0.004  21.405  0.033    84178  19.371  21.420    71018  19.257  21.153  17:57:21.07  -31:56:57.4
  104.14   268.86  99.999  9.999  99.999  9.999        0  99.999  99.999    71021  19.191  21.417  17:57:21.69  -31:56:57.0
   68.11   269.37  99.999  9.999  99.999  9.999        0  99.999  99.999    71029  19.729  22.283  17:57:22.43  -31:56:56.8
  123.51   273.60  99.999  9.999  99.999  9.999        0  99.999  99.999    71040  19.634  21.814  17:57:21.29  -31:56:55.7
   59.89   275.66  99.999  9.999  99.999  9.999        0  99.999  99.999    71043  19.386  21.352  17:57:22.59  -31:56:55.2
   79.11   282.02  99.999  9.999  99.999  9.999        0  99.999  99.999    71059  19.216  21.249  17:57:22.20  -31:56:53.6
   99.37   287.13  99.999  9.999  99.999  9.999        0  99.999  99.999    71064  19.013  21.014  17:57:21.79  -31:56:52.2
  102.24   283.38  19.362  0.004  21.687  0.036    86094  19.475  21.691    71065  19.407  21.464  17:57:21.73  -31:56:53.2
  132.83   285.60  19.240  0.004  21.606  0.028    84235  19.352  21.606    71067  19.286  21.377  17:57:21.10  -31:56:52.6
  150.05   285.69  99.999  9.999  99.999  9.999        0  99.999  99.999    71070  19.823  21.650  17:57:20.75  -31:56:52.6
  164.50   286.29  19.199  0.003  21.345  0.025    84236  19.313  21.360    71071  19.343  21.317  17:57:20.46  -31:56:52.4
   64.19   287.96  99.999  9.999  99.999  9.999        0  99.999  99.999    71076  19.516  21.883  17:57:22.51  -31:56:52.0
   97.14   289.37  99.999  9.999  99.999  9.999        0  99.999  99.999    71081  19.545  21.948  17:57:21.83  -31:56:51.6
   88.53   295.12  18.989  0.004  21.009  0.024    84259  19.102  21.033    71092  19.068  21.062  17:57:22.01  -31:56:50.1
   92.91   292.50  19.420  0.004  21.260  0.023    86129  19.534  21.296    71093  19.258  21.452  17:57:21.92  -31:56:50.8
  117.10   292.95  19.488  0.005  21.285  0.028    86131  19.602  21.324    71094  19.664  21.367  17:57:21.42  -31:56:50.7
  129.97   295.37  99.999  9.999  99.999  9.999        0  99.999  99.999    71097  19.050  21.671  17:57:21.16  -31:56:50.1
  142.22   296.63  19.307  0.007  21.638  0.034    84267  19.419  21.640    71100  19.331  21.443  17:57:20.91  -31:56:49.7
  120.03   299.61  99.999  9.999  99.999  9.999        0  99.999  99.999    71113  19.946  21.636  17:57:21.37  -31:56:49.0
  169.00   302.61  99.999  9.999  99.999  9.999        0  99.999  99.999    71123  19.410  21.661  17:57:20.36  -31:56:48.2
  100.65   306.25  19.369  0.004  21.570  0.027    86177  19.481  21.581    71131  19.583  21.375  17:57:21.76  -31:56:47.2
  152.97   306.43  99.999  9.999  99.999  9.999        0  99.999  99.999    71132  19.319  21.514  17:57:20.69  -31:56:47.2
  109.69   312.06  19.241  0.004  21.549  0.026    84308  19.353  21.553    71142  19.262  21.231  17:57:21.58  -31:56:45.7
   79.00   312.62  99.999  9.999  99.999  9.999        0  99.999  99.999    71146  19.749  21.597  17:57:22.20  -31:56:45.6
   98.71   314.24  99.999  9.999  99.999  9.999        0  99.999  99.999    71150  19.750  21.816  17:57:21.80  -31:56:45.2
  104.85   317.13  99.999  9.999  99.999  9.999        0  99.999  99.999    71159  19.895  21.739  17:57:21.68  -31:56:44.4
  139.60   318.99  19.089  0.004  21.373  0.029    84326  19.201  21.378    71162  19.035  21.257  17:57:20.97  -31:56:43.9
   91.90   323.35  99.999  9.999  99.999  9.999        0  99.999  99.999    71164  19.097  21.899  17:57:21.94  -31:56:42.8
   95.16   318.86  99.999  9.999  99.999  9.999        0  99.999  99.999    71165  19.639  22.066  17:57:21.87  -31:56:44.0
  132.72   321.24  99.999  9.999  99.999  9.999        0  99.999  99.999    71170  19.328  21.380  17:57:21.11  -31:56:43.3
   74.91   323.13  99.999  9.999  99.999  9.999        0  99.999  99.999    71176  18.761  20.352  17:57:22.29  -31:56:42.9
  113.08   326.09  99.999  9.999  99.999  9.999        0  99.999  99.999    71181  19.262  21.882  17:57:21.51  -31:56:42.1
  169.55   325.71  19.605  0.007  21.655  0.031    86253  19.718  21.676    71182  19.533  21.465  17:57:20.35  -31:56:42.2
   78.21   328.48  99.999  9.999  99.999  9.999        0  99.999  99.999    71192  19.295  21.278  17:57:22.22  -31:56:41.5
  139.55   330.25  99.999  9.999  99.999  9.999        0  99.999  99.999    71193  19.441  21.162  17:57:20.97  -31:56:41.0
  108.81   335.47  99.999  9.999  99.999  9.999        0  99.999  99.999    71212  19.534  21.666  17:57:21.60  -31:56:39.6
  160.65   340.23  99.999  9.999  99.999  9.999        0  99.999  99.999    71223  19.306  21.448  17:57:20.54  -31:56:38.4
  111.05   340.76  19.296  0.004  21.254  0.023    84397  19.409  21.281    71233  19.391  21.162  17:57:21.55  -31:56:38.3
  100.24   343.11  19.471  0.004  21.840  0.036    84403  19.582  21.839    71235  19.497  21.661  17:57:21.77  -31:56:37.7
  105.49   344.34  99.999  9.999  99.999  9.999        0  99.999  99.999    71240  19.758  21.776  17:57:21.66  -31:56:37.3
  138.11   346.53  19.428  0.005  21.668  0.034    84413  19.539  21.676    71242  19.383  21.384  17:57:21.00  -31:56:36.8
  144.39   345.59  99.999  9.999  99.999  9.999        0  99.999  99.999    71243  19.798  21.936  17:57:20.87  -31:56:37.0
  111.54   351.79  99.999  9.999  99.999  9.999        0  99.999  99.999    71255  19.525  21.466  17:57:21.54  -31:56:35.4
  117.76   352.88  99.999  9.999  99.999  9.999        0  99.999  99.999    71257  19.880  21.683  17:57:21.41  -31:56:35.1
  161.10   352.12  99.999  9.999  99.999  9.999        0  99.999  99.999    71258  19.476  21.833  17:57:20.53  -31:56:35.3
  123.42   355.30  99.999  9.999  99.999  9.999        0  99.999  99.999    71263  19.108  21.491  17:57:21.30  -31:56:34.5
   99.65   358.60  19.199  0.004  21.298  0.026    84443  19.310  21.315    71269  19.410  21.312  17:57:21.78  -31:56:33.6
  145.38   361.54  99.999  9.999  99.999  9.999        0  99.999  99.999    71284  19.445  21.444  17:57:20.85  -31:56:32.8
  128.67   366.40  99.999  9.999  99.999  9.999        0  99.999  99.999    71301  19.423  21.070  17:57:21.19  -31:56:31.6
  151.34   369.53  99.999  9.999  99.999  9.999        0  99.999  99.999    71313  19.591  21.675  17:57:20.73  -31:56:30.8
  162.97   386.27  19.049  0.005  21.477  0.033    84531  19.158  21.472    71358  19.145  21.207  17:57:20.49  -31:56:26.4
  151.90   397.69  99.999  9.999  99.999  9.999        0  99.999  99.999    71379  19.394  21.960  17:57:20.72  -31:56:23.4
  169.68   402.11  19.154  0.006  21.204  0.026    84572  19.264  21.224    71386  19.483  21.468  17:57:20.35  -31:56:22.3
  149.25   294.13  99.999  9.999  99.999  9.999        0  99.999  99.999    72107  20.260  22.477  17:57:20.77  -31:56:50.4
  143.73   127.04  99.999  9.999  99.999  9.999        0  99.999  99.999    72142  20.415  22.846  17:57:20.88  -31:57:33.8
   89.78   130.24  99.999  9.999  99.999  9.999        0  99.999  99.999    72146  20.052  21.874  17:57:21.98  -31:57:33.0
  124.67   128.98  99.999  9.999  99.999  9.999        0  99.999  99.999    72148  20.217  22.628  17:57:21.27  -31:57:33.3
  156.72   133.39  99.999  9.999  99.999  9.999        0  99.999  99.999    72154  20.005  21.774  17:57:20.61  -31:57:32.2
  160.82   134.16  99.999  9.999  99.999  9.999        0  99.999  99.999    72159  19.964  22.099  17:57:20.53  -31:57:32.0
  109.50   140.26  99.999  9.999  99.999  9.999        0  99.999  99.999    72176  20.245  22.472  17:57:21.58  -31:57:30.4
  133.41   140.98  99.999  9.999  99.999  9.999        0  99.999  99.999    72177  20.150  22.322  17:57:21.09  -31:57:30.2
   71.78   144.90  99.999  9.999  99.999  9.999        0  99.999  99.999    72186  19.818  21.783  17:57:22.35  -31:57:29.2
  152.02   143.96  99.999  9.999  99.999  9.999        0  99.999  99.999    72187  19.940  22.166  17:57:20.71  -31:57:29.4
  104.98   145.81  99.999  9.999  99.999  9.999        0  99.999  99.999    72191  19.931  22.114  17:57:21.67  -31:57:29.0
   81.92   151.37  99.999  9.999  99.999  9.999        0  99.999  99.999    72198  19.626  21.815  17:57:22.14  -31:57:27.5
  118.60   149.50  99.999  9.999  99.999  9.999        0  99.999  99.999    72201  20.102  21.981  17:57:21.39  -31:57:28.0
  158.56   153.21  99.999  9.999  99.999  9.999        0  99.999  99.999    72206  19.977  22.093  17:57:20.57  -31:57:27.0
  154.86   151.11  99.999  9.999  99.999  9.999        0  99.999  99.999    72212  20.140  22.351  17:57:20.65  -31:57:27.6
  149.09   153.36  99.999  9.999  99.999  9.999        0  99.999  99.999    72214  19.928  22.297  17:57:20.77  -31:57:27.0
  166.69   154.48  99.999  9.999  99.999  9.999        0  99.999  99.999    72216  20.470  22.337  17:57:20.41  -31:57:26.7
  144.20   155.78  99.999  9.999  99.999  9.999        0  99.999  99.999    72219  20.123  21.959  17:57:20.87  -31:57:26.3
  153.17   159.00  99.999  9.999  99.999  9.999        0  99.999  99.999    72223  19.910  22.103  17:57:20.68  -31:57:25.5
   69.37   160.59  99.999  9.999  99.999  9.999        0  99.999  99.999    72225  20.063  21.985  17:57:22.40  -31:57:25.1
  102.72   163.03  99.999  9.999  99.999  9.999        0  99.999  99.999    72230  20.226  23.088  17:57:21.72  -31:57:24.5
  169.59   164.84  99.999  9.999  99.999  9.999        0  99.999  99.999    72236  19.869  22.209  17:57:20.35  -31:57:24.0
   85.17   165.08  99.999  9.999  99.999  9.999        0  99.999  99.999    72238  20.192  22.292  17:57:22.07  -31:57:24.0
  158.82   167.74  99.999  9.999  99.999  9.999        0  99.999  99.999    72241  19.804  21.734  17:57:20.57  -31:57:23.2
  138.07   171.79  99.999  9.999  99.999  9.999        0  99.999  99.999    72243  19.994  22.103  17:57:20.99  -31:57:22.2
  138.50   167.70  99.999  9.999  99.999  9.999        0  99.999  99.999    72244  20.076  22.524  17:57:20.98  -31:57:23.3
  115.69   170.34  99.999  9.999  99.999  9.999        0  99.999  99.999    72248  19.815  22.099  17:57:21.45  -31:57:22.6
  102.74   170.81  99.999  9.999  99.999  9.999        0  99.999  99.999    72251  20.147  22.671  17:57:21.72  -31:57:22.5
  121.73   171.63  99.999  9.999  99.999  9.999        0  99.999  99.999    72252  20.486  22.271  17:57:21.33  -31:57:22.2
   95.89   178.90  99.999  9.999  99.999  9.999        0  99.999  99.999    72255  19.764  22.362  17:57:21.86  -31:57:20.4
  135.14   176.61  99.999  9.999  99.999  9.999        0  99.999  99.999    72261  19.722  22.015  17:57:21.05  -31:57:20.9
  142.09   177.86  99.999  9.999  99.999  9.999        0  99.999  99.999    72264  20.081  21.911  17:57:20.91  -31:57:20.6
  151.24   178.55  19.758  0.006  21.776  0.044    85700  19.874  21.802    72265  19.769  21.745  17:57:20.72  -31:57:20.4
   61.08   181.11  99.999  9.999  99.999  9.999        0  99.999  99.999    72273  19.866  22.632  17:57:22.57  -31:57:19.8
  166.53   181.44  99.999  9.999  99.999  9.999        0  99.999  99.999    72276  20.409  22.354  17:57:20.41  -31:57:19.7
  152.47   189.42  99.999  9.999  99.999  9.999        0  99.999  99.999    72282  20.021  22.069  17:57:20.70  -31:57:17.6
  128.10   185.21  99.999  9.999  99.999  9.999        0  99.999  99.999    72287  20.266  22.519  17:57:21.20  -31:57:18.7
   71.22   188.61  99.999  9.999  99.999  9.999        0  99.999  99.999    72294  20.150  22.225  17:57:22.36  -31:57:17.8
   78.77   187.42  99.999  9.999  99.999  9.999        0  99.999  99.999    72296  20.174  22.322  17:57:22.21  -31:57:18.2
  139.69   190.25  99.999  9.999  99.999  9.999        0  99.999  99.999    72297  20.626  22.436  17:57:20.96  -31:57:17.4
  145.38   189.68  99.999  9.999  99.999  9.999        0  99.999  99.999    72299  20.146  22.049  17:57:20.84  -31:57:17.5
  135.27   192.19  99.999  9.999  99.999  9.999        0  99.999  99.999    72307  20.031  22.395  17:57:21.05  -31:57:16.9
  167.49   191.92  99.999  9.999  99.999  9.999        0  99.999  99.999    72308  19.973  22.097  17:57:20.39  -31:57:16.9
  112.87   198.61  99.999  9.999  99.999  9.999        0  99.999  99.999    72323  19.930  22.051  17:57:21.51  -31:57:15.2
  149.99   201.02  99.999  9.999  99.999  9.999        0  99.999  99.999    72327  19.959  22.205  17:57:20.75  -31:57:14.6
   60.47   204.79  99.999  9.999  99.999  9.999        0  99.999  99.999    72336  20.130  22.326  17:57:22.58  -31:57:13.6
   91.91   205.69  99.999  9.999  99.999  9.999        0  99.999  99.999    72337  20.106  21.967  17:57:21.94  -31:57:13.4
  123.77   204.68  99.999  9.999  99.999  9.999        0  99.999  99.999    72338  20.518  23.114  17:57:21.29  -31:57:13.6
  117.79   205.51  99.999  9.999  99.999  9.999        0  99.999  99.999    72342  20.284  22.363  17:57:21.41  -31:57:13.4
  103.22   206.33  99.999  9.999  99.999  9.999        0  99.999  99.999    72343  20.400  22.460  17:57:21.71  -31:57:13.2
   83.69   208.77  99.999  9.999  99.999  9.999        0  99.999  99.999    72346  20.297  22.393  17:57:22.11  -31:57:12.6
   99.19   208.22  99.999  9.999  99.999  9.999        0  99.999  99.999    72347  20.528  22.971  17:57:21.79  -31:57:12.7
  154.44   211.12  99.999  9.999  99.999  9.999        0  99.999  99.999    72352  20.070  22.831  17:57:20.66  -31:57:12.0
  143.09   211.72  99.999  9.999  99.999  9.999        0  99.999  99.999    72354  20.153  22.485  17:57:20.89  -31:57:11.8
   52.87   215.33  99.999  9.999  99.999  9.999        0  99.999  99.999    72361  20.164  22.161  17:57:22.74  -31:57:10.9
  139.97   216.79  99.999  9.999  99.999  9.999        0  99.999  99.999    72365  20.210  22.182  17:57:20.95  -31:57:10.5
  153.31   217.74  99.999  9.999  99.999  9.999        0  99.999  99.999    72366  20.061  21.920  17:57:20.68  -31:57:10.2
  124.37   216.24  99.999  9.999  99.999  9.999        0  99.999  99.999    72368  20.656  22.762  17:57:21.27  -31:57:10.6
  168.39   216.40  99.999  9.999  99.999  9.999        0  99.999  99.999    72369  19.990  22.357  17:57:20.37  -31:57:10.6
   62.72   217.60  99.999  9.999  99.999  9.999        0  99.999  99.999    72372  20.035  22.663  17:57:22.54  -31:57:10.3
  144.47   219.72  99.999  9.999  99.999  9.999        0  99.999  99.999    72375  19.860  22.062  17:57:20.86  -31:57:09.7
   79.87   219.95  99.999  9.999  99.999  9.999        0  99.999  99.999    72380  19.558  21.709  17:57:22.18  -31:57:09.7
   63.56   225.91  99.999  9.999  99.999  9.999        0  99.999  99.999    72388  20.143  22.379  17:57:22.52  -31:57:08.2
  104.50   225.85  99.999  9.999  99.999  9.999        0  99.999  99.999    72389  19.937  21.864  17:57:21.68  -31:57:08.1
   52.88   229.39  99.999  9.999  99.999  9.999        0  99.999  99.999    72393  19.572  21.770  17:57:22.74  -31:57:07.3
   89.81   231.71  99.999  9.999  99.999  9.999        0  99.999  99.999    72400  19.423  21.456  17:57:21.98  -31:57:06.6
  140.61   231.08  99.999  9.999  99.999  9.999        0  99.999  99.999    72401  19.851  21.932  17:57:20.94  -31:57:06.8
  168.89   233.39  99.999  9.999  99.999  9.999        0  99.999  99.999    72402  20.246  22.194  17:57:20.36  -31:57:06.2
  133.39   232.32  99.999  9.999  99.999  9.999        0  99.999  99.999    72406  19.856  22.422  17:57:21.09  -31:57:06.5
   58.58   237.11  99.999  9.999  99.999  9.999        0  99.999  99.999    72415  19.997  22.250  17:57:22.62  -31:57:05.2
   71.11   238.13  99.999  9.999  99.999  9.999        0  99.999  99.999    72420  20.130  21.975  17:57:22.36  -31:57:05.0
   99.72   238.33  99.999  9.999  99.999  9.999        0  99.999  99.999    72425  20.218  22.929  17:57:21.78  -31:57:04.9
   54.93   242.17  99.999  9.999  99.999  9.999        0  99.999  99.999    72429  20.411  21.984  17:57:22.70  -31:57:03.9
  161.42   246.17  99.999  9.999  99.999  9.999        0  99.999  99.999    72437  20.107  21.900  17:57:20.52  -31:57:02.8
   53.48   249.90  99.999  9.999  99.999  9.999        0  99.999  99.999    72445  19.856  22.013  17:57:22.73  -31:57:01.9
  138.88   249.23  99.999  9.999  99.999  9.999        0  99.999  99.999    72446  19.964  21.896  17:57:20.98  -31:57:02.1
   69.78   249.86  99.999  9.999  99.999  9.999        0  99.999  99.999    72450  20.197  22.488  17:57:22.39  -31:57:01.9
   79.56   251.92  99.999  9.999  99.999  9.999        0  99.999  99.999    72451  20.239  22.329  17:57:22.19  -31:57:01.4
  129.95   252.63  99.999  9.999  99.999  9.999        0  99.999  99.999    72458  20.089  22.701  17:57:21.16  -31:57:01.2
  115.73   255.07  99.999  9.999  99.999  9.999        0  99.999  99.999    72461  20.166  22.230  17:57:21.45  -31:57:00.5
  139.78   258.90  99.999  9.999  99.999  9.999        0  99.999  99.999    72463  19.945  21.985  17:57:20.96  -31:56:59.5
  138.58   255.04  99.999  9.999  99.999  9.999        0  99.999  99.999    72466  20.340  22.677  17:57:20.98  -31:57:00.5
  102.82   259.64  99.999  9.999  99.999  9.999        0  99.999  99.999    72474  19.836  22.280  17:57:21.72  -31:56:59.4
   69.51   262.52  99.999  9.999  99.999  9.999        0  99.999  99.999    72478  20.308  22.390  17:57:22.40  -31:56:58.6
  150.48   267.71  99.999  9.999  99.999  9.999        0  99.999  99.999    72480  20.279  22.433  17:57:20.74  -31:56:57.2
  101.39   275.13  99.999  9.999  99.999  9.999        0  99.999  99.999    72489  20.139  21.758  17:57:21.75  -31:56:55.3
  142.00   271.80  99.999  9.999  99.999  9.999        0  99.999  99.999    72490  19.492  21.605  17:57:20.91  -31:56:56.2
   56.81   272.26  99.999  9.999  99.999  9.999        0  99.999  99.999    72493  19.894  21.972  17:57:22.66  -31:56:56.1
   71.82   276.96  99.999  9.999  99.999  9.999        0  99.999  99.999    72495  19.847  22.093  17:57:22.35  -31:56:54.9
   62.83   274.99  99.999  9.999  99.999  9.999        0  99.999  99.999    72497  19.579  22.488  17:57:22.53  -31:56:55.4
  159.03   274.98  99.999  9.999  99.999  9.999        0  99.999  99.999    72498  20.149  22.437  17:57:20.57  -31:56:55.3
   62.06   280.37  99.999  9.999  99.999  9.999        0  99.999  99.999    72500  19.493  21.840  17:57:22.55  -31:56:54.0
   83.48   278.53  99.999  9.999  99.999  9.999        0  99.999  99.999    72504  20.038  22.414  17:57:22.11  -31:56:54.5
  168.03   282.69  99.999  9.999  99.999  9.999        0  99.999  99.999    72510  20.198  22.516  17:57:20.38  -31:56:53.3
  111.29   286.32  99.999  9.999  99.999  9.999        0  99.999  99.999    72522  20.071  22.056  17:57:21.54  -31:56:52.4
  107.19   292.25  99.999  9.999  99.999  9.999        0  99.999  99.999    72524  19.947  21.859  17:57:21.63  -31:56:50.9
  133.88   291.72  99.999  9.999  99.999  9.999        0  99.999  99.999    72530  20.190  22.796  17:57:21.08  -31:56:51.0
  101.37   294.27  99.999  9.999  99.999  9.999        0  99.999  99.999    72531  19.803  21.768  17:57:21.75  -31:56:50.4
  121.35   292.80  99.999  9.999  99.999  9.999        0  99.999  99.999    72532  20.264  22.470  17:57:21.34  -31:56:50.7
  116.51   296.24  99.999  9.999  99.999  9.999        0  99.999  99.999    72538  20.261  22.543  17:57:21.44  -31:56:49.8
  134.42   297.12  99.999  9.999  99.999  9.999        0  99.999  99.999    72540  19.960  21.830  17:57:21.07  -31:56:49.6
  158.36   297.73  99.999  9.999  99.999  9.999        0  99.999  99.999    72543  20.158  22.567  17:57:20.58  -31:56:49.4
   87.36   299.92  99.999  9.999  99.999  9.999        0  99.999  99.999    72546  20.296  22.103  17:57:22.03  -31:56:48.9
  146.50   300.20  99.999  9.999  99.999  9.999        0  99.999  99.999    72547  19.675  22.014  17:57:20.82  -31:56:48.8
  104.97   301.49  99.999  9.999  99.999  9.999        0  99.999  99.999    72555  19.735  22.127  17:57:21.67  -31:56:48.5
  116.57   302.62  99.999  9.999  99.999  9.999        0  99.999  99.999    72561  20.251  22.702  17:57:21.44  -31:56:48.2
   92.30   307.86  99.999  9.999  99.999  9.999        0  99.999  99.999    72569  19.871  21.897  17:57:21.93  -31:56:46.8
  104.31   311.11  99.999  9.999  99.999  9.999        0  99.999  99.999    72570  20.167  21.995  17:57:21.69  -31:56:46.0
   72.67   312.61  99.999  9.999  99.999  9.999        0  99.999  99.999    72571  19.882  21.749  17:57:22.33  -31:56:45.6
   95.00   313.15  99.999  9.999  99.999  9.999        0  99.999  99.999    72579  20.039  22.484  17:57:21.88  -31:56:45.5
  155.59   316.90  99.999  9.999  99.999  9.999        0  99.999  99.999    72580  20.290  22.887  17:57:20.64  -31:56:44.5
  159.76   314.49  99.999  9.999  99.999  9.999        0  99.999  99.999    72582  20.362  22.590  17:57:20.55  -31:56:45.1
  167.01   316.75  99.999  9.999  99.999  9.999        0  99.999  99.999    72587  19.811  21.994  17:57:20.40  -31:56:44.5
   89.61   316.09  99.999  9.999  99.999  9.999        0  99.999  99.999    72591  20.766  22.686  17:57:21.99  -31:56:44.7
  100.14   318.47  99.999  9.999  99.999  9.999        0  99.999  99.999    72598  20.311  22.230  17:57:21.77  -31:56:44.1
  120.35   318.41  99.999  9.999  99.999  9.999        0  99.999  99.999    72599  20.045  21.987  17:57:21.36  -31:56:44.1
  144.75   318.67  99.999  9.999  99.999  9.999        0  99.999  99.999    72600  19.786  22.155  17:57:20.86  -31:56:44.0
  103.75   319.72  99.999  9.999  99.999  9.999        0  99.999  99.999    72607  20.102  22.514  17:57:21.70  -31:56:43.7
  122.35   325.41  99.999  9.999  99.999  9.999        0  99.999  99.999    72622  19.870  22.321  17:57:21.32  -31:56:42.3
   87.09   325.41  99.999  9.999  99.999  9.999        0  99.999  99.999    72625  20.579  22.529  17:57:22.04  -31:56:42.3
   94.17   326.52  99.999  9.999  99.999  9.999        0  99.999  99.999    72626  19.656  21.981  17:57:21.89  -31:56:42.0
  136.67   327.16  99.999  9.999  99.999  9.999        0  99.999  99.999    72627  19.834  22.184  17:57:21.03  -31:56:41.8
  167.55   329.61  99.999  9.999  99.999  9.999        0  99.999  99.999    72634  20.003  22.051  17:57:20.39  -31:56:41.1
  129.00   331.61  99.999  9.999  99.999  9.999        0  99.999  99.999    72644  20.153  22.760  17:57:21.18  -31:56:40.6
  139.00   336.86  99.999  9.999  99.999  9.999        0  99.999  99.999    72646  20.119  22.033  17:57:20.98  -31:56:39.3
  167.94   339.23  99.999  9.999  99.999  9.999        0  99.999  99.999    72652  19.993  21.827  17:57:20.39  -31:56:38.6
   94.01   343.40  99.999  9.999  99.999  9.999        0  99.999  99.999    72671  20.029  21.717  17:57:21.90  -31:56:37.6
  126.25   344.80  99.999  9.999  99.999  9.999        0  99.999  99.999    72673  19.345  21.621  17:57:21.24  -31:56:37.2
   90.30   350.50  99.999  9.999  99.999  9.999        0  99.999  99.999    72691  20.797  22.220  17:57:21.97  -31:56:35.7
   98.47   350.88  99.999  9.999  99.999  9.999        0  99.999  99.999    72692  20.349  22.849  17:57:21.81  -31:56:35.6
  108.17   350.64  99.999  9.999  99.999  9.999        0  99.999  99.999    72693  20.214  22.525  17:57:21.61  -31:56:35.7
  166.67   360.72  99.999  9.999  99.999  9.999        0  99.999  99.999    72703  19.797  21.031  17:57:20.41  -31:56:33.1
  131.82   357.79  99.999  9.999  99.999  9.999        0  99.999  99.999    72704  20.835  22.305  17:57:21.13  -31:56:33.8
  117.72   360.96  99.999  9.999  99.999  9.999        0  99.999  99.999    72708  20.435  22.063  17:57:21.41  -31:56:33.0
  163.11   362.81  99.999  9.999  99.999  9.999        0  99.999  99.999    72714  19.778  21.234  17:57:20.49  -31:56:32.5
  155.40   364.35  99.999  9.999  99.999  9.999        0  99.999  99.999    72718  19.832  22.662  17:57:20.64  -31:56:32.1
  153.32   375.47  99.999  9.999  99.999  9.999        0  99.999  99.999    72737  20.167  22.639  17:57:20.69  -31:56:29.2
  159.57   393.58  99.999  9.999  99.999  9.999        0  99.999  99.999    72792  19.853  21.929  17:57:20.56  -31:56:24.5
  169.52   398.56  99.999  9.999  99.999  9.999        0  99.999  99.999    72799  19.783  22.220  17:57:20.36  -31:56:23.2
  168.89   130.26  99.999  9.999  99.999  9.999        0  99.999  99.999    73298  20.654  22.887  17:57:20.36  -31:57:33.0
  163.79   126.43  99.999  9.999  99.999  9.999        0  99.999  99.999    73300  20.369  22.507  17:57:20.47  -31:57:34.0
   99.49   130.00  99.999  9.999  99.999  9.999        0  99.999  99.999    73302  20.142  21.885  17:57:21.78  -31:57:33.1
  160.83   142.48  99.999  9.999  99.999  9.999        0  99.999  99.999    73309  20.647  22.910  17:57:20.53  -31:57:29.8
  161.10   149.22  99.999  9.999  99.999  9.999        0  99.999  99.999    73313  20.710  22.883  17:57:20.52  -31:57:28.0
  122.09   154.11  99.999  9.999  99.999  9.999        0  99.999  99.999    73315  20.729  22.775  17:57:21.32  -31:57:26.8
   83.26   156.03  99.999  9.999  99.999  9.999        0  99.999  99.999    73319  21.572  22.425  17:57:22.11  -31:57:26.3
  159.53   202.38  99.999  9.999  99.999  9.999        0  99.999  99.999    73333  20.647  22.790  17:57:20.55  -31:57:14.2
  115.02   230.58  99.999  9.999  99.999  9.999        0  99.999  99.999    73343  20.989  22.824  17:57:21.47  -31:57:06.9
  156.71   237.98  99.999  9.999  99.999  9.999        0  99.999  99.999    73345  20.625  22.911  17:57:20.61  -31:57:05.0
  142.77   245.14  99.999  9.999  99.999  9.999        0  99.999  99.999    73350  20.539  22.753  17:57:20.90  -31:57:03.1
   71.82   259.53  99.999  9.999  99.999  9.999        0  99.999  99.999    73354  20.802  23.044  17:57:22.35  -31:56:59.4
   70.57   266.24  99.999  9.999  99.999  9.999        0  99.999  99.999    73358  20.799  22.788  17:57:22.38  -31:56:57.7
   83.83   270.39  99.999  9.999  99.999  9.999        0  99.999  99.999    73362  20.570  23.124  17:57:22.10  -31:56:56.6
   82.44   274.39  99.999  9.999  99.999  9.999        0  99.999  99.999    73368  20.822  22.736  17:57:22.13  -31:56:55.5
  113.77   279.17  99.999  9.999  99.999  9.999        0  99.999  99.999    73371  20.660  22.432  17:57:21.49  -31:56:54.3
   59.11   282.88  99.999  9.999  99.999  9.999        0  99.999  99.999    73372  20.597  22.622  17:57:22.61  -31:56:53.3
   65.39   310.51  99.999  9.999  99.999  9.999        0  99.999  99.999    73381  20.561  22.692  17:57:22.48  -31:56:46.2
   79.98   315.55  99.999  9.999  99.999  9.999        0  99.999  99.999    73387  20.715  22.692  17:57:22.18  -31:56:44.8
  115.84   368.26  99.999  9.999  99.999  9.999        0  99.999  99.999    73404  19.794  22.034  17:57:21.45  -31:56:31.1
  111.93   367.31  99.999  9.999  99.999  9.999        0  99.999  99.999    73405  20.525  22.174  17:57:21.53  -31:56:31.4
  121.13   369.51  99.999  9.999  99.999  9.999        0  99.999  99.999    73407  20.020  21.646  17:57:21.34  -31:56:30.8
  153.76   372.73  99.999  9.999  99.999  9.999        0  99.999  99.999    73411  20.249  22.842  17:57:20.68  -31:56:29.9
  160.69   372.38  99.999  9.999  99.999  9.999        0  99.999  99.999    73412  20.454  22.679  17:57:20.54  -31:56:30.0
  162.06   381.89  99.999  9.999  99.999  9.999        0  99.999  99.999    73417  20.414  22.362  17:57:20.51  -31:56:27.5
  167.22   392.56  99.999  9.999  99.999  9.999        0  99.999  99.999    73424  20.573  22.115  17:57:20.40  -31:56:24.8
   73.75   283.97  99.999  9.999  99.999  9.999        0  99.999  99.999    73527  21.126  23.193  17:57:22.31  -31:56:53.0
  103.12   354.91  99.999  9.999  99.999  9.999        0  99.999  99.999    73533  21.199  22.584  17:57:21.71  -31:56:34.6
  135.97   360.42  99.999  9.999  99.999  9.999        0  99.999  99.999    73534  20.777  22.774  17:57:21.04  -31:56:33.1
  121.61   365.82  99.999  9.999  99.999  9.999        0  99.999  99.999    73535  19.271  22.364  17:57:21.33  -31:56:31.7
  123.79   372.58  99.999  9.999  99.999  9.999        0  99.999  99.999    73579  19.553  21.387  17:57:21.29  -31:56:30.0
   74.50   271.56  99.999  9.999  99.999  9.999        0  99.999  99.999    73582  21.938  22.964  17:57:22.30  -31:56:56.3
  338.66    83.50  15.467  0.000  17.972  0.002   123047  15.558  17.970   101738  15.569  18.048  17:57:16.89  -31:57:45.0
  191.25    57.83  15.976  0.000  18.391  0.002   123039  16.070  18.395   101913  16.108  18.452  17:57:19.90  -31:57:51.8
  280.09    58.63  15.882  0.000  18.152  0.002   123040  15.975  18.166   101914  15.960  18.227  17:57:18.08  -31:57:51.5
  301.82    62.93  16.435  0.000  18.823  0.003   123178  16.527  18.829   101918  16.528  18.887  17:57:17.64  -31:57:50.4
  181.52    66.45  15.769  0.000  18.007  0.002   123043  15.863  18.022   101919  15.872  18.033  17:57:20.10  -31:57:49.6
  316.38    70.57  15.894  0.003  17.237  0.001   123045  15.990  17.314   101922  15.993  17.334  17:57:17.34  -31:57:48.4
  301.14    70.97  16.374  0.000  18.834  0.004   123182  16.465  18.835   101923  16.449  18.909  17:57:17.65  -31:57:48.3
  281.87    72.25  16.179  0.000  18.284  0.002   123183  16.273  18.310   101924  16.280  18.306  17:57:18.05  -31:57:48.0
  319.88    78.28  99.999  9.999  99.999  9.999        0  99.999  99.999   101925  18.100  20.153  17:57:17.27  -31:57:46.4
  297.73    81.88  16.409  0.000  19.129  0.004   123186  16.500  19.113   101927  16.497  19.096  17:57:17.72  -31:57:45.5
  291.00    79.08  16.580  0.000  19.125  0.004   123184  16.672  19.120   102082  16.662  19.082  17:57:17.86  -31:57:46.2
  255.94    85.43  16.609  0.000  19.007  0.004   123187  16.702  19.012   102086  16.696  18.980  17:57:18.58  -31:57:44.6
  307.40    86.09  17.282  0.001  19.496  0.005   123338  17.376  19.514   102087  17.377  19.558  17:57:17.53  -31:57:44.4
  289.62    88.94  16.581  0.000  18.094  0.002   123188  16.678  18.159   102088  16.693  18.154  17:57:17.89  -31:57:43.7
  298.53   101.46  17.022  0.006  18.630  0.008   123342  17.118  18.688   102091  17.120  18.680  17:57:17.71  -31:57:40.4
  274.71   106.02  16.556  0.000  18.570  0.003   123192  16.650  18.601   102094  16.748  18.695  17:57:18.20  -31:57:39.2
  328.31   103.71  17.330  0.001  19.895  0.008   123347  17.422  19.888   102095  17.377  19.853  17:57:17.10  -31:57:39.8
  263.88   107.57  16.760  0.000  18.485  0.002   123193  16.855  18.534   102096  16.851  18.535  17:57:18.42  -31:57:38.8
  291.33    75.44  17.165  0.001  19.437  0.006   123334  17.259  19.451   102110  17.244  19.522  17:57:17.85  -31:57:47.2
  279.20   105.89  18.077  0.002  20.297  0.012   123205  18.170  20.314   102112  18.246  20.384  17:57:18.10  -31:57:39.3
  235.99    55.08  17.652  0.001  20.170  0.009   123325  17.744  20.167   102358  17.723  20.116  17:57:18.99  -31:57:52.5
  221.79    63.79  18.267  0.002  20.275  0.011   123730  18.361  20.307   102366  18.370  20.328  17:57:19.28  -31:57:50.2
  227.35    66.13  17.946  0.001  19.844  0.008   123733  18.041  19.882   102367  18.142  19.977  17:57:19.16  -31:57:49.6
  259.14    72.70  18.124  0.001  20.155  0.009   123744  18.218  20.184   102372  18.165  20.129  17:57:18.51  -31:57:47.9
  275.76    74.13  18.210  0.002  19.666  0.006   123746  18.307  19.735   102374  18.318  20.033  17:57:18.17  -31:57:47.5
  252.15    76.60  17.809  0.001  20.121  0.009   123336  17.902  20.131   102375  17.930  20.100  17:57:18.66  -31:57:46.9
  231.82    78.20  18.140  0.001  20.459  0.011   123750  18.233  20.469   102377  18.208  20.390  17:57:19.07  -31:57:46.5
  208.82    80.06  18.108  0.001  20.536  0.011   123755  18.201  20.538   102378  18.170  20.435  17:57:19.54  -31:57:46.0
  197.89    89.47  18.021  0.001  20.109  0.008   123759  18.116  20.134   102379  18.138  19.985  17:57:19.77  -31:57:43.6
  312.92    97.83  17.831  0.001  20.277  0.012   123766  17.923  20.278   102384  17.969  20.182  17:57:17.41  -31:57:41.3
  332.74   100.63  17.982  0.001  20.187  0.008   123768  18.076  20.206   102387  18.049  20.145  17:57:17.01  -31:57:40.6
  254.97   103.10  17.838  0.001  20.218  0.012   123772  17.930  20.223   102390  18.039  20.241  17:57:18.60  -31:57:40.0
  311.99   105.46  18.094  0.001  20.771  0.015   123774  18.185  20.757   102393  18.145  20.521  17:57:17.43  -31:57:39.3
  216.11   108.27  17.590  0.001  20.206  0.011   123352  17.682  20.194   102396  17.677  20.107  17:57:19.39  -31:57:38.7
  302.97   117.70  17.463  0.001  19.411  0.005   123355  17.558  19.447   102399  17.550  19.474  17:57:17.62  -31:57:36.2
  275.49   119.16  18.112  0.001  20.188  0.010   123781  18.206  20.213   102401  18.058  20.345  17:57:18.18  -31:57:35.8
  376.94   119.60  17.816  0.001  19.737  0.006   123783  17.911  19.775   102402  17.920  19.749  17:57:16.10  -31:57:35.6
  352.62   123.56  18.507  0.002  20.375  0.010   123788  18.602  20.415   102405  18.468  20.574  17:57:16.60  -31:57:34.6
  277.24    75.96  18.549  0.002  19.666  0.006   123852  18.648  19.759   102433  18.819  20.671  17:57:18.14  -31:57:47.0
  225.03    97.75  18.300  0.002  20.411  0.013   123372  18.394  20.434   102434  18.377  20.287  17:57:19.21  -31:57:41.4
  350.23   123.20  18.508  0.002  20.853  0.014   123856  18.601  20.861   102436  18.738  20.585  17:57:16.65  -31:57:34.7
  235.08    50.71  18.519  0.002  20.342  0.011   123711  18.615  20.387   103118  18.657  20.326  17:57:19.00  -31:57:53.6
  257.14    53.26  18.226  0.002  20.451  0.013   123717  18.319  20.468   103127  18.410  20.377  17:57:18.55  -31:57:52.9
  249.05    55.55  18.680  0.002  20.528  0.011   123722  18.775  20.571   103132  18.877  20.798  17:57:18.72  -31:57:52.4
  290.03    58.69  99.999  9.999  99.999  9.999        0  99.999  99.999   103135  18.835  20.679  17:57:17.88  -31:57:51.5
  283.28    59.97  99.999  9.999  99.999  9.999        0  99.999  99.999   103136  18.460  20.528  17:57:18.02  -31:57:51.2
  251.14    64.07  99.999  9.999  99.999  9.999        0  99.999  99.999   103144  19.186  21.018  17:57:18.68  -31:57:50.1
  171.83    67.98  18.530  0.002  20.639  0.014   123740  18.625  20.663   103146  18.524  20.666  17:57:20.30  -31:57:49.2
  244.96    66.35  18.920  0.003  21.070  0.024   124836  19.014  21.092   103147  19.059  21.073  17:57:18.80  -31:57:49.5
  212.19    69.57  18.753  0.002  20.629  0.015   124845  18.849  20.669   103151  18.889  20.700  17:57:19.47  -31:57:48.7
  300.03    74.00  99.999  9.999  99.999  9.999        0  99.999  99.999   103156  18.472  21.089  17:57:17.68  -31:57:47.5
  314.40    78.51  18.158  0.005  20.161  0.009   123748  18.252  20.193   103157  18.062  20.351  17:57:17.38  -31:57:46.3
  316.80    75.23  99.999  9.999  99.999  9.999        0  99.999  99.999   103158  18.420  20.572  17:57:17.33  -31:57:47.2
  283.20    78.32  18.520  0.002  20.617  0.016   123751  18.614  20.643   103161  18.563  20.542  17:57:18.02  -31:57:46.4
  175.36    78.58  18.598  0.002  21.135  0.018   123754  18.691  21.129   103162  18.662  21.141  17:57:20.23  -31:57:46.4
  326.72    80.37  18.490  0.010  20.759  0.019   123758  18.582  20.773   103166  18.685  20.651  17:57:17.13  -31:57:45.9
  321.69    80.67  99.999  9.999  99.999  9.999        0  99.999  99.999   103169  18.814  21.014  17:57:17.23  -31:57:45.8
  246.88    83.03  18.683  0.002  20.737  0.016   124873  18.777  20.764   103171  18.862  20.722  17:57:18.76  -31:57:45.2
  342.75    85.25  99.999  9.999  99.999  9.999        0  99.999  99.999   103172  19.228  21.254  17:57:16.80  -31:57:44.6
  209.70    85.72  18.851  0.003  21.034  0.022   124881  18.945  21.052   103173  18.930  20.983  17:57:19.52  -31:57:44.5
  199.21    86.57  18.597  0.002  20.672  0.014   124880  18.692  20.697   103174  18.547  20.779  17:57:19.74  -31:57:44.3
  172.93    92.77  18.762  0.002  21.129  0.020   124898  18.856  21.134   103182  19.185  21.025  17:57:20.28  -31:57:42.7
  273.19    93.29  99.999  9.999  99.999  9.999        0  99.999  99.999   103183  18.878  20.887  17:57:18.23  -31:57:42.5
  254.78    93.68  19.379  0.004  21.004  0.017   125081  19.475  21.061   103185  19.210  21.051  17:57:18.60  -31:57:42.4
  342.07    94.03  99.999  9.999  99.999  9.999        0  99.999  99.999   103186  18.749  21.334  17:57:16.82  -31:57:42.3
  201.54    95.10  18.795  0.002  21.491  0.030   124912  18.886  21.474   103191  18.907  21.236  17:57:19.69  -31:57:42.1
  284.80   100.25  18.888  0.003  20.810  0.020   124928  18.983  20.847   103195  19.169  21.005  17:57:17.99  -31:57:40.7
  225.17   103.15  18.412  0.002  20.492  0.014   123771  18.506  20.517   103199  18.557  20.470  17:57:19.21  -31:57:40.0
  279.47    99.73  19.419  0.004  21.425  0.027   124932  19.514  21.456   103201  19.672  21.529  17:57:18.10  -31:57:40.9
  244.27   106.45  99.999  9.999  99.999  9.999        0  99.999  99.999   103204  19.366  21.079  17:57:18.82  -31:57:39.1
  208.14   107.25  19.021  0.003  21.007  0.015   124942  19.115  21.038   103207  19.157  21.066  17:57:19.56  -31:57:38.9
  328.26   107.35  18.528  0.002  20.318  0.011   123775  18.624  20.364   103208  18.568  20.388  17:57:17.10  -31:57:38.8
  349.89   110.38  18.941  0.003  21.034  0.022   124961  19.035  21.060   103214  19.072  21.032  17:57:16.66  -31:57:38.0
  302.65   113.65  18.165  0.002  20.131  0.011   123779  18.259  20.165   103215  18.267  20.175  17:57:17.62  -31:57:37.2
  264.89   116.46  18.510  0.002  20.928  0.015   123780  18.602  20.930   103221  18.566  20.844  17:57:18.40  -31:57:36.5
  306.59   116.48  18.667  0.002  21.009  0.020   124977  18.760  21.017   103222  18.881  20.916  17:57:17.54  -31:57:36.5
  347.49   115.87  18.839  0.002  20.918  0.016   124978  18.933  20.945   103223  19.038  20.983  17:57:16.71  -31:57:36.6
  342.50   118.06  18.526  0.002  20.783  0.014   123782  18.619  20.797   103224  18.584  20.785  17:57:16.81  -31:57:36.1
  236.32   118.57  18.801  0.002  21.061  0.019   124981  18.894  21.074   103225  18.829  21.063  17:57:18.98  -31:57:36.0
  306.48   121.56  99.999  9.999  99.999  9.999        0  99.999  99.999   103226  19.154  21.467  17:57:17.55  -31:57:35.2
  364.96   117.83  19.027  0.003  20.970  0.021   124972  19.121  21.007   103227  19.221  21.277  17:57:16.35  -31:57:36.1
  273.41   123.58  18.606  0.002  21.192  0.027   123784  18.697  21.183   103228  18.675  20.834  17:57:18.22  -31:57:34.7
  272.33   119.67  18.055  0.001  20.094  0.008   123785  18.149  20.122   103229  18.165  20.221  17:57:18.24  -31:57:35.7
  184.40   120.60  18.837  0.003  21.297  0.024   124985  18.929  21.295   103231  18.936  21.035  17:57:20.04  -31:57:35.5
  190.01   122.14  18.619  0.002  20.455  0.012   123787  18.714  20.496   103232  18.819  20.598  17:57:19.93  -31:57:35.1
  328.93   123.17  19.013  0.003  20.871  0.016   125000  19.108  20.912   103237  19.104  20.885  17:57:17.09  -31:57:34.7
  282.48   107.46  99.999  9.999  99.999  9.999        0  99.999  99.999   103240  19.801  22.425  17:57:18.04  -31:57:38.8
  247.32    57.81  99.999  9.999  99.999  9.999        0  99.999  99.999   103297  19.383  21.357  17:57:18.75  -31:57:51.8
  237.66    65.90  99.999  9.999  99.999  9.999        0  99.999  99.999   103299  19.453  21.197  17:57:18.95  -31:57:49.7
  276.97    90.70  99.999  9.999  99.999  9.999        0  99.999  99.999   103302  19.739  21.855  17:57:18.15  -31:57:43.2
  252.29    94.51  19.375  0.004  21.004  0.017   124902  19.471  21.061   103303  19.749  22.472  17:57:18.65  -31:57:42.2
  330.96   107.54  99.999  9.999  99.999  9.999        0  99.999  99.999   103304  19.771  22.621  17:57:17.05  -31:57:38.8
  243.89    53.13  99.999  9.999  99.999  9.999        0  99.999  99.999   104568  19.702  21.708  17:57:18.82  -31:57:53.0
  225.99    55.43  99.999  9.999  99.999  9.999        0  99.999  99.999   104573  19.810  21.780  17:57:19.19  -31:57:52.4
  198.89    56.62  19.343  0.004  21.229  0.022   124813  19.439  21.270   104575  19.329  21.229  17:57:19.75  -31:57:52.1
  231.62    58.38  19.220  0.004  21.308  0.025   124818  19.314  21.334   104577  19.122  21.099  17:57:19.08  -31:57:51.6
  189.07    59.19  99.999  9.999  99.999  9.999        0  99.999  99.999   104583  18.959  21.282  17:57:19.95  -31:57:51.4
  277.19    60.74  99.999  9.999  99.999  9.999        0  99.999  99.999   104585  18.962  21.224  17:57:18.14  -31:57:51.0
  220.66    61.12  99.999  9.999  99.999  9.999        0  99.999  99.999   104589  19.495  21.570  17:57:19.30  -31:57:50.9
  296.23    63.91  19.349  0.005  21.307  0.025   124831  19.442  21.342   104593  19.273  21.365  17:57:17.75  -31:57:50.2
  175.77    65.84  99.999  9.999  99.999  9.999        0  99.999  99.999   104597  18.936  21.359  17:57:20.22  -31:57:49.7
  304.33    65.91  99.999  9.999  99.999  9.999        0  99.999  99.999   104601  19.785  21.660  17:57:17.59  -31:57:49.6
  264.85    66.78  99.999  9.999  99.999  9.999        0  99.999  99.999   104604  19.566  22.280  17:57:18.40  -31:57:49.4
  241.68    67.52  99.999  9.999  99.999  9.999        0  99.999  99.999   104606  19.932  22.364  17:57:18.87  -31:57:49.2
  302.75    78.02  19.984  0.008  21.785  0.041   126460  20.079  21.831   104615  19.799  21.885  17:57:17.62  -31:57:46.5
  202.01    80.24  19.204  0.003  21.535  0.032   124866  19.298  21.544   104617  19.239  21.494  17:57:19.68  -31:57:46.0
  217.83    78.01  19.794  0.006  21.830  0.036   126454  19.889  21.860   104625  19.834  21.772  17:57:19.36  -31:57:46.5
  273.05    83.34  19.464  0.004  21.331  0.024   124875  19.559  21.372   104629  19.465  21.834  17:57:18.23  -31:57:45.1
  180.20    80.52  99.999  9.999  99.999  9.999        0  99.999  99.999   104633  19.580  21.862  17:57:20.13  -31:57:45.9
  310.00    82.13  19.179  0.005  21.394  0.031   124869  19.273  21.412   104636  19.041  21.362  17:57:17.47  -31:57:45.4
  324.58    84.91  18.862  0.005  20.969  0.020   124878  18.955  20.994   104639  19.301  21.187  17:57:17.17  -31:57:44.7
  335.44    82.32  99.999  9.999  99.999  9.999        0  99.999  99.999   104640  18.551  20.382  17:57:16.95  -31:57:45.3
  194.59    84.66  19.235  0.003  21.501  0.025   124877  19.329  21.513   104641  19.508  21.468  17:57:19.83  -31:57:44.8
  277.10    85.45  99.999  9.999  99.999  9.999        0  99.999  99.999   104643  19.390  21.457  17:57:18.15  -31:57:44.6
  243.30    89.52  99.999  9.999  99.999  9.999        0  99.999  99.999   104646  19.888  21.508  17:57:18.84  -31:57:43.5
  262.53    88.51  19.075  0.003  21.221  0.022   124885  19.169  21.243   104647  19.094  21.169  17:57:18.44  -31:57:43.8
  183.21    87.87  99.999  9.999  99.999  9.999        0  99.999  99.999   104651  19.625  21.860  17:57:20.07  -31:57:44.0
  206.25    88.01  99.999  9.999  99.999  9.999        0  99.999  99.999   104652  19.657  21.873  17:57:19.60  -31:57:43.9
  309.57    88.99  99.999  9.999  99.999  9.999        0  99.999  99.999   104655  19.022  21.472  17:57:17.48  -31:57:43.6
  233.72    93.13  19.040  0.003  20.836  0.014   124900  19.135  20.880   104658  19.336  21.250  17:57:19.03  -31:57:42.6
  208.71    92.56  19.732  0.005  21.870  0.039   126508  19.826  21.891   104665  19.758  21.757  17:57:19.55  -31:57:42.8
  313.98    92.61  99.999  9.999  99.999  9.999        0  99.999  99.999   104667  19.585  21.938  17:57:17.39  -31:57:42.7
  351.62    93.54  99.999  9.999  99.999  9.999        0  99.999  99.999   104668  19.037  21.299  17:57:16.62  -31:57:42.4
  290.81    95.04  19.396  0.005  21.104  0.020   124915  19.492  21.156   104669  19.358  21.383  17:57:17.87  -31:57:42.1
  323.40    98.57  19.158  0.004  21.454  0.027   124925  19.251  21.466   104681  19.194  21.206  17:57:17.20  -31:57:41.1
  289.73    98.50  19.492  0.005  21.104  0.020   124914  19.588  21.162   104684  19.606  21.888  17:57:17.89  -31:57:41.2
  196.81   103.72  19.056  0.003  21.265  0.019   124937  19.149  21.281   104692  19.035  21.036  17:57:19.79  -31:57:39.9
  211.04   103.73  99.999  9.999  99.999  9.999        0  99.999  99.999   104696  19.403  21.396  17:57:19.50  -31:57:39.8
  275.97   104.40  99.999  9.999  99.999  9.999        0  99.999  99.999   104697  18.454  21.333  17:57:18.17  -31:57:39.6
  242.23   104.34  99.999  9.999  99.999  9.999        0  99.999  99.999   104700  19.333  21.598  17:57:18.86  -31:57:39.7
  246.82   104.49  99.999  9.999  99.999  9.999        0  99.999  99.999   104701  19.778  21.750  17:57:18.77  -31:57:39.6
  304.45   104.97  99.999  9.999  99.999  9.999        0  99.999  99.999   104702  19.489  21.579  17:57:17.59  -31:57:39.5
  221.46   105.13  99.999  9.999  99.999  9.999        0  99.999  99.999   104704  19.547  21.767  17:57:19.28  -31:57:39.5
  358.31   105.21  99.999  9.999  99.999  9.999        0  99.999  99.999   104705  19.688  21.809  17:57:16.49  -31:57:39.4
  189.61   105.64  99.999  9.999  99.999  9.999        0  99.999  99.999   104707  19.864  21.848  17:57:19.94  -31:57:39.4
  297.80   111.05  19.405  0.004  21.606  0.030   124964  19.498  21.624   104708  19.333  21.417  17:57:17.72  -31:57:37.9
  230.03   108.23  19.611  0.005  21.636  0.036   124958  19.705  21.665   104714  19.603  21.716  17:57:19.11  -31:57:38.7
  318.10   110.68  19.010  0.003  21.269  0.025   124963  19.103  21.283   104716  19.128  21.090  17:57:17.31  -31:57:38.0
  193.14   111.01  19.566  0.004  21.633  0.033   126583  19.660  21.658   104718  19.605  21.494  17:57:19.86  -31:57:38.0
  303.85   110.34  99.999  9.999  99.999  9.999        0  99.999  99.999   104719  19.695  21.973  17:57:17.60  -31:57:38.1
  359.42   110.45  19.689  0.005  21.968  0.041   126586  19.782  21.982   104720  19.654  21.748  17:57:16.46  -31:57:38.0
  234.48   111.71  19.627  0.005  21.462  0.026   126590  19.722  21.504   104721  19.598  21.952  17:57:19.02  -31:57:37.8
  271.06   112.03  19.482  0.005  21.451  0.028   124969  19.576  21.484   104722  19.594  21.588  17:57:18.27  -31:57:37.7
  177.14   112.95  99.999  9.999  99.999  9.999        0  99.999  99.999   104726  20.161  21.683  17:57:20.19  -31:57:37.5
  363.66   114.29  99.999  9.999  99.999  9.999        0  99.999  99.999   104728  19.553  21.564  17:57:16.38  -31:57:37.0
  331.58   114.79  99.999  9.999  99.999  9.999        0  99.999  99.999   104731  19.653  22.016  17:57:17.03  -31:57:36.9
  253.71   121.32  99.999  9.999  99.999  9.999        0  99.999  99.999   104732  19.319  22.072  17:57:18.63  -31:57:35.3
  212.37   118.70  99.999  9.999  99.999  9.999        0  99.999  99.999   104735  19.785  21.804  17:57:19.47  -31:57:36.0
  358.76   119.31  99.999  9.999  99.999  9.999        0  99.999  99.999   104736  19.596  21.396  17:57:16.48  -31:57:35.7
  202.19   119.78  99.999  9.999  99.999  9.999        0  99.999  99.999   104741  19.358  21.291  17:57:19.68  -31:57:35.7
  277.07   122.88  99.999  9.999  99.999  9.999        0  99.999  99.999   104742  19.459  22.115  17:57:18.15  -31:57:34.8
  170.06   120.77  19.076  0.003  21.522  0.025   124990  19.168  21.521   104747  19.150  21.254  17:57:20.34  -31:57:35.4
  338.14   120.69  19.460  0.004  21.540  0.029   124996  19.554  21.566   104748  19.472  21.461  17:57:16.90  -31:57:35.4
  253.01   124.26  19.063  0.003  20.928  0.013   124995  19.158  20.968   104754  19.109  20.916  17:57:18.64  -31:57:34.5
  247.01   124.48  19.422  0.004  21.697  0.032   125004  19.515  21.709   104756  19.382  21.355  17:57:18.76  -31:57:34.4
  254.88    53.67  99.999  9.999  99.999  9.999        0  99.999  99.999   105730  20.351  23.035  17:57:18.60  -31:57:52.8
  261.69    56.24  99.999  9.999  99.999  9.999        0  99.999  99.999   105736  19.950  22.082  17:57:18.46  -31:57:52.2
  266.92    55.67  99.999  9.999  99.999  9.999        0  99.999  99.999   105737  20.234  22.412  17:57:18.35  -31:57:52.3
  273.27    54.67  99.999  9.999  99.999  9.999        0  99.999  99.999   105738  20.454  22.443  17:57:18.22  -31:57:52.6
  192.04    61.76  99.999  9.999  99.999  9.999        0  99.999  99.999   105752  19.698  22.563  17:57:19.89  -31:57:50.8
  215.26    62.22  99.999  9.999  99.999  9.999        0  99.999  99.999   105753  20.484  22.742  17:57:19.41  -31:57:50.6
  228.49    64.04  99.999  9.999  99.999  9.999        0  99.999  99.999   105756  19.616  21.836  17:57:19.14  -31:57:50.2
  274.83    64.76  99.999  9.999  99.999  9.999        0  99.999  99.999   105758  19.957  22.404  17:57:18.19  -31:57:49.9
  211.06    67.03  99.999  9.999  99.999  9.999        0  99.999  99.999   105762  20.233  22.535  17:57:19.50  -31:57:49.4
  192.39    68.00  99.999  9.999  99.999  9.999        0  99.999  99.999   105763  20.993  22.413  17:57:19.88  -31:57:49.1
  233.99    70.12  99.999  9.999  99.999  9.999        0  99.999  99.999   105764  20.336  22.380  17:57:19.03  -31:57:48.6
  220.02    69.63  99.999  9.999  99.999  9.999        0  99.999  99.999   105767  20.405  22.689  17:57:19.31  -31:57:48.7
  310.00    74.23  99.999  9.999  99.999  9.999        0  99.999  99.999   105770  20.152  22.391  17:57:17.47  -31:57:47.5
  312.50    71.13  99.999  9.999  99.999  9.999        0  99.999  99.999   105771  19.521  21.363  17:57:17.42  -31:57:48.3
  202.89    75.55  99.999  9.999  99.999  9.999        0  99.999  99.999   105783  20.041  22.536  17:57:19.66  -31:57:47.2
  181.00    75.21  99.999  9.999  99.999  9.999        0  99.999  99.999   105785  20.456  22.811  17:57:20.11  -31:57:47.3
  256.06    75.63  99.999  9.999  99.999  9.999        0  99.999  99.999   105786  20.133  22.860  17:57:18.58  -31:57:47.1
  214.17    75.91  99.999  9.999  99.999  9.999        0  99.999  99.999   105790  20.774  22.980  17:57:19.43  -31:57:47.1
  170.83    78.72  99.999  9.999  99.999  9.999        0  99.999  99.999   105791  20.026  22.046  17:57:20.32  -31:57:46.4
  317.57    80.64  99.999  9.999  99.999  9.999        0  99.999  99.999   105792  20.068  22.026  17:57:17.32  -31:57:45.8
  196.95    80.22  99.999  9.999  99.999  9.999        0  99.999  99.999   105795  20.165  22.317  17:57:19.79  -31:57:46.0
  226.81    82.32  99.999  9.999  99.999  9.999        0  99.999  99.999   105804  20.446  22.581  17:57:19.17  -31:57:45.4
  263.21    83.40  99.999  9.999  99.999  9.999        0  99.999  99.999   105805  19.884  21.900  17:57:18.43  -31:57:45.1
  288.06    82.49  99.999  9.999  99.999  9.999        0  99.999  99.999   105806  20.292  21.940  17:57:17.92  -31:57:45.3
  281.45    83.01  99.999  9.999  99.999  9.999        0  99.999  99.999   105809  20.579  22.657  17:57:18.06  -31:57:45.2
  242.34    86.40  99.999  9.999  99.999  9.999        0  99.999  99.999   105813  20.248  22.006  17:57:18.86  -31:57:44.3
  335.36    89.09  99.999  9.999  99.999  9.999        0  99.999  99.999   105821  20.208  22.119  17:57:16.95  -31:57:43.6
  219.11    89.37  99.999  9.999  99.999  9.999        0  99.999  99.999   105825  19.687  21.892  17:57:19.33  -31:57:43.6
  248.12    87.94  99.999  9.999  99.999  9.999        0  99.999  99.999   105826  20.496  22.706  17:57:18.74  -31:57:43.9
  325.65    87.11  99.999  9.999  99.999  9.999        0  99.999  99.999   105827  19.448  22.474  17:57:17.15  -31:57:44.1
  243.13    92.39  99.999  9.999  99.999  9.999        0  99.999  99.999   105829  19.943  22.222  17:57:18.84  -31:57:42.8
  338.14    90.41  99.999  9.999  99.999  9.999        0  99.999  99.999   105830  20.264  22.441  17:57:16.90  -31:57:43.2
  238.54    92.51  99.999  9.999  99.999  9.999        0  99.999  99.999   105832  20.475  22.284  17:57:18.94  -31:57:42.7
  324.27    93.67  99.999  9.999  99.999  9.999        0  99.999  99.999   105838  20.345  22.771  17:57:17.18  -31:57:42.4
  356.77    99.11  99.999  9.999  99.999  9.999        0  99.999  99.999   105839  20.282  22.366  17:57:16.52  -31:57:41.0
  177.02    98.42  99.999  9.999  99.999  9.999        0  99.999  99.999   105842  20.409  22.842  17:57:20.19  -31:57:41.2
  196.59    97.13  99.999  9.999  99.999  9.999        0  99.999  99.999   105843  20.387  22.019  17:57:19.79  -31:57:41.6
  233.62    96.31  99.999  9.999  99.999  9.999        0  99.999  99.999   105844  19.829  21.790  17:57:19.04  -31:57:41.8
  184.32    99.93  99.999  9.999  99.999  9.999        0  99.999  99.999   105849  19.839  21.889  17:57:20.04  -31:57:40.8
  337.65    99.29  99.999  9.999  99.999  9.999        0  99.999  99.999   105850  19.797  22.281  17:57:16.91  -31:57:40.9
  249.00   101.39  99.999  9.999  99.999  9.999        0  99.999  99.999   105858  20.362  23.056  17:57:18.72  -31:57:40.4
  216.31   103.41  99.999  9.999  99.999  9.999        0  99.999  99.999   105860  19.938  21.997  17:57:19.39  -31:57:39.9
  297.01   105.95  99.999  9.999  99.999  9.999        0  99.999  99.999   105861  19.729  21.983  17:57:17.74  -31:57:39.2
  205.03   105.03  99.999  9.999  99.999  9.999        0  99.999  99.999   105865  20.222  22.859  17:57:19.62  -31:57:39.5
  319.72   105.69  99.999  9.999  99.999  9.999        0  99.999  99.999   105866  20.598  22.353  17:57:17.27  -31:57:39.3
  225.77   108.83  99.999  9.999  99.999  9.999        0  99.999  99.999   105875  19.890  21.939  17:57:19.20  -31:57:38.5
  198.56   110.30  99.999  9.999  99.999  9.999        0  99.999  99.999   105880  20.465  22.541  17:57:19.75  -31:57:38.1
  324.95   109.30  99.999  9.999  99.999  9.999        0  99.999  99.999   105881  20.624  22.745  17:57:17.17  -31:57:38.3
  277.47   113.02  19.752  0.006  21.201  0.021   126598  19.848  21.270   105885  19.965  22.230  17:57:18.14  -31:57:37.4
  252.36   115.74  99.999  9.999  99.999  9.999        0  99.999  99.999   105889  19.761  21.931  17:57:18.65  -31:57:36.7
  257.63   117.61  99.999  9.999  99.999  9.999        0  99.999  99.999   105894  20.105  22.266  17:57:18.55  -31:57:36.2
  280.47   119.12  99.999  9.999  99.999  9.999        0  99.999  99.999   105895  20.422  22.151  17:57:18.08  -31:57:35.8
  371.31   121.17  99.999  9.999  99.999  9.999        0  99.999  99.999   105896  20.089  22.446  17:57:16.22  -31:57:35.2
  221.71   121.21  99.999  9.999  99.999  9.999        0  99.999  99.999   105899  20.170  22.466  17:57:19.28  -31:57:35.3
  314.03   123.22  99.999  9.999  99.999  9.999        0  99.999  99.999   105901  20.114  22.198  17:57:17.39  -31:57:34.7
  340.63   123.64  99.999  9.999  99.999  9.999        0  99.999  99.999   105908  19.719  22.380  17:57:16.85  -31:57:34.6
  198.97   120.09  99.999  9.999  99.999  9.999        0  99.999  99.999   105917  20.492  23.014  17:57:19.75  -31:57:35.6
  352.69   119.54  99.999  9.999  99.999  9.999        0  99.999  99.999   105918  20.581  22.483  17:57:16.60  -31:57:35.7
  229.25    54.45  99.999  9.999  99.999  9.999        0  99.999  99.999   106067  21.060  22.974  17:57:19.12  -31:57:52.6
  259.02    63.45  99.999  9.999  99.999  9.999        0  99.999  99.999   106074  20.815  22.836  17:57:18.52  -31:57:50.3
  248.18    67.54  99.999  9.999  99.999  9.999        0  99.999  99.999   106076  21.001  22.579  17:57:18.74  -31:57:49.2
  295.59    77.23  99.999  9.999  99.999  9.999        0  99.999  99.999   106078  21.045  22.689  17:57:17.77  -31:57:46.7
  285.44    94.54  99.999  9.999  99.999  9.999        0  99.999  99.999   106082  20.460  22.889  17:57:17.98  -31:57:42.2
  303.46    91.97  99.999  9.999  99.999  9.999        0  99.999  99.999   106083  20.452  22.587  17:57:17.61  -31:57:42.9
  239.70   101.21  99.999  9.999  99.999  9.999        0  99.999  99.999   106087  20.424  23.136  17:57:18.91  -31:57:40.5
  255.01   101.15  99.999  9.999  99.999  9.999        0  99.999  99.999   106088  20.404  22.066  17:57:18.60  -31:57:40.5
  232.49   119.93  99.999  9.999  99.999  9.999        0  99.999  99.999   106092  20.789  22.861  17:57:19.06  -31:57:35.6
  282.86    68.82  99.999  9.999  99.999  9.999        0  99.999  99.999   106136  21.185  22.656  17:57:18.03  -31:57:48.9
  333.15   237.57  13.202  0.000  16.820  0.004   127286  13.313  16.740   106150  13.323  16.750  17:57:17.00  -31:57:05.0
  247.10   265.64  13.270  0.000  14.662  0.000   127288  13.388  14.731   106151  13.411  14.736  17:57:18.76  -31:56:57.7
  196.43   298.38  13.029  0.000  15.113  0.001   127291  13.141  15.133   106152  13.156  15.127  17:57:19.80  -31:56:49.2
  181.05   379.49  13.219  0.000  14.188  0.001   127293  13.334  14.283   106154  13.343  14.283  17:57:20.12  -31:56:28.2
  246.51   414.87  12.805  0.001  16.402  0.010   127298  12.910  16.319   106157  12.946  16.342  17:57:18.78  -31:56:18.9
  256.23   164.74  14.450  0.000  16.750  0.001   127313  14.564  16.759   106171  14.549  16.779  17:57:18.58  -31:57:24.0
  343.55   169.29  13.760  0.000  15.166  0.000   127282  13.879  15.239   106172  13.880  15.233  17:57:16.79  -31:57:22.7
  337.78   174.30  14.363  0.000  17.146  0.001   127315  14.476  17.125   106173  14.482  17.138  17:57:16.91  -31:57:21.4
  297.51   200.75  13.967  0.000  16.808  0.001   127284  14.079  16.781   106175  14.021  16.921  17:57:17.73  -31:57:14.6
  284.67   267.02  14.134  0.000  17.610  0.002   127289  14.244  17.538   106179  14.249  17.534  17:57:18.00  -31:56:57.4
  275.26   394.45  14.114  0.000  16.770  0.001   127294  14.224  16.753   106184  14.226  16.752  17:57:18.19  -31:56:24.2
  250.68   402.83  14.349  0.000  17.712  0.002   127341  14.455  17.645   106185  14.455  17.633  17:57:18.70  -31:56:22.1
  179.95   405.66  13.927  0.000  16.799  0.001   127295  14.032  16.763   106186  14.036  16.754  17:57:20.14  -31:56:21.4
  258.31   162.66  14.802  0.000  17.569  0.002   127364  14.914  17.548   106195  14.881  17.528  17:57:18.53  -31:57:24.5
  198.39   134.38  15.192  0.000  17.824  0.002   127367  15.304  17.811   106198  15.301  17.845  17:57:19.76  -31:57:31.9
  394.98   169.29  15.099  0.000  18.003  0.002   127314  15.212  17.974   106200  15.217  17.981  17:57:15.74  -31:57:22.7
  241.26   177.67  14.695  0.000  16.338  0.001   127316  14.812  16.393   106201  14.824  16.414  17:57:18.88  -31:57:20.6
  259.18   183.11  15.249  0.000  17.202  0.001   127379  15.364  17.235   106202  15.379  17.254  17:57:18.52  -31:57:19.2
  237.80   184.80  15.111  0.000  16.531  0.001   127318  15.229  16.600   106203  15.233  16.599  17:57:18.95  -31:57:18.8
  233.26   187.04  14.759  0.000  17.136  0.001   127319  14.872  17.140   106204  14.873  17.133  17:57:19.05  -31:57:18.2
  366.31   208.96  15.250  0.000  17.494  0.001   127387  15.367  17.510   106208  15.391  17.564  17:57:16.32  -31:57:12.4
  233.61   212.42  15.174  0.000  17.487  0.001   127388  15.288  17.494   106210  15.288  17.494  17:57:19.04  -31:57:11.6
  263.14   252.11  15.292  0.000  17.948  0.002   127393  15.405  17.931   106211  15.403  17.928  17:57:18.44  -31:57:01.2
  217.97   259.63  15.467  0.000  17.993  0.002   127396  15.579  17.983   106212  15.577  17.966  17:57:19.36  -31:56:59.3
  399.76   259.80  15.059  0.000  17.834  0.001   127324  15.174  17.812   106213  15.276  17.902  17:57:15.64  -31:56:59.2
  346.11   299.87  15.584  0.000  18.207  0.002   127409  15.700  18.195   106218  15.702  18.188  17:57:16.74  -31:56:48.8
  367.14   327.74  15.183  0.000  16.565  0.001   127413  15.305  16.638   106221  15.299  16.640  17:57:16.31  -31:56:41.5
  283.09   333.82  15.332  0.000  17.587  0.001   127414  15.446  17.598   106222  15.458  17.667  17:57:18.03  -31:56:40.0
  285.75   343.74  15.364  0.000  17.848  0.002   127415  15.477  17.843   106223  15.483  17.850  17:57:17.98  -31:56:37.4
  179.84   367.14  15.119  0.000  18.120  0.003   127335  15.224  18.076   106229  15.220  18.106  17:57:20.14  -31:56:31.4
  209.94   373.92  14.842  0.000  17.738  0.002   127336  14.949  17.702   106230  14.950  17.702  17:57:19.53  -31:56:29.6
  268.46   383.59  15.033  0.000  16.236  0.001   127337  15.151  16.318   106231  15.162  16.324  17:57:18.33  -31:56:27.1
  284.12   340.16  15.917  0.000  18.513  0.003   127499  16.029  18.501   106273  16.002  18.500  17:57:18.01  -31:56:38.3
  264.69   128.63  16.339  0.000  18.623  0.003   127506  16.453  18.636   106274  16.442  18.638  17:57:18.40  -31:57:33.3
  306.82   154.15  16.384  0.000  18.834  0.004   127514  16.499  18.835   106282  16.471  18.784  17:57:17.54  -31:57:26.7
  208.63   157.23  16.362  0.000  18.746  0.003   127515  16.476  18.750   106283  16.499  18.780  17:57:19.55  -31:57:25.9
  307.96   158.71  16.021  0.000  18.560  0.003   127374  16.135  18.555   106284  16.139  18.576  17:57:17.52  -31:57:25.5
  234.04   159.92  16.155  0.000  18.501  0.002   127516  16.269  18.508   106285  16.270  18.498  17:57:19.03  -31:57:25.2
  361.86   161.03  16.225  0.000  18.623  0.003   127517  16.339  18.629   106286  16.339  18.609  17:57:16.41  -31:57:24.9
  300.76   169.79  16.040  0.000  18.472  0.002   127376  16.155  18.473   106288  16.160  18.475  17:57:17.66  -31:57:22.6
  242.91   171.67  16.356  0.001  18.675  0.003   127518  16.469  18.684   106290  16.459  18.715  17:57:18.85  -31:57:22.2
  307.12   174.13  15.983  0.000  17.525  0.002   127378  16.101  17.588   106291  16.115  17.395  17:57:17.53  -31:57:21.5
  383.16   176.72  16.249  0.000  18.896  0.003   127520  16.363  18.885   106292  16.380  18.890  17:57:15.98  -31:57:20.8
  180.61   183.35  15.867  0.000  18.364  0.002   127380  15.979  18.358   106293  15.983  18.352  17:57:20.12  -31:57:19.2
  365.91   188.85  15.821  0.000  18.246  0.002   127382  15.936  18.250   106295  15.942  18.232  17:57:16.33  -31:57:17.6
  219.70   193.30  15.928  0.000  18.271  0.002   127384  16.042  18.276   106297  16.040  18.279  17:57:19.32  -31:57:16.6
  378.50   216.98  16.187  0.000  18.663  0.003   127528  16.303  18.663   106301  16.308  18.685  17:57:16.08  -31:57:10.3
  295.53   226.23  16.307  0.000  18.851  0.003   127530  16.422  18.844   106305  16.418  18.829  17:57:17.77  -31:57:08.0
  416.54   226.88  16.444  0.000  18.826  0.003   127532  16.562  18.831   106306  16.566  18.862  17:57:15.30  -31:57:07.7
  224.62   229.71  16.416  0.000  18.818  0.004   127533  16.530  18.818   106307  16.526  18.841  17:57:19.22  -31:57:07.1
  213.03   242.85  15.932  0.000  17.478  0.001   127391  16.049  17.536   106310  16.061  17.588  17:57:19.46  -31:57:03.7
  411.23   246.71  15.925  0.000  18.146  0.002   127392  16.043  18.162   106313  16.054  18.196  17:57:15.41  -31:57:02.6
  356.84   250.92  16.137  0.000  17.782  0.002   127541  16.257  17.837   106314  16.255  17.833  17:57:16.52  -31:57:01.5
  348.26   258.30  16.082  0.000  18.520  0.003   127544  16.198  18.521   106319  16.210  18.516  17:57:16.70  -31:56:59.6
  393.36   262.51  16.406  0.000  18.928  0.004   127545  16.523  18.924   106320  16.532  18.933  17:57:15.77  -31:56:58.5
  298.05   284.17  15.902  0.000  18.427  0.002   127401  16.016  18.420   106325  16.028  18.465  17:57:17.72  -31:56:52.9
  273.96   293.43  15.831  0.000  18.273  0.003   127403  15.945  18.271   106328  15.997  18.299  17:57:18.22  -31:56:50.5
  279.34   293.13  15.877  0.000  18.579  0.002   127404  15.989  18.560   106329  16.001  18.529  17:57:18.11  -31:56:50.6
  324.15   306.13  15.795  0.000  18.262  0.002   127410  15.910  18.260   106335  15.907  18.262  17:57:17.19  -31:56:47.2
  395.88   312.89  16.264  0.000  18.687  0.003   127554  16.381  18.689   106336  16.382  18.659  17:57:15.72  -31:56:45.4
  278.17   319.20  16.404  0.000  18.623  0.003   127557  16.518  18.637   106337  16.637  18.681  17:57:18.13  -31:56:43.8
  271.37   326.03  15.984  0.000  18.340  0.003   127412  16.097  18.343   106338  16.099  18.370  17:57:18.27  -31:56:42.0
  327.96   329.74  16.262  0.000  18.860  0.003   127558  16.377  18.849   106339  16.400  18.846  17:57:17.11  -31:56:41.0
  276.09   336.28  16.063  0.000  18.630  0.003   127559  16.175  18.619   106340  16.189  18.694  17:57:18.17  -31:56:39.4
  204.97   365.61  15.849  0.000  17.464  0.002   127418  15.963  17.515   106348  15.962  17.522  17:57:19.63  -31:56:31.8
  289.71   379.29  15.955  0.000  18.467  0.002   127421  16.067  18.459   106352  16.087  18.460  17:57:17.90  -31:56:28.2
  251.42   384.16  15.636  0.000  18.225  0.002   127422  15.746  18.211   106355  15.741  18.214  17:57:18.68  -31:56:26.9
  300.23   385.75  16.320  0.000  18.643  0.003   127576  16.434  18.648   106357  16.438  18.652  17:57:17.68  -31:56:26.5
  212.06   392.68  16.054  0.000  17.609  0.001   127423  16.168  17.664   106361  16.175  17.705  17:57:19.49  -31:56:24.7
  281.90   315.27  17.501  0.001  19.527  0.005   127678  17.616  19.554   106466  17.676  19.530  17:57:18.05  -31:56:44.8
  290.63   374.00  16.985  0.001  19.160  0.004   127500  17.098  19.175   106467  17.102  19.174  17:57:17.88  -31:56:29.5
  207.68   391.97  17.830  0.001  20.030  0.010   127501  17.939  20.042   106468  17.997  20.147  17:57:19.57  -31:56:24.9
  294.81   132.28  16.671  0.000  18.605  0.003   127507  16.787  18.642   106473  16.772  18.637  17:57:17.79  -31:57:32.4
  367.63   136.25  17.105  0.001  19.520  0.005   127689  17.219  19.525   106474  17.214  19.516  17:57:16.30  -31:57:31.3
  282.65   137.83  17.158  0.001  19.161  0.004   127690  17.274  19.193   106476  17.258  19.140  17:57:18.03  -31:57:30.9
  308.63   146.07  16.575  0.000  19.198  0.004   127511  16.689  19.188   106480  16.691  19.163  17:57:17.50  -31:57:28.8
  302.33   162.55  17.185  0.001  18.967  0.003   127701  17.303  19.014   106483  17.269  19.006  17:57:17.63  -31:57:24.5
  300.13   180.57  16.521  0.000  18.924  0.004   127521  16.636  18.928   106486  16.669  19.016  17:57:17.68  -31:57:19.8
  259.59   176.44  17.280  0.001  19.214  0.005   127710  17.396  19.249   106487  17.385  19.214  17:57:18.51  -31:57:20.9
  305.38   175.72  16.731  0.001  18.492  0.003   127497  16.848  18.539   106488  16.767  19.184  17:57:17.57  -31:57:21.1
  344.38   181.87  16.866  0.001  18.555  0.004   127522  16.985  18.609   106489  16.997  18.679  17:57:16.77  -31:57:19.5
  293.77   189.27  16.688  0.001  18.615  0.003   127523  16.804  18.651   106492  16.801  18.633  17:57:17.81  -31:57:17.6
  329.52   191.52  16.703  0.000  19.051  0.003   127525  16.819  19.060   106493  16.828  19.121  17:57:17.08  -31:57:17.0
  292.77   206.56  18.320  0.002  20.482  0.015   128024  18.436  20.501   106498  18.102  20.530  17:57:17.83  -31:57:13.1
  302.42   194.42  19.258  0.006  21.296  0.021   128746  19.374  21.324   106499  19.351  21.355  17:57:17.63  -31:57:16.2
  366.01   214.84  17.359  0.001  19.408  0.008   127729  17.477  19.437   106503  17.482  19.434  17:57:16.33  -31:57:10.9
  272.48   225.61  17.061  0.001  19.411  0.005   127733  17.176  19.416   106506  17.189  19.434  17:57:18.24  -31:57:08.1
  218.80   230.93  17.295  0.001  19.640  0.006   127734  17.407  19.644   106507  17.398  19.619  17:57:19.34  -31:57:06.8
  352.59   236.82  16.699  0.001  18.985  0.004   127535  16.816  18.997   106508  16.818  19.043  17:57:16.61  -31:57:05.2
  236.69   238.82  16.641  0.000  18.413  0.002   127536  16.757  18.456   106509  16.801  18.482  17:57:18.98  -31:57:04.7
  338.40   239.83  17.258  0.003  19.889  0.013   127739  17.373  19.878   106511  17.235  19.605  17:57:16.90  -31:57:04.4
  257.42   246.34  16.760  0.001  18.219  0.003   127539  16.878  18.284   106513  16.934  18.370  17:57:18.55  -31:57:02.7
  298.84   273.14  17.231  0.001  19.335  0.005   127753  17.347  19.357   106522  17.304  19.316  17:57:17.71  -31:56:55.8
  182.12   281.19  17.002  0.001  19.302  0.005   127760  17.113  19.307   106526  17.112  19.279  17:57:20.09  -31:56:53.7
  204.16   283.02  17.154  0.001  19.684  0.006   127762  17.265  19.673   106527  17.212  19.606  17:57:19.64  -31:56:53.2
  324.39   291.29  17.110  0.001  19.461  0.005   127764  17.226  19.468   106528  17.265  19.551  17:57:17.18  -31:56:51.0
  342.46   297.78  16.982  0.001  19.301  0.006   127767  17.098  19.310   106529  17.044  19.273  17:57:16.82  -31:56:49.3
  197.52   305.20  99.999  9.999  99.999  9.999        0  99.999  99.999   106530  18.666  20.596  17:57:19.78  -31:56:47.5
  354.97   301.53  17.129  0.001  19.003  0.003   127769  17.248  19.042   106531  17.278  19.052  17:57:16.56  -31:56:48.4
  350.80   316.00  16.536  0.000  18.107  0.002   127555  16.656  18.166   106535  16.647  18.161  17:57:16.65  -31:56:44.6
  190.39   335.96  16.801  0.001  18.590  0.004   127560  16.914  18.630   106537  16.962  18.653  17:57:19.93  -31:56:39.5
  281.01   370.67  16.538  0.000  19.053  0.003   127569  16.650  19.045   106542  16.672  19.060  17:57:18.07  -31:56:30.4
  345.98   370.53  17.114  0.001  18.857  0.003   127793  17.233  18.904   106544  17.255  18.882  17:57:16.75  -31:56:30.4
  319.54   391.25  16.856  0.000  18.568  0.002   127579  16.974  18.616   106549  16.999  18.648  17:57:17.29  -31:56:25.0
  249.34   409.18  99.999  9.999  99.999  9.999        0  99.999  99.999   106556  18.307  21.309  17:57:18.72  -31:56:20.4
  338.17   245.82  18.413  0.003  20.280  0.011   128058  18.532  20.321   106646  18.604  20.398  17:57:16.90  -31:57:02.8
  256.77   243.95  99.999  9.999  99.999  9.999        0  99.999  99.999   106647  17.091  20.007  17:57:18.57  -31:57:03.4
  172.42   312.80  99.999  9.999  99.999  9.999        0  99.999  99.999   106648  18.427  20.889  17:57:20.29  -31:56:45.5
  322.96   125.51  17.471  0.001  19.405  0.005   127684  17.586  19.442   106653  17.602  19.435  17:57:17.21  -31:57:34.1
  239.13   126.27  17.399  0.001  19.141  0.004   127683  17.516  19.190   106655  17.531  19.187  17:57:18.92  -31:57:34.0
  282.94   132.38  17.473  0.001  19.940  0.009   127686  17.586  19.940   106657  17.601  19.937  17:57:18.03  -31:57:32.4
  237.86   134.51  18.174  0.002  20.145  0.010   127952  18.290  20.178   106658  18.255  20.203  17:57:18.95  -31:57:31.8
  213.24   137.45  18.051  0.001  19.848  0.006   127953  18.167  19.892   106660  18.173  19.890  17:57:19.45  -31:57:31.1
  295.56   138.45  17.949  0.001  20.084  0.007   127954  18.064  20.107   106661  18.151  20.153  17:57:17.77  -31:57:30.8
  193.26   140.97  18.127  0.002  19.902  0.007   127958  18.243  19.947   106663  18.036  20.007  17:57:19.86  -31:57:30.2
  335.35   143.51  17.316  0.001  19.298  0.004   127691  17.433  19.333   106664  17.448  19.328  17:57:16.96  -31:57:29.4
  240.66   144.12  18.137  0.001  20.355  0.009   127961  18.251  20.372   106666  18.176  20.226  17:57:18.89  -31:57:29.3
  238.14   148.49  17.963  0.001  20.952  0.019   127964  18.074  20.916   106669  18.064  19.893  17:57:18.94  -31:57:28.2
  318.07   153.92  17.692  0.003  19.734  0.013   127696  17.808  19.764   106672  17.799  19.684  17:57:17.31  -31:57:26.7
  352.90   155.56  17.517  0.001  19.884  0.007   127697  17.631  19.892   106673  17.600  19.784  17:57:16.60  -31:57:26.3
  187.01   160.98  17.824  0.001  19.827  0.007   127700  17.940  19.856   106677  17.903  19.813  17:57:19.99  -31:57:25.0
  345.13   162.71  17.385  0.002  19.667  0.008   127702  17.500  19.681   106679  17.441  19.681  17:57:16.76  -31:57:24.4
  374.79   163.06  18.174  0.001  20.146  0.010   127978  18.291  20.181   106680  18.262  20.113  17:57:16.15  -31:57:24.3
  352.68   167.84  17.382  0.001  19.497  0.008   127705  17.498  19.523   106683  17.515  19.509  17:57:16.60  -31:57:23.1
  281.97   175.31  17.733  0.001  20.100  0.009   127711  17.848  20.106   106692  17.844  19.988  17:57:18.05  -31:57:21.2
  400.26   181.58  17.629  0.001  19.560  0.006   127714  17.747  19.598   106695  17.715  19.595  17:57:15.63  -31:57:19.5
  404.38   184.39  17.819  0.001  19.857  0.007   128003  17.936  19.887   106697  17.963  19.754  17:57:15.55  -31:57:18.8
  273.55   185.78  17.694  0.001  19.859  0.008   127718  17.810  19.878   106698  17.834  19.871  17:57:18.22  -31:57:18.5
  226.23   187.42  17.766  0.001  20.046  0.010   127719  17.880  20.056   106700  17.809  19.969  17:57:19.19  -31:57:18.1
  176.09   188.69  17.750  0.001  20.035  0.008   128007  17.863  20.043   106702  17.891  20.052  17:57:20.22  -31:57:17.8
  236.81   191.71  17.929  0.002  19.873  0.009   128010  18.044  19.906   106703  17.986  19.762  17:57:18.97  -31:57:17.0
  246.06   196.97  17.612  0.001  20.260  0.012   127724  17.724  20.245   106705  17.733  20.189  17:57:18.78  -31:57:15.6
  412.19   202.80  18.125  0.001  19.650  0.005   127921  18.245  19.715   106709  18.221  21.290  17:57:15.39  -31:57:14.0
  182.94   208.27  99.999  9.999  99.999  9.999        0  99.999  99.999   106711  17.924  20.160  17:57:20.08  -31:57:12.7
  317.65   212.12  17.533  0.001  19.359  0.005   127727  17.651  19.403   106713  17.633  19.395  17:57:17.32  -31:57:11.6
  392.40   215.60  17.405  0.001  19.610  0.005   127730  17.523  19.629   106716  17.591  19.664  17:57:15.79  -31:57:10.7
  232.64   233.17  17.676  0.001  20.035  0.010   127736  17.790  20.038   106722  17.766  19.975  17:57:19.06  -31:57:06.2
  313.12   238.27  17.625  0.001  19.606  0.006   127738  17.742  19.638   106725  17.739  19.616  17:57:17.41  -31:57:04.8
  191.22   239.72  18.001  0.001  20.244  0.011   128050  18.114  20.254   106727  17.985  20.232  17:57:19.91  -31:57:04.5
  380.19   239.84  17.969  0.001  20.196  0.010   128052  18.088  20.213   106728  18.050  20.218  17:57:16.04  -31:57:04.4
  251.39   240.54  18.039  0.001  19.972  0.008   128051  18.155  20.005   106729  18.096  19.949  17:57:18.68  -31:57:04.3
  215.63   241.73  99.999  9.999  99.999  9.999        0  99.999  99.999   106731  17.585  20.072  17:57:19.41  -31:57:04.0
  320.52   252.28  18.175  0.002  20.308  0.011   128060  18.292  20.330   106734  18.250  20.307  17:57:17.26  -31:57:01.2
  410.24   253.91  18.159  0.002  20.189  0.010   128062  18.279  20.218   106735  18.229  20.135  17:57:15.43  -31:57:00.7
  391.94   256.46  17.986  0.001  20.021  0.007   128063  18.105  20.050   106737  17.854  20.076  17:57:15.80  -31:57:00.0
  317.40   258.65  18.308  0.002  20.011  0.009   128065  18.427  20.061   106739  18.561  20.126  17:57:17.33  -31:56:59.5
  180.67   259.75  18.014  0.001  20.255  0.009   128067  18.126  20.264   106740  18.057  20.498  17:57:20.12  -31:56:59.3
  399.94   267.22  19.311  0.004  21.031  0.018   128955  19.431  21.082   106743  19.688  21.617  17:57:15.64  -31:56:57.2
  237.48   271.69  18.561  0.004  20.525  0.021   128969  18.676  20.554   106745  18.609  20.709  17:57:18.96  -31:56:56.2
  378.20   268.18  18.183  0.001  20.613  0.013   128076  18.300  20.616   106747  18.283  20.486  17:57:16.08  -31:56:57.0
  234.19   269.58  18.112  0.002  19.855  0.011   128077  18.228  19.900   106749  18.063  19.968  17:57:19.03  -31:56:56.7
  393.27   275.69  17.565  0.001  19.467  0.005   127758  17.685  19.505   106753  17.702  19.501  17:57:15.78  -31:56:55.0
  355.04   281.66  17.362  0.001  19.023  0.004   127761  17.482  19.078   106755  17.460  19.048  17:57:16.56  -31:56:53.5
  303.93   285.88  18.118  0.002  20.336  0.012   128087  18.233  20.350   106756  18.198  20.311  17:57:17.60  -31:56:52.4
  328.48   286.67  17.537  0.001  19.288  0.005   127763  17.655  19.335   106757  17.656  19.305  17:57:17.10  -31:56:52.2
  223.39   293.22  18.024  0.001  20.288  0.010   128092  18.136  20.296   106760  17.971  20.279  17:57:19.25  -31:56:50.6
  314.13   294.43  17.373  0.001  19.823  0.006   127766  17.487  19.822   106761  17.507  19.794  17:57:17.39  -31:56:50.2
  192.31   307.96  99.999  9.999  99.999  9.999        0  99.999  99.999   106765  19.172  21.078  17:57:19.89  -31:56:46.8
  343.09   305.51  17.833  0.001  19.595  0.007   128103  17.952  19.642   106767  17.953  19.626  17:57:16.80  -31:56:47.3
  181.02   308.13  17.387  0.001  19.998  0.010   127773  17.496  19.982   106768  17.516  20.013  17:57:20.12  -31:56:46.7
  347.40   310.62  18.077  0.001  20.373  0.010   128106  18.193  20.383   106770  18.113  20.275  17:57:16.71  -31:56:46.0
  288.89   312.78  17.500  0.001  19.872  0.007   127777  17.614  19.875   106772  17.601  19.786  17:57:17.91  -31:56:45.5
  222.37   313.75  17.808  0.001  19.929  0.007   128107  17.921  19.947   106773  17.973  19.915  17:57:19.27  -31:56:45.2
  239.66   316.47  17.679  0.001  19.534  0.007   127779  17.793  19.570   106776  17.757  19.572  17:57:18.92  -31:56:44.5
  215.86   326.53  18.023  0.002  20.158  0.009   128126  18.135  20.175   106783  18.074  20.022  17:57:19.41  -31:56:41.9
  359.48   338.64  18.010  0.001  20.362  0.010   128140  18.126  20.369   106790  18.132  20.437  17:57:16.47  -31:56:38.7
  370.23   347.15  17.862  0.001  20.032  0.010   128148  17.980  20.050   106795  17.959  19.973  17:57:16.25  -31:56:36.5
  352.36   356.17  17.552  0.001  19.898  0.008   127787  17.667  19.904   106797  17.789  19.917  17:57:16.61  -31:56:34.1
  358.39   361.54  17.445  0.001  19.234  0.005   127790  17.564  19.278   106801  17.573  19.278  17:57:16.49  -31:56:32.7
  201.48   370.12  99.999  9.999  99.999  9.999        0  99.999  99.999   106805  18.453  20.708  17:57:19.70  -31:56:30.6
  269.76   373.85  18.127  0.002  20.115  0.010   128172  18.242  20.143   106808  18.222  20.062  17:57:18.30  -31:56:29.6
  321.73   375.75  17.530  0.001  19.476  0.006   127796  17.647  19.508   106809  17.643  19.637  17:57:17.24  -31:56:29.1
  213.46   381.32  17.825  0.001  19.787  0.009   128184  17.937  19.815   106811  17.896  19.807  17:57:19.46  -31:56:27.7
  224.49   382.86  18.132  0.002  20.333  0.012   128182  18.243  20.346   106812  18.106  20.552  17:57:19.23  -31:56:27.3
  293.93   392.00  17.754  0.001  19.615  0.006   127802  17.869  19.652   106819  17.884  19.657  17:57:17.81  -31:56:24.9
  239.43   402.21  99.999  9.999  99.999  9.999        0  99.999  99.999   106828  17.680  19.791  17:57:18.93  -31:56:22.2
  198.40   414.56  18.083  0.002  19.949  0.008   128216  18.193  19.983   106835  18.250  20.052  17:57:19.77  -31:56:19.0
  336.07   248.68  99.999  9.999  99.999  9.999        0  99.999  99.999   106982  19.524  21.964  17:57:16.94  -31:57:02.1
  240.65   129.79  99.999  9.999  99.999  9.999        0  99.999  99.999   106984  18.621  21.121  17:57:18.89  -31:57:33.1
  291.28   137.42  18.793  0.003  21.533  0.028   128594  18.905  21.514   106985  18.772  21.165  17:57:17.86  -31:57:31.0
  192.66   147.23  19.361  0.004  20.831  0.017   128498  19.479  20.897   106986  19.627  21.044  17:57:19.88  -31:57:28.5
  187.35   239.49  19.176  0.004  21.038  0.017   128512  19.290  21.072   106997  19.222  21.074  17:57:19.99  -31:57:04.6
  250.65   236.70  99.999  9.999  99.999  9.999        0  99.999  99.999   106998  19.455  21.277  17:57:18.69  -31:57:05.3
  200.06   126.92  19.016  0.004  20.725  0.016   128566  19.133  20.776   107023  19.097  20.932  17:57:19.72  -31:57:33.8
  217.73   130.72  18.253  0.002  20.608  0.015   127945  18.366  20.615   107025  18.332  20.587  17:57:19.36  -31:57:32.8
  203.03   131.47  18.432  0.003  20.853  0.017   127946  18.546  20.854   107026  18.575  20.498  17:57:19.66  -31:57:32.6
  331.83   130.67  99.999  9.999  99.999  9.999        0  99.999  99.999   107027  18.827  20.737  17:57:17.03  -31:57:32.8
  268.61   132.35  18.448  0.002  20.663  0.015   127950  18.562  20.680   107030  18.544  20.480  17:57:18.32  -31:57:32.4
  244.32   132.21  99.999  9.999  99.999  9.999        0  99.999  99.999   107032  18.906  20.688  17:57:18.82  -31:57:32.4
  390.64   140.33  19.004  0.003  20.909  0.017   128604  19.121  20.949   107037  19.063  21.089  17:57:15.83  -31:57:30.2
  252.23   141.08  18.750  0.002  20.866  0.018   128601  18.864  20.889   107038  18.872  20.767  17:57:18.66  -31:57:30.1
  297.13   145.61  18.815  0.002  20.929  0.018   128617  18.931  20.953   107045  18.895  20.929  17:57:17.74  -31:57:28.9
  365.41   150.06  18.650  0.002  21.209  0.025   128631  18.764  21.203   107049  18.708  21.014  17:57:16.34  -31:57:27.7
  209.94   152.11  18.289  0.002  20.468  0.012   127968  18.404  20.486   107052  18.315  20.438  17:57:19.52  -31:57:27.3
  198.34   156.46  18.415  0.002  20.483  0.013   127972  18.530  20.508   107060  18.477  20.396  17:57:19.76  -31:57:26.1
  255.56   157.46  99.999  9.999  99.999  9.999        0  99.999  99.999   107061  18.637  20.788  17:57:18.59  -31:57:25.9
  277.35   161.17  18.506  0.002  21.060  0.021   127976  18.620  21.053   107062  18.637  21.375  17:57:18.14  -31:57:24.9
  274.11   157.82  18.979  0.003  21.064  0.018   128653  19.094  21.089   107065  19.098  21.140  17:57:18.21  -31:57:25.8
  346.66   158.34  18.990  0.004  21.055  0.027   128654  19.106  21.083   107066  19.159  20.864  17:57:16.73  -31:57:25.6
  400.52   159.01  99.999  9.999  99.999  9.999        0  99.999  99.999   107067  19.024  20.827  17:57:15.62  -31:57:25.4
  264.86   159.73  18.995  0.004  21.132  0.023   128658  19.110  21.154   107068  18.858  21.107  17:57:18.40  -31:57:25.3
  290.12   160.14  18.495  0.002  20.631  0.014   127975  18.611  20.653   107069  18.679  20.615  17:57:17.88  -31:57:25.1
  229.18   162.32  18.498  0.002  20.631  0.014   127977  18.613  20.652   107070  18.592  20.474  17:57:19.13  -31:57:24.6
  271.60   163.58  18.769  0.003  20.929  0.019   128663  18.883  20.949   107071  18.642  20.833  17:57:18.26  -31:57:24.3
  265.69   167.00  99.999  9.999  99.999  9.999        0  99.999  99.999   107074  19.532  21.058  17:57:18.38  -31:57:23.4
  326.49   170.21  99.999  9.999  99.999  9.999        0  99.999  99.999   107076  19.012  20.807  17:57:17.14  -31:57:22.5
  405.28   170.91  99.999  9.999  99.999  9.999        0  99.999  99.999   107077  18.950  21.507  17:57:15.53  -31:57:22.3
  197.30   170.26  18.457  0.002  20.622  0.011   127987  18.571  20.640   107080  18.619  20.551  17:57:19.78  -31:57:22.6
  399.95   169.41  99.999  9.999  99.999  9.999        0  99.999  99.999   107081  18.625  20.694  17:57:15.64  -31:57:22.7
  204.49   173.68  18.305  0.002  20.158  0.010   127989  18.421  20.197   107085  18.248  20.183  17:57:19.63  -31:57:21.7
  350.06   174.55  99.999  9.999  99.999  9.999        0  99.999  99.999   107086  19.029  20.813  17:57:16.66  -31:57:21.4
  236.96   177.05  18.404  0.004  20.090  0.013   127998  18.521  20.141   107091  18.391  20.291  17:57:18.97  -31:57:20.8
  346.80   176.84  99.999  9.999  99.999  9.999        0  99.999  99.999   107092  18.681  20.561  17:57:16.72  -31:57:20.8
  328.44   180.81  18.828  0.003  20.957  0.015   128704  18.944  20.981   107094  18.764  20.921  17:57:17.10  -31:57:19.7
  319.90   182.67  99.999  9.999  99.999  9.999        0  99.999  99.999   107095  18.805  20.602  17:57:17.27  -31:57:19.3
  220.71   183.52  18.501  0.002  20.491  0.012   128002  18.617  20.521   107098  18.573  20.415  17:57:19.30  -31:57:19.1
  379.06   183.79  18.531  0.002  20.723  0.014   128004  18.648  20.743   107099  18.617  20.677  17:57:16.06  -31:57:18.9
  255.81   183.73  99.999  9.999  99.999  9.999        0  99.999  99.999   107102  18.990  21.322  17:57:18.58  -31:57:19.0
  302.78   183.89  99.999  9.999  99.999  9.999        0  99.999  99.999   107103  19.227  20.994  17:57:17.62  -31:57:19.0
  353.92   186.72  18.348  0.002  20.889  0.017   128005  18.463  20.884   107107  18.522  20.846  17:57:16.58  -31:57:18.2
  388.01   188.30  18.228  0.002  20.541  0.014   128008  18.344  20.552   107109  18.311  20.548  17:57:15.88  -31:57:17.8
  208.98   191.37  18.862  0.003  20.950  0.019   128737  18.977  20.972   107114  18.941  21.093  17:57:19.54  -31:57:17.1
  274.95   193.19  18.845  0.003  21.189  0.025   128012  18.960  21.196   107115  18.943  20.762  17:57:18.19  -31:57:16.6
  280.34   191.38  18.780  0.003  20.979  0.018   128732  18.895  20.995   107116  18.953  20.903  17:57:18.08  -31:57:17.0
  322.24   191.24  18.862  0.003  21.183  0.022   128740  18.977  21.192   107117  18.941  21.094  17:57:17.23  -31:57:17.0
  369.09   194.24  18.674  0.002  20.459  0.012   128014  18.793  20.507   107118  18.755  20.586  17:57:16.27  -31:57:16.2
  219.57   198.42  19.213  0.004  20.823  0.016   128758  19.330  20.878   107124  19.071  21.159  17:57:19.33  -31:57:15.2
  362.13   199.42  18.813  0.003  20.925  0.018   128760  18.930  20.950   107126  19.015  20.909  17:57:16.41  -31:57:14.9
  387.76   200.55  18.853  0.003  20.946  0.016   128762  18.971  20.972   107127  18.765  20.897  17:57:15.89  -31:57:14.6
  403.68   200.31  18.794  0.002  21.037  0.020   128763  18.912  21.053   107128  18.852  20.882  17:57:15.56  -31:57:14.6
  369.72   201.50  18.971  0.003  21.144  0.023   128767  19.089  21.165   107130  18.975  20.989  17:57:16.25  -31:57:14.3
  187.74   202.99  18.809  0.002  20.881  0.016   128771  18.923  20.903   107133  18.916  20.861  17:57:19.98  -31:57:14.1
  273.19   203.70  18.523  0.002  20.995  0.017   128022  18.638  20.993   107134  18.596  20.893  17:57:18.23  -31:57:13.8
  366.63   205.96  99.999  9.999  99.999  9.999        0  99.999  99.999   107135  18.477  20.552  17:57:16.32  -31:57:13.2
  205.73   206.17  18.771  0.002  20.960  0.017   128778  18.885  20.975   107137  18.923  20.905  17:57:19.61  -31:57:13.2
  316.38   205.94  18.949  0.003  21.112  0.022   128779  19.065  21.132   107138  19.093  21.229  17:57:17.35  -31:57:13.2
  300.72   210.09  18.978  0.004  21.160  0.024   128785  19.093  21.178   107142  19.158  21.182  17:57:17.67  -31:57:12.2
  357.92   212.20  18.954  0.003  21.185  0.024   128793  19.071  21.201   107143  19.085  21.306  17:57:16.50  -31:57:11.6
  350.77   216.61  18.437  0.002  20.471  0.012   128030  18.555  20.501   107146  18.792  20.567  17:57:16.64  -31:57:10.4
  404.16   215.91  18.678  0.002  20.800  0.019   128802  18.796  20.824   107147  18.810  20.761  17:57:15.55  -31:57:10.6
  332.69   218.14  99.999  9.999  99.999  9.999        0  99.999  99.999   107150  18.942  20.897  17:57:17.01  -31:57:10.0
  387.71   218.56  18.757  0.002  21.052  0.020   128814  18.875  21.064   107151  18.897  21.000  17:57:15.89  -31:57:09.9
  201.48   220.26  18.552  0.002  20.804  0.018   128034  18.665  20.814   107152  18.631  20.736  17:57:19.70  -31:57:09.6
  357.73   218.79  18.887  0.003  21.303  0.028   128816  19.003  21.306   107153  18.983  21.128  17:57:16.50  -31:57:09.9
  328.28   221.17  18.685  0.003  21.272  0.025   128039  18.799  21.263   107157  18.695  21.120  17:57:17.10  -31:57:09.3
  376.56   220.99  18.322  0.002  20.389  0.010   128035  18.440  20.417   107158  18.428  20.317  17:57:16.12  -31:57:09.3
  245.95   221.69  18.772  0.002  21.282  0.028   128820  18.885  21.275   107159  18.918  21.084  17:57:18.79  -31:57:09.2
  382.74   223.01  18.825  0.003  20.955  0.015   128823  18.943  20.978   107161  19.003  20.854  17:57:15.99  -31:57:08.8
  233.66   224.29  19.120  0.003  20.987  0.017   128829  19.236  21.025   107162  18.901  21.013  17:57:19.04  -31:57:08.5
  302.54   227.75  18.889  0.003  21.164  0.023   128841  19.006  21.176   107168  18.970  21.052  17:57:17.63  -31:57:07.6
  400.82   231.26  19.015  0.003  21.160  0.021   128851  19.134  21.182   107170  19.102  21.150  17:57:15.62  -31:57:06.6
  203.86   235.29  18.305  0.002  20.247  0.010   128047  18.420  20.278   107171  18.613  20.360  17:57:19.65  -31:57:05.6
  264.60   242.81  18.847  0.003  20.792  0.015   128882  18.964  20.824   107179  19.063  20.811  17:57:18.41  -31:57:03.7
  407.10   244.10  18.608  0.002  20.459  0.012   128057  18.728  20.501   107180  18.843  20.431  17:57:15.49  -31:57:03.3
  179.01   244.31  19.121  0.003  21.329  0.025   128892  19.233  21.340   107182  19.201  21.099  17:57:20.16  -31:57:03.3
  348.55   244.89  18.983  0.004  21.318  0.025   128888  19.100  21.326   107183  18.952  21.139  17:57:16.69  -31:57:03.1
  286.59   247.67  18.433  0.002  20.965  0.021   128059  18.547  20.958   107184  18.504  21.432  17:57:17.96  -31:57:02.4
  214.41   248.76  18.765  0.003  21.027  0.020   128906  18.878  21.035   107186  18.955  20.998  17:57:19.43  -31:57:02.1
  414.08   249.88  99.999  9.999  99.999  9.999        0  99.999  99.999   107187  18.857  20.965  17:57:15.35  -31:57:01.7
  244.01   252.56  18.884  0.004  20.650  0.017   128916  19.001  20.693   107190  18.880  20.850  17:57:18.83  -31:57:01.1
  387.01   252.08  99.999  9.999  99.999  9.999        0  99.999  99.999   107191  19.014  21.124  17:57:15.90  -31:57:01.2
  388.27   256.30  18.602  0.002  20.380  0.012   128928  18.723  20.428   107192  18.610  20.521  17:57:15.88  -31:57:00.1
  324.28   258.23  18.368  0.002  20.546  0.013   128068  18.485  20.564   107194  18.515  20.613  17:57:17.19  -31:56:59.6
  398.51   257.55  99.999  9.999  99.999  9.999        0  99.999  99.999   107195  18.381  20.623  17:57:15.67  -31:56:59.8
  335.37   260.26  18.871  0.003  21.182  0.022   128936  18.988  21.191   107197  18.976  21.113  17:57:16.96  -31:56:59.1
  256.17   263.60  18.833  0.004  20.543  0.019   128945  18.950  20.591   107200  18.973  20.506  17:57:18.58  -31:56:58.3
  299.71   266.60  18.611  0.002  20.610  0.016   128075  18.727  20.639   107205  18.808  20.657  17:57:17.69  -31:56:57.5
  254.37   268.09  99.999  9.999  99.999  9.999        0  99.999  99.999   107206  19.112  20.328  17:57:18.62  -31:56:57.1
  386.53   268.75  18.852  0.003  20.809  0.018   128966  18.971  20.843   107207  18.998  20.923  17:57:15.91  -31:56:56.9
  274.99   269.21  18.792  0.003  21.106  0.021   128963  18.906  21.113   107209  19.242  20.990  17:57:18.19  -31:56:56.8
  329.26   269.22  18.945  0.003  21.088  0.021   128964  19.062  21.108   107210  19.010  21.032  17:57:17.08  -31:56:56.8
  362.95   270.20  18.987  0.003  21.733  0.050   128971  19.102  21.713   107211  19.024  21.170  17:57:16.40  -31:56:56.5
  218.63   272.71  18.390  0.002  20.513  0.012   128078  18.504  20.531   107212  18.494  20.686  17:57:19.35  -31:56:55.9
  279.46   273.24  99.999  9.999  99.999  9.999        0  99.999  99.999   107214  18.649  20.717  17:57:18.10  -31:56:55.7
  354.22   273.86  18.754  0.002  20.557  0.014   128974  18.873  20.602   107215  18.734  20.731  17:57:16.57  -31:56:55.5
  333.95   274.89  18.683  0.002  20.774  0.015   128980  18.800  20.798   107216  19.001  20.850  17:57:16.99  -31:56:55.3
  339.40   275.39  19.010  0.003  21.038  0.017   128978  19.128  21.067   107217  19.178  21.209  17:57:16.88  -31:56:55.2
  238.38   276.99  99.999  9.999  99.999  9.999        0  99.999  99.999   107218  19.015  20.735  17:57:18.94  -31:56:54.8
  345.28   278.16  18.848  0.003  20.861  0.016   128991  18.966  20.891   107222  18.931  20.893  17:57:16.76  -31:56:54.4
  207.03   279.28  18.766  0.003  21.398  0.029   128993  18.876  21.380   107224  18.807  21.098  17:57:19.58  -31:56:54.2
  380.85   280.84  18.761  0.003  20.269  0.010   129003  18.883  20.334   107227  18.704  20.979  17:57:16.03  -31:56:53.7
  274.94   282.86  18.620  0.002  20.903  0.020   128086  18.734  20.912   107228  18.751  20.765  17:57:18.20  -31:56:53.2
  385.89   283.00  18.663  0.003  20.945  0.019   129008  18.781  20.958   107229  18.735  20.703  17:57:15.93  -31:56:53.2
  408.29   283.84  99.999  9.999  99.999  9.999        0  99.999  99.999   107230  19.226  20.695  17:57:15.47  -31:56:52.9
  380.01   284.35  99.999  9.999  99.999  9.999        0  99.999  99.999   107233  18.519  20.362  17:57:16.05  -31:56:52.8
  345.12   287.31  18.877  0.003  21.241  0.024   129019  18.994  21.246   107239  18.908  21.031  17:57:16.76  -31:56:52.1
  360.73   288.10  18.888  0.003  21.542  0.029   129020  19.003  21.528   107241  18.986  21.345  17:57:16.44  -31:56:51.8
  215.78   289.39  18.904  0.003  21.233  0.024   129021  19.016  21.237   107242  18.909  21.030  17:57:19.41  -31:56:51.6
  378.54   295.54  18.296  0.002  20.329  0.011   128094  18.416  20.358   107249  18.476  20.423  17:57:16.08  -31:56:49.9
  182.42   296.86  18.458  0.004  20.566  0.018   128096  18.570  20.584   107250  18.459  20.609  17:57:20.09  -31:56:49.6
  210.44   298.05  18.652  0.003  20.784  0.020   129044  18.765  20.802   107253  18.658  20.844  17:57:19.52  -31:56:49.3
  372.85   302.04  18.591  0.002  20.570  0.013   128101  18.710  20.603   107254  18.599  20.604  17:57:16.19  -31:56:48.2
  375.97   298.00  18.684  0.002  21.197  0.020   129045  18.801  21.194   107255  18.715  20.719  17:57:16.13  -31:56:49.3
  285.86   299.86  18.978  0.003  20.904  0.021   129039  19.094  20.938   107257  18.973  21.042  17:57:17.97  -31:56:48.8
  317.53   299.85  18.730  0.002  21.163  0.019   129050  18.845  21.163   107258  18.777  20.966  17:57:17.33  -31:56:48.8
  219.31   301.71  18.319  0.002  20.763  0.019   128100  18.430  20.759   107260  18.423  20.599  17:57:19.33  -31:56:48.4
  360.68   302.06  18.707  0.002  20.812  0.016   129056  18.825  20.836   107261  18.915  20.791  17:57:16.44  -31:56:48.2
  198.75   312.33  99.999  9.999  99.999  9.999        0  99.999  99.999   107265  19.073  21.304  17:57:19.76  -31:56:45.6
  256.82   307.50  18.544  0.002  20.610  0.013   128104  18.658  20.633   107267  18.617  20.816  17:57:18.57  -31:56:46.8
  318.06   306.45  99.999  9.999  99.999  9.999        0  99.999  99.999   107268  18.732  21.203  17:57:17.31  -31:56:47.1
  287.63   307.77  18.605  0.002  20.861  0.019   128105  18.719  20.872   107272  18.557  20.722  17:57:17.94  -31:56:46.8
  306.74   307.79  18.820  0.002  21.045  0.019   129079  18.935  21.059   107274  19.150  20.934  17:57:17.55  -31:56:46.7
  262.47   309.43  99.999  9.999  99.999  9.999        0  99.999  99.999   107276  19.412  21.203  17:57:18.45  -31:56:46.3
  300.86   311.16  99.999  9.999  99.999  9.999        0  99.999  99.999   107278  18.971  21.035  17:57:17.67  -31:56:45.9
  326.15   312.07  18.615  0.002  20.747  0.016   129099  18.732  20.767   107279  18.752  20.651  17:57:17.15  -31:56:45.6
  261.04   314.23  18.891  0.003  21.894  0.047   129104  19.001  21.853   107282  18.918  21.226  17:57:18.48  -31:56:45.1
  393.93   316.37  18.209  0.002  20.602  0.015   128114  18.326  20.606   107284  18.185  20.531  17:57:15.76  -31:56:44.5
  212.34   317.82  18.497  0.002  21.028  0.018   128118  18.607  21.018   107287  18.623  20.975  17:57:19.48  -31:56:44.2
  225.96   322.79  18.403  0.002  20.761  0.019   128120  18.515  20.763   107291  18.413  20.798  17:57:19.20  -31:56:42.9
  208.62   324.01  18.713  0.003  20.656  0.014   129125  18.826  20.685   107296  19.027  20.871  17:57:19.55  -31:56:42.6
  358.66   323.05  18.981  0.003  21.106  0.020   129129  19.098  21.128   107297  19.031  20.943  17:57:16.48  -31:56:42.8
  382.51   323.06  18.813  0.003  20.969  0.016   129122  18.932  20.989   107298  18.752  20.815  17:57:16.00  -31:56:42.7
  264.12   325.09  18.498  0.002  20.663  0.018   128125  18.612  20.679   107299  18.645  20.823  17:57:18.42  -31:56:42.3
  190.54   327.96  99.999  9.999  99.999  9.999        0  99.999  99.999   107302  19.079  20.808  17:57:19.92  -31:56:41.6
  199.95   330.46  18.496  0.002  20.688  0.014   128129  18.608  20.701   107305  18.469  20.649  17:57:19.73  -31:56:40.9
  323.34   332.03  19.043  0.003  21.345  0.025   129158  19.158  21.354   107312  19.002  21.132  17:57:17.21  -31:56:40.4
  278.44   332.93  99.999  9.999  99.999  9.999        0  99.999  99.999   107313  18.569  20.429  17:57:18.13  -31:56:40.2
  314.26   335.54  18.719  0.002  20.975  0.020   129167  18.834  20.987   107314  18.786  20.823  17:57:17.39  -31:56:39.5
  346.99   338.07  99.999  9.999  99.999  9.999        0  99.999  99.999   107317  18.465  20.364  17:57:16.72  -31:56:38.9
  273.43   339.82  99.999  9.999  99.999  9.999        0  99.999  99.999   107322  18.526  20.590  17:57:18.23  -31:56:38.4
  319.33   345.19  18.574  0.002  20.660  0.013   128147  18.690  20.684   107326  18.847  20.817  17:57:17.29  -31:56:37.0
  297.06   349.60  18.544  0.002  20.628  0.015   128151  18.659  20.650   107330  18.600  20.766  17:57:17.75  -31:56:35.9
  350.77   347.67  18.739  0.002  20.764  0.015   129206  18.856  20.792   107331  18.917  20.764  17:57:16.65  -31:56:36.4
  190.29   352.86  18.595  0.002  21.392  0.024   128154  18.703  21.363   107338  18.675  21.124  17:57:19.93  -31:56:35.1
  335.94   355.62  18.344  0.002  20.223  0.010   128155  18.462  20.261   107340  18.395  20.311  17:57:16.95  -31:56:34.3
  365.43   356.93  18.148  0.002  20.273  0.010   128157  18.266  20.295   107342  18.280  20.195  17:57:16.35  -31:56:33.9
  294.56   358.96  99.999  9.999  99.999  9.999        0  99.999  99.999   107343  19.075  21.401  17:57:17.80  -31:56:33.4
  331.03   364.59  18.563  0.002  20.692  0.012   128166  18.679  20.713   107347  18.751  20.643  17:57:17.05  -31:56:32.0
  264.43   362.43  99.999  9.999  99.999  9.999        0  99.999  99.999   107353  18.222  20.806  17:57:18.41  -31:56:32.6
  245.32   391.45  18.303  0.002  20.376  0.013   128195  18.415  20.397   107380  18.306  20.378  17:57:18.80  -31:56:25.0
  276.41   385.36  18.658  0.003  20.759  0.017   129306  18.772  20.779   107381  18.703  20.634  17:57:18.17  -31:56:26.6
  247.87   385.64  18.799  0.004  20.414  0.018   129307  18.913  20.467   107382  18.777  20.431  17:57:18.75  -31:56:26.5
  281.95   385.73  18.847  0.003  20.918  0.023   129308  18.961  20.941   107383  18.785  20.763  17:57:18.06  -31:56:26.5
  325.58   391.67  99.999  9.999  99.999  9.999        0  99.999  99.999   107385  19.051  20.666  17:57:17.16  -31:56:24.9
  208.74   396.31  99.999  9.999  99.999  9.999        0  99.999  99.999   107393  19.831  21.473  17:57:19.55  -31:56:23.8
  316.59   394.40  19.020  0.003  20.884  0.020   129324  19.136  20.921   107394  18.879  20.845  17:57:17.35  -31:56:24.2
  264.69   391.33  99.999  9.999  99.999  9.999        0  99.999  99.999   107396  19.850  21.440  17:57:18.41  -31:56:25.0
  256.47   399.37  18.636  0.003  20.906  0.022   129335  18.748  20.914   107398  18.609  20.711  17:57:18.58  -31:56:23.0
  203.71   398.48  18.930  0.003  21.250  0.024   129343  19.038  21.253   107403  18.989  21.033  17:57:19.66  -31:56:23.2
  187.29   403.01  99.999  9.999  99.999  9.999        0  99.999  99.999   107404  18.877  21.294  17:57:19.99  -31:56:22.0
  244.04   396.54  99.999  9.999  99.999  9.999        0  99.999  99.999   107405  19.179  21.443  17:57:18.83  -31:56:23.7
  303.14   402.69  18.259  0.001  20.331  0.012   128207  18.374  20.354   107406  18.441  20.301  17:57:17.62  -31:56:22.1
  308.02   400.49  18.716  0.002  20.859  0.018   128203  18.831  20.878   107407  18.752  20.822  17:57:17.52  -31:56:22.6
  179.98   400.56  99.999  9.999  99.999  9.999        0  99.999  99.999   107413  19.146  22.021  17:57:20.14  -31:56:22.7
  254.07   409.10  99.999  9.999  99.999  9.999        0  99.999  99.999   107431  19.785  22.512  17:57:18.63  -31:56:20.4
  225.61   296.77  99.999  9.999  99.999  9.999        0  99.999  99.999   107830  19.417  21.649  17:57:19.21  -31:56:49.7
  247.79   232.50  19.310  0.004  21.201  0.020   128856  19.426  21.236   107840  19.320  21.261  17:57:18.75  -31:57:06.4
  191.31   125.25  19.110  0.004  21.072  0.020   128565  19.226  21.106   107843  19.210  21.036  17:57:19.90  -31:57:34.3
  396.54   153.48  99.999  9.999  99.999  9.999        0  99.999  99.999   107845  19.022  21.073  17:57:15.70  -31:57:26.8
  221.89   200.22  99.999  9.999  99.999  9.999        0  99.999  99.999   107848  19.865  21.749  17:57:19.28  -31:57:14.8
  391.75   200.76  99.999  9.999  99.999  9.999        0  99.999  99.999   107850  19.966  21.856  17:57:15.80  -31:57:14.5
  325.78   261.66  19.208  0.004  21.534  0.025   128516  19.324  21.542   107854  19.302  21.442  17:57:17.16  -31:56:58.7
  354.71   270.31  99.999  9.999  99.999  9.999        0  99.999  99.999   107857  19.422  21.474  17:57:16.56  -31:56:56.5
  281.64   307.51  99.999  9.999  99.999  9.999        0  99.999  99.999   107860  20.059  21.844  17:57:18.06  -31:56:46.8
  353.88   350.49  99.999  9.999  99.999  9.999        0  99.999  99.999   107866  19.867  22.620  17:57:16.58  -31:56:35.6
  378.17   125.23  19.146  0.003  21.357  0.025   128567  19.261  21.377   107900  19.289  21.262  17:57:16.08  -31:57:34.2
  267.29   125.29  99.999  9.999  99.999  9.999        0  99.999  99.999   107902  19.917  21.715  17:57:18.35  -31:57:34.2
  298.38   126.97  99.999  9.999  99.999  9.999        0  99.999  99.999   107903  20.052  21.828  17:57:17.71  -31:57:33.8
  286.16   126.39  99.999  9.999  99.999  9.999        0  99.999  99.999   107906  19.429  21.654  17:57:17.96  -31:57:33.9
  226.52   127.72  99.999  9.999  99.999  9.999        0  99.999  99.999   107917  19.699  21.791  17:57:19.18  -31:57:33.6
  281.40   127.04  99.999  9.999  99.999  9.999        0  99.999  99.999   107920  20.090  22.084  17:57:18.06  -31:57:33.8
  357.06   129.87  19.479  0.004  21.795  0.035   130270  19.593  21.806   107921  19.575  21.636  17:57:16.51  -31:57:33.0
  176.28   130.26  99.999  9.999  99.999  9.999        0  99.999  99.999   107924  20.072  21.834  17:57:20.21  -31:57:33.0
  373.60   131.23  19.388  0.004  21.549  0.028   130273  19.504  21.572   107925  19.551  21.622  17:57:16.17  -31:57:32.6
  235.50   131.20  99.999  9.999  99.999  9.999        0  99.999  99.999   107927  19.743  21.647  17:57:19.00  -31:57:32.7
  279.23   133.30  99.999  9.999  99.999  9.999        0  99.999  99.999   107930  19.267  21.366  17:57:18.10  -31:57:32.1
  299.80   134.42  99.999  9.999  99.999  9.999        0  99.999  99.999   107935  19.426  21.627  17:57:17.68  -31:57:31.8
  346.49   136.85  19.007  0.003  21.408  0.026   128595  19.121  21.414   107936  19.211  21.299  17:57:16.73  -31:57:31.2
  341.34   133.83  99.999  9.999  99.999  9.999        0  99.999  99.999   107937  19.669  22.137  17:57:16.83  -31:57:32.0
  208.25   136.12  99.999  9.999  99.999  9.999        0  99.999  99.999   107940  19.388  21.644  17:57:19.56  -31:57:31.4
  378.89   134.68  99.999  9.999  99.999  9.999        0  99.999  99.999   107941  19.739  22.028  17:57:16.07  -31:57:31.7
  223.12   136.91  19.191  0.003  21.280  0.019   128593  19.306  21.305   107943  19.170  21.128  17:57:19.25  -31:57:31.2
  364.18   137.46  99.999  9.999  99.999  9.999        0  99.999  99.999   107946  19.636  21.918  17:57:16.37  -31:57:31.0
  247.51   138.75  19.327  0.004  21.679  0.039   128602  19.441  21.686   107948  19.426  21.479  17:57:18.75  -31:57:30.7
  270.07   139.00  19.430  0.004  21.660  0.033   128603  19.545  21.676   107949  19.551  21.590  17:57:18.29  -31:57:30.6
  242.77   140.42  99.999  9.999  99.999  9.999        0  99.999  99.999   107955  19.605  21.801  17:57:18.85  -31:57:30.3
  350.86   141.13  19.040  0.003  21.145  0.020   128607  19.156  21.171   107956  19.038  21.810  17:57:16.64  -31:57:30.1
  205.68   143.32  99.999  9.999  99.999  9.999        0  99.999  99.999   107958  19.607  21.286  17:57:19.61  -31:57:29.6
  227.17   141.53  99.999  9.999  99.999  9.999        0  99.999  99.999   107959  19.751  21.823  17:57:19.17  -31:57:30.0
  233.46   142.98  19.498  0.005  22.079  0.050   130307  19.611  22.071   107963  19.625  21.582  17:57:19.04  -31:57:29.6
  343.88   142.78  18.964  0.003  21.343  0.022   128613  19.078  21.350   107964  19.030  21.186  17:57:16.78  -31:57:29.6
  385.02   143.01  99.999  9.999  99.999  9.999        0  99.999  99.999   107965  19.632  21.886  17:57:15.94  -31:57:29.5
  278.69   143.46  99.999  9.999  99.999  9.999        0  99.999  99.999   107967  19.579  21.665  17:57:18.12  -31:57:29.5
  285.75   145.04  19.278  0.004  21.635  0.034   130320  19.392  21.643   107968  19.411  21.350  17:57:17.97  -31:57:29.1
  391.07   144.50  99.999  9.999  99.999  9.999        0  99.999  99.999   107969  19.422  21.392  17:57:15.82  -31:57:29.2
  190.93   145.33  99.999  9.999  99.999  9.999        0  99.999  99.999   107970  19.225  21.655  17:57:19.91  -31:57:29.0
  217.81   149.82  99.999  9.999  99.999  9.999        0  99.999  99.999   107974  19.009  20.864  17:57:19.36  -31:57:27.9
  194.84   148.33  99.999  9.999  99.999  9.999        0  99.999  99.999   107976  19.537  22.143  17:57:19.83  -31:57:28.3
  319.05   149.54  19.280  0.005  21.224  0.029   128630  19.397  21.260   107977  19.312  21.396  17:57:17.29  -31:57:27.9
  244.41   150.17  19.135  0.003  21.638  0.038   128629  19.249  21.635   107979  19.066  21.469  17:57:18.82  -31:57:27.8
  357.62   149.33  99.999  9.999  99.999  9.999        0  99.999  99.999   107980  19.686  21.797  17:57:16.50  -31:57:27.9
  203.18   151.01  19.311  0.004  21.575  0.033   128635  19.425  21.587   107984  19.463  21.349  17:57:19.66  -31:57:27.6
  277.27   152.59  19.001  0.003  21.105  0.021   128636  19.116  21.129   107985  19.133  21.064  17:57:18.14  -31:57:27.1
  323.13   152.56  99.999  9.999  99.999  9.999        0  99.999  99.999   107986  19.413  21.484  17:57:17.21  -31:57:27.1
  343.58   154.05  99.999  9.999  99.999  9.999        0  99.999  99.999   107987  20.045  21.700  17:57:16.79  -31:57:26.7
  214.67   151.84  99.999  9.999  99.999  9.999        0  99.999  99.999   107990  19.597  22.009  17:57:19.43  -31:57:27.3
  301.64   152.33  99.999  9.999  99.999  9.999        0  99.999  99.999   107991  19.641  22.287  17:57:17.65  -31:57:27.2
  177.24   153.57  19.554  0.005  21.894  0.048   130357  19.668  21.900   107994  19.611  21.563  17:57:20.19  -31:57:26.9
  264.26   154.65  19.093  0.004  21.189  0.023   128644  19.208  21.213   107995  19.203  21.297  17:57:18.41  -31:57:26.6
  312.60   158.14  99.999  9.999  99.999  9.999        0  99.999  99.999   107999  19.975  22.562  17:57:17.42  -31:57:25.7
  365.30   156.07  19.098  0.003  21.089  0.019   128647  19.214  21.123   108002  19.138  21.194  17:57:16.34  -31:57:26.2
  172.01   157.60  19.136  0.003  21.406  0.029   128652  19.251  21.416   108004  19.143  21.211  17:57:20.30  -31:57:25.9
  300.34   157.90  99.999  9.999  99.999  9.999        0  99.999  99.999   108005  19.574  21.866  17:57:17.67  -31:57:25.7
  283.38   158.59  19.422  0.004  21.668  0.028   128659  19.537  21.683   108008  19.347  21.574  17:57:18.02  -31:57:25.5
  366.95   159.99  99.999  9.999  99.999  9.999        0  99.999  99.999   108011  19.391  21.543  17:57:16.31  -31:57:25.1
  307.46   163.38  99.999  9.999  99.999  9.999        0  99.999  99.999   108014  19.604  21.423  17:57:17.53  -31:57:24.3
  330.06   162.45  99.999  9.999  99.999  9.999        0  99.999  99.999   108019  19.035  21.276  17:57:17.07  -31:57:24.5
  357.49   161.65  99.999  9.999  99.999  9.999        0  99.999  99.999   108020  19.953  22.087  17:57:16.50  -31:57:24.7
  177.98   164.85  99.999  9.999  99.999  9.999        0  99.999  99.999   108022  19.286  21.349  17:57:20.18  -31:57:24.0
  193.92   163.29  99.999  9.999  99.999  9.999        0  99.999  99.999   108023  19.735  21.790  17:57:19.85  -31:57:24.4
  342.00   164.12  99.999  9.999  99.999  9.999        0  99.999  99.999   108027  19.277  20.628  17:57:16.82  -31:57:24.1
  237.40   168.40  18.907  0.003  20.897  0.021   128676  19.022  20.928   108034  19.068  20.978  17:57:18.96  -31:57:23.0
  324.66   167.81  99.999  9.999  99.999  9.999        0  99.999  99.999   108035  19.126  21.286  17:57:17.18  -31:57:23.1
  258.67   170.74  99.999  9.999  99.999  9.999        0  99.999  99.999   108039  20.023  21.701  17:57:18.53  -31:57:22.4
  292.90   168.85  19.098  0.003  21.301  0.023   128680  19.214  21.319   108040  19.147  21.169  17:57:17.83  -31:57:22.9
  381.03   169.51  19.305  0.004  21.505  0.032   128683  19.421  21.525   108041  19.208  21.334  17:57:16.02  -31:57:22.7
  269.61   172.74  99.999  9.999  99.999  9.999        0  99.999  99.999   108044  19.525  21.689  17:57:18.30  -31:57:21.9
  273.53   170.62  19.183  0.004  20.964  0.021   128685  19.300  21.010   108045  19.213  21.114  17:57:18.22  -31:57:22.4
  189.36   171.88  19.062  0.003  21.346  0.026   128691  19.175  21.355   108047  19.099  21.223  17:57:19.94  -31:57:22.1
  211.31   170.17  99.999  9.999  99.999  9.999        0  99.999  99.999   108048  19.662  21.638  17:57:19.49  -31:57:22.6
  224.39   170.70  99.999  9.999  99.999  9.999        0  99.999  99.999   108049  19.513  21.400  17:57:19.23  -31:57:22.4
  215.90   172.86  99.999  9.999  99.999  9.999        0  99.999  99.999   108051  19.447  21.582  17:57:19.40  -31:57:21.9
  241.28   175.05  99.999  9.999  99.999  9.999        0  99.999  99.999   108052  18.553  20.401  17:57:18.88  -31:57:21.3
  253.18   172.54  99.999  9.999  99.999  9.999        0  99.999  99.999   108053  19.832  21.548  17:57:18.64  -31:57:21.9
  343.35   176.00  99.999  9.999  99.999  9.999        0  99.999  99.999   108057  19.304  20.992  17:57:16.79  -31:57:21.0
  310.40   179.52  99.999  9.999  99.999  9.999        0  99.999  99.999   108061  20.070  22.625  17:57:17.47  -31:57:20.1
  351.91   177.08  18.816  0.003  20.198  0.013   127993  18.937  20.273   108062  19.049  20.747  17:57:16.62  -31:57:20.7
  175.32   178.11  99.999  9.999  99.999  9.999        0  99.999  99.999   108064  19.662  21.536  17:57:20.23  -31:57:20.5
  225.92   178.79  99.999  9.999  99.999  9.999        0  99.999  99.999   108065  19.872  21.630  17:57:19.20  -31:57:20.3
  231.28   178.29  99.999  9.999  99.999  9.999        0  99.999  99.999   108066  19.637  21.452  17:57:19.09  -31:57:20.5
  396.19   178.13  99.999  9.999  99.999  9.999        0  99.999  99.999   108067  19.544  21.607  17:57:15.71  -31:57:20.4
  215.97   179.95  19.192  0.003  21.344  0.024   128708  19.306  21.363   108071  19.325  21.206  17:57:19.40  -31:57:20.0
  338.76   181.48  99.999  9.999  99.999  9.999        0  99.999  99.999   108072  19.729  21.201  17:57:16.89  -31:57:19.6
  369.84   181.88  99.999  9.999  99.999  9.999        0  99.999  99.999   108073  19.553  21.523  17:57:16.25  -31:57:19.4
  347.70   181.35  99.999  9.999  99.999  9.999        0  99.999  99.999   108076  19.642  21.563  17:57:16.70  -31:57:19.6
  401.60   187.47  99.999  9.999  99.999  9.999        0  99.999  99.999   108082  19.049  21.674  17:57:15.60  -31:57:18.0
  170.15   185.88  19.200  0.004  21.547  0.031   128726  19.313  21.551   108085  19.274  21.264  17:57:20.34  -31:57:18.5
  382.94   187.04  99.999  9.999  99.999  9.999        0  99.999  99.999   108086  19.401  21.297  17:57:15.98  -31:57:18.1
  187.49   188.00  99.999  9.999  99.999  9.999        0  99.999  99.999   108090  19.658  21.525  17:57:19.98  -31:57:17.9
  284.50   188.32  19.245  0.004  21.765  0.042   128733  19.359  21.759   108091  19.274  21.362  17:57:18.00  -31:57:17.8
  341.13   187.97  19.539  0.006  21.440  0.031   130482  19.657  21.479   108094  19.617  21.545  17:57:16.84  -31:57:17.9
  312.98   192.26  19.417  0.004  21.367  0.027   128743  19.533  21.402   108097  19.411  21.439  17:57:17.42  -31:57:16.8
  316.81   189.67  99.999  9.999  99.999  9.999        0  99.999  99.999   108098  19.623  21.727  17:57:17.34  -31:57:17.5
  375.01   193.14  19.218  0.004  21.230  0.026   128744  19.336  21.262   108099  19.363  21.304  17:57:16.15  -31:57:16.5
  385.67   192.04  99.999  9.999  99.999  9.999        0  99.999  99.999   108100  19.844  22.004  17:57:15.93  -31:57:16.8
  251.53   188.94  99.999  9.999  99.999  9.999        0  99.999  99.999   108103  19.970  21.657  17:57:18.67  -31:57:17.7
  331.59   197.40  19.147  0.003  21.090  0.019   128747  19.264  21.126   108106  19.352  21.160  17:57:17.03  -31:57:15.4
  332.01   193.34  99.999  9.999  99.999  9.999        0  99.999  99.999   108107  19.075  21.337  17:57:17.03  -31:57:16.5
  288.25   194.71  99.999  9.999  99.999  9.999        0  99.999  99.999   108109  19.498  21.488  17:57:17.92  -31:57:16.2
  298.61   196.03  99.999  9.999  99.999  9.999        0  99.999  99.999   108110  18.917  21.804  17:57:17.71  -31:57:15.8
  194.96   195.36  99.999  9.999  99.999  9.999        0  99.999  99.999   108112  19.807  22.055  17:57:19.83  -31:57:16.0
  367.39   196.36  99.999  9.999  99.999  9.999        0  99.999  99.999   108113  19.709  21.517  17:57:16.30  -31:57:15.7
  379.08   196.46  19.411  0.004  21.719  0.034   130507  19.528  21.731   108116  19.470  21.736  17:57:16.06  -31:57:15.7
  336.48   198.84  99.999  9.999  99.999  9.999        0  99.999  99.999   108122  19.122  20.716  17:57:16.93  -31:57:15.1
  178.43   203.49  19.419  0.004  21.523  0.027   128774  19.533  21.543   108127  19.342  21.453  17:57:20.17  -31:57:13.9
  196.38   201.75  19.705  0.005  21.868  0.039   130534  19.819  21.884   108129  19.730  21.646  17:57:19.80  -31:57:14.4
  229.45   201.40  19.596  0.005  21.639  0.039   128769  19.711  21.664   108130  19.662  21.624  17:57:19.12  -31:57:14.4
  375.53   202.44  19.115  0.003  21.773  0.038   128773  19.230  21.761   108131  19.423  21.489  17:57:16.14  -31:57:14.1
  357.60   203.15  99.999  9.999  99.999  9.999        0  99.999  99.999   108132  19.431  21.256  17:57:16.50  -31:57:13.9
  183.03   203.52  99.999  9.999  99.999  9.999        0  99.999  99.999   108134  19.803  21.794  17:57:20.07  -31:57:13.9
  268.34   204.12  99.999  9.999  99.999  9.999        0  99.999  99.999   108135  19.179  21.451  17:57:18.33  -31:57:13.7
  399.14   202.96  99.999  9.999  99.999  9.999        0  99.999  99.999   108136  19.734  22.293  17:57:15.65  -31:57:14.0
  254.11   204.14  99.999  9.999  99.999  9.999        0  99.999  99.999   108139  19.444  21.610  17:57:18.62  -31:57:13.7
  321.02   204.99  99.999  9.999  99.999  9.999        0  99.999  99.999   108140  19.696  21.536  17:57:17.25  -31:57:13.5
  306.35   209.63  19.156  0.004  21.191  0.022   128788  19.273  21.219   108141  19.170  21.257  17:57:17.55  -31:57:12.3
  215.17   211.93  99.999  9.999  99.999  9.999        0  99.999  99.999   108143  19.629  21.656  17:57:19.42  -31:57:11.7
  279.60   209.50  99.999  9.999  99.999  9.999        0  99.999  99.999   108144  19.761  21.608  17:57:18.10  -31:57:12.3
  391.56   209.46  99.999  9.999  99.999  9.999        0  99.999  99.999   108145  19.412  22.186  17:57:15.81  -31:57:12.3
  239.71   209.95  99.999  9.999  99.999  9.999        0  99.999  99.999   108147  19.718  22.055  17:57:18.91  -31:57:12.2
  364.75   211.60  99.999  9.999  99.999  9.999        0  99.999  99.999   108148  18.979  21.104  17:57:16.36  -31:57:11.7
  182.30   212.86  99.999  9.999  99.999  9.999        0  99.999  99.999   108151  19.687  21.775  17:57:20.09  -31:57:11.5
  250.02   212.94  99.999  9.999  99.999  9.999        0  99.999  99.999   108152  19.455  21.605  17:57:18.70  -31:57:11.4
  271.20   212.45  99.999  9.999  99.999  9.999        0  99.999  99.999   108153  19.365  21.627  17:57:18.27  -31:57:11.6
  197.17   214.52  19.144  0.003  21.421  0.024   128800  19.257  21.430   108157  19.144  21.213  17:57:19.78  -31:57:11.1
  201.63   214.47  19.186  0.004  20.881  0.018   128801  19.301  20.929   108158  19.205  21.038  17:57:19.69  -31:57:11.1
  285.75   213.93  99.999  9.999  99.999  9.999        0  99.999  99.999   108159  19.381  21.795  17:57:17.97  -31:57:11.2
  171.15   215.12  19.254  0.003  21.244  0.019   128806  19.368  21.271   108162  19.326  21.263  17:57:20.32  -31:57:10.9
  264.64   216.67  99.999  9.999  99.999  9.999        0  99.999  99.999   108166  19.141  21.296  17:57:18.40  -31:57:10.5
  181.62   218.26  99.999  9.999  99.999  9.999        0  99.999  99.999   108169  20.094  21.620  17:57:20.10  -31:57:10.1
  395.91   217.75  99.999  9.999  99.999  9.999        0  99.999  99.999   108170  20.031  22.003  17:57:15.72  -31:57:10.1
  228.50   223.46  99.999  9.999  99.999  9.999        0  99.999  99.999   108177  19.197  21.168  17:57:19.14  -31:57:08.7
  237.71   221.62  99.999  9.999  99.999  9.999        0  99.999  99.999   108178  19.757  22.212  17:57:18.96  -31:57:09.2
  320.70   225.88  19.393  0.005  21.532  0.029   128834  19.509  21.553   108179  19.426  21.481  17:57:17.26  -31:57:08.0
  353.98   224.64  19.016  0.003  21.519  0.027   128830  19.132  21.517   108185  19.065  21.336  17:57:16.58  -31:57:08.3
  186.34   225.73  99.999  9.999  99.999  9.999        0  99.999  99.999   108188  19.082  21.297  17:57:20.01  -31:57:08.1
  368.73   225.23  19.100  0.003  21.227  0.022   128835  19.218  21.250   108189  19.158  21.034  17:57:16.28  -31:57:08.2
  342.23   226.34  19.157  0.005  21.397  0.028   128837  19.274  21.412   108192  18.964  21.204  17:57:16.82  -31:57:07.9
  281.23   227.62  19.245  0.003  21.239  0.023   128840  19.362  21.269   108196  19.396  21.308  17:57:18.07  -31:57:07.6
  285.20   227.62  99.999  9.999  99.999  9.999        0  99.999  99.999   108197  19.372  21.840  17:57:17.98  -31:57:07.6
  376.15   229.30  99.999  9.999  99.999  9.999        0  99.999  99.999   108198  19.553  21.354  17:57:16.12  -31:57:07.1
  384.37   227.10  99.999  9.999  99.999  9.999        0  99.999  99.999   108199  19.814  21.818  17:57:15.96  -31:57:07.7
  340.68   232.78  99.999  9.999  99.999  9.999        0  99.999  99.999   108205  19.211  21.294  17:57:16.85  -31:57:06.2
  204.39   231.66  99.999  9.999  99.999  9.999        0  99.999  99.999   108208  19.337  21.574  17:57:19.64  -31:57:06.6
  289.95   231.67  19.218  0.004  21.571  0.036   128857  19.333  21.576   108209  19.647  21.491  17:57:17.89  -31:57:06.5
  210.62   232.65  99.999  9.999  99.999  9.999        0  99.999  99.999   108213  19.053  21.102  17:57:19.51  -31:57:06.3
  337.28   230.59  99.999  9.999  99.999  9.999        0  99.999  99.999   108214  19.677  22.541  17:57:16.92  -31:57:06.8
  311.86   233.51  99.999  9.999  99.999  9.999        0  99.999  99.999   108216  19.350  21.722  17:57:17.44  -31:57:06.1
  373.19   233.63  99.999  9.999  99.999  9.999        0  99.999  99.999   108217  19.609  21.662  17:57:16.18  -31:57:06.0
  409.09   233.50  99.999  9.999  99.999  9.999        0  99.999  99.999   108218  19.728  21.470  17:57:15.45  -31:57:06.0
  391.46   234.35  99.999  9.999  99.999  9.999        0  99.999  99.999   108220  19.664  21.842  17:57:15.81  -31:57:05.8
  222.61   237.16  99.999  9.999  99.999  9.999        0  99.999  99.999   108223  20.120  21.746  17:57:19.27  -31:57:05.2
  237.75   236.47  99.999  9.999  99.999  9.999        0  99.999  99.999   108224  18.973  21.189  17:57:18.96  -31:57:05.3
  277.04   236.82  99.999  9.999  99.999  9.999        0  99.999  99.999   108225  19.158  22.026  17:57:18.15  -31:57:05.2
  356.66   237.47  99.999  9.999  99.999  9.999        0  99.999  99.999   108226  19.077  21.324  17:57:16.52  -31:57:05.0
  378.16   235.64  99.999  9.999  99.999  9.999        0  99.999  99.999   108227  19.865  21.831  17:57:16.08  -31:57:05.5
  349.66   237.66  99.999  9.999  99.999  9.999        0  99.999  99.999   108229  19.766  21.674  17:57:16.67  -31:57:05.0
  176.31   240.03  19.168  0.003  21.240  0.028   128876  19.282  21.260   108231  19.397  21.335  17:57:20.21  -31:57:04.4
  296.56   239.05  99.999  9.999  99.999  9.999        0  99.999  99.999   108232  19.456  21.687  17:57:17.75  -31:57:04.6
  205.04   243.88  99.999  9.999  99.999  9.999        0  99.999  99.999   108236  19.652  21.523  17:57:19.62  -31:57:03.4
  304.83   239.88  99.999  9.999  99.999  9.999        0  99.999  99.999   108239  19.900  22.866  17:57:17.58  -31:57:04.4
  383.90   241.29  99.999  9.999  99.999  9.999        0  99.999  99.999   108240  19.522  21.533  17:57:15.97  -31:57:04.0
  402.19   239.91  99.999  9.999  99.999  9.999        0  99.999  99.999   108241  19.832  21.963  17:57:15.59  -31:57:04.3
  269.88   244.05  99.999  9.999  99.999  9.999        0  99.999  99.999   108246  19.324  21.679  17:57:18.30  -31:57:03.3
  314.64   244.15  19.012  0.003  20.941  0.021   128887  19.130  20.976   108247  19.146  21.047  17:57:17.38  -31:57:03.3
  393.98   243.79  99.999  9.999  99.999  9.999        0  99.999  99.999   108248  19.507  21.557  17:57:15.76  -31:57:03.3
  171.36   246.11  19.239  0.004  21.390  0.029   128896  19.351  21.405   108251  19.282  21.267  17:57:20.31  -31:57:02.8
  221.78   248.56  19.038  0.003  20.927  0.020   128900  19.153  20.961   108252  19.121  21.205  17:57:19.28  -31:57:02.2
  366.89   245.12  19.447  0.004  21.605  0.035   128897  19.565  21.626   108253  19.372  21.472  17:57:16.31  -31:57:03.0
  221.83   244.65  99.999  9.999  99.999  9.999        0  99.999  99.999   108257  19.636  21.431  17:57:19.28  -31:57:03.2
  243.57   246.31  99.999  9.999  99.999  9.999        0  99.999  99.999   108258  19.416  21.257  17:57:18.84  -31:57:02.8
  267.50   248.24  99.999  9.999  99.999  9.999        0  99.999  99.999   108262  19.349  21.206  17:57:18.35  -31:57:02.2
  389.30   247.89  99.999  9.999  99.999  9.999        0  99.999  99.999   108263  19.610  21.687  17:57:15.86  -31:57:02.3
  401.46   247.31  99.999  9.999  99.999  9.999        0  99.999  99.999   108264  19.659  21.658  17:57:15.61  -31:57:02.4
  253.68   248.77  99.999  9.999  99.999  9.999        0  99.999  99.999   108267  19.760  21.513  17:57:18.63  -31:57:02.1
  316.61   248.24  99.999  9.999  99.999  9.999        0  99.999  99.999   108268  19.225  21.429  17:57:17.34  -31:57:02.2
  248.16   249.36  19.526  0.006  21.498  0.035   130703  19.642  21.528   108270  19.471  21.397  17:57:18.74  -31:57:02.0
  307.57   249.18  99.999  9.999  99.999  9.999        0  99.999  99.999   108271  19.593  21.826  17:57:17.53  -31:57:02.0
  329.32   249.36  99.999  9.999  99.999  9.999        0  99.999  99.999   108272  19.624  21.730  17:57:17.08  -31:57:01.9
  362.25   251.56  99.999  9.999  99.999  9.999        0  99.999  99.999   108276  19.440  21.494  17:57:16.41  -31:57:01.3
  193.48   252.89  99.999  9.999  99.999  9.999        0  99.999  99.999   108277  19.520  21.544  17:57:19.86  -31:57:01.1
  275.95   252.50  99.999  9.999  99.999  9.999        0  99.999  99.999   108278  19.547  21.754  17:57:18.17  -31:57:01.1
  379.05   253.43  19.218  0.004  21.786  0.035   128919  19.335  21.780   108279  19.262  21.360  17:57:16.07  -31:57:00.8
  176.48   254.18  19.287  0.004  21.303  0.022   128922  19.400  21.327   108281  19.277  21.284  17:57:20.21  -31:57:00.7
  210.92   254.15  99.999  9.999  99.999  9.999        0  99.999  99.999   108282  19.384  21.635  17:57:19.50  -31:57:00.7
  255.19   253.40  99.999  9.999  99.999  9.999        0  99.999  99.999   108283  19.281  21.830  17:57:18.60  -31:57:00.9
  231.66   255.50  99.999  9.999  99.999  9.999        0  99.999  99.999   108287  19.261  21.288  17:57:19.08  -31:57:00.4
  361.12   260.16  19.722  0.005  21.372  0.026   128932  19.842  21.427   108291  19.864  21.605  17:57:16.43  -31:56:59.1
  361.62   257.53  99.999  9.999  99.999  9.999        0  99.999  99.999   108292  19.438  21.767  17:57:16.42  -31:56:59.8
  182.74   255.73  99.999  9.999  99.999  9.999        0  99.999  99.999   108296  20.089  22.359  17:57:20.08  -31:57:00.3
  265.75   260.30  99.999  9.999  99.999  9.999        0  99.999  99.999   108300  19.861  21.556  17:57:18.38  -31:56:59.1
  389.93   263.21  99.999  9.999  99.999  9.999        0  99.999  99.999   108301  19.459  21.241  17:57:15.84  -31:56:58.3
  353.40   261.04  99.999  9.999  99.999  9.999        0  99.999  99.999   108306  19.807  21.837  17:57:16.59  -31:56:58.9
  413.27   260.74  99.999  9.999  99.999  9.999        0  99.999  99.999   108307  19.795  22.247  17:57:15.37  -31:56:58.9
  180.79   262.59  99.999  9.999  99.999  9.999        0  99.999  99.999   108309  19.088  21.193  17:57:20.12  -31:56:58.6
  363.57   262.73  99.999  9.999  99.999  9.999        0  99.999  99.999   108310  19.481  21.992  17:57:16.38  -31:56:58.4
  383.40   262.97  19.381  0.004  21.519  0.033   130754  19.500  21.542   108311  19.259  21.422  17:57:15.98  -31:56:58.4
  262.61   262.71  19.422  0.005  21.793  0.044   130759  19.536  21.796   108315  19.561  21.615  17:57:18.45  -31:56:58.5
  359.19   264.28  99.999  9.999  99.999  9.999        0  99.999  99.999   108316  19.297  21.583  17:57:16.47  -31:56:58.0
  347.47   265.72  19.163  0.004  21.612  0.030   128954  19.280  21.613   108322  19.207  21.403  17:57:16.71  -31:56:57.7
  367.25   266.00  99.999  9.999  99.999  9.999        0  99.999  99.999   108323  19.404  21.712  17:57:16.31  -31:56:57.6
  192.48   268.27  18.986  0.003  21.051  0.017   128960  19.099  21.072   108325  19.161  20.916  17:57:19.88  -31:56:57.1
  218.24   268.88  99.999  9.999  99.999  9.999        0  99.999  99.999   108326  19.551  21.755  17:57:19.36  -31:56:56.9
  373.44   268.91  19.181  0.003  21.476  0.029   128965  19.299  21.488   108327  19.286  21.236  17:57:16.18  -31:56:56.8
  397.70   270.95  99.999  9.999  99.999  9.999        0  99.999  99.999   108334  19.532  21.504  17:57:15.68  -31:56:56.3
  185.75   272.50  99.999  9.999  99.999  9.999        0  99.999  99.999   108338  19.780  21.961  17:57:20.02  -31:56:56.0
  249.03   273.53  99.999  9.999  99.999  9.999        0  99.999  99.999   108339  19.378  20.731  17:57:18.73  -31:56:55.7
  314.21   272.72  99.999  9.999  99.999  9.999        0  99.999  99.999   108340  19.644  21.895  17:57:17.39  -31:56:55.9
  338.44   272.48  99.999  9.999  99.999  9.999        0  99.999  99.999   108341  19.468  22.424  17:57:16.90  -31:56:55.9
  381.28   273.30  19.413  0.004  21.483  0.035   128981  19.532  21.510   108342  19.382  21.228  17:57:16.02  -31:56:55.7
  387.43   272.51  99.999  9.999  99.999  9.999        0  99.999  99.999   108343  19.502  21.612  17:57:15.89  -31:56:55.9
  273.45   274.78  99.999  9.999  99.999  9.999        0  99.999  99.999   108347  19.623  21.518  17:57:18.23  -31:56:55.3
  197.50   276.69  18.983  0.003  21.023  0.019   128989  19.096  21.046   108349  19.195  21.035  17:57:19.78  -31:56:54.9
  400.21   275.59  99.999  9.999  99.999  9.999        0  99.999  99.999   108350  19.323  21.384  17:57:15.63  -31:56:55.1
  266.40   276.33  99.999  9.999  99.999  9.999        0  99.999  99.999   108352  19.311  21.698  17:57:18.37  -31:56:54.9
  213.20   278.64  19.176  0.004  21.591  0.032   128994  19.287  21.589   108353  19.305  21.301  17:57:19.46  -31:56:54.4
  275.97   277.18  19.507  0.005  21.258  0.029   130817  19.624  21.303   108354  19.422  21.700  17:57:18.17  -31:56:54.7
  193.44   278.68  99.999  9.999  99.999  9.999        0  99.999  99.999   108357  19.265  21.556  17:57:19.86  -31:56:54.4
  249.94   279.48  19.136  0.004  20.798  0.023   128999  19.253  20.849   108358  19.121  21.036  17:57:18.71  -31:56:54.1
  289.95   279.37  19.514  0.006  21.807  0.037   129000  19.629  21.815   108359  19.454  21.527  17:57:17.89  -31:56:54.1
  321.89   280.13  19.278  0.004  21.867  0.040   129005  19.393  21.857   108360  19.734  21.331  17:57:17.24  -31:56:53.9
  256.05   280.34  19.320  0.005  21.360  0.031   129002  19.435  21.385   108366  19.344  21.381  17:57:18.58  -31:56:53.9
  259.07   286.98  99.999  9.999  99.999  9.999        0  99.999  99.999   108379  19.571  21.372  17:57:18.52  -31:56:52.2
  320.27   287.04  19.445  0.005  21.576  0.036   129016  19.562  21.596   108380  19.463  21.404  17:57:17.27  -31:56:52.1
  288.27   288.39  19.147  0.003  21.530  0.035   129022  19.262  21.533   108382  19.366  21.327  17:57:17.92  -31:56:51.8
  375.79   290.24  99.999  9.999  99.999  9.999        0  99.999  99.999   108385  19.794  21.437  17:57:16.13  -31:56:51.3
  245.94   291.49  99.999  9.999  99.999  9.999        0  99.999  99.999   108388  19.089  21.407  17:57:18.79  -31:56:51.0
  327.68   292.55  99.999  9.999  99.999  9.999        0  99.999  99.999   108390  18.953  21.134  17:57:17.12  -31:56:50.7
  360.01   294.88  99.999  9.999  99.999  9.999        0  99.999  99.999   108394  19.442  21.475  17:57:16.46  -31:56:50.1
  335.26   295.53  19.390  0.004  21.581  0.030   129040  19.506  21.598   108396  19.454  21.430  17:57:16.96  -31:56:49.9
  290.30   299.13  99.999  9.999  99.999  9.999        0  99.999  99.999   108399  19.377  21.347  17:57:17.88  -31:56:49.0
  277.20   301.74  99.999  9.999  99.999  9.999        0  99.999  99.999   108402  19.644  21.586  17:57:18.15  -31:56:48.3
  252.66   299.12  19.159  0.003  21.426  0.033   129051  19.272  21.435   108404  19.237  21.286  17:57:18.65  -31:56:49.0
  268.65   298.60  99.999  9.999  99.999  9.999        0  99.999  99.999   108405  19.725  21.739  17:57:18.33  -31:56:49.2
  299.24   299.45  99.999  9.999  99.999  9.999        0  99.999  99.999   108407  19.543  21.831  17:57:17.70  -31:56:48.9
  235.41   302.22  99.999  9.999  99.999  9.999        0  99.999  99.999   108411  19.428  21.500  17:57:19.01  -31:56:48.2
  394.37   301.84  99.999  9.999  99.999  9.999        0  99.999  99.999   108412  19.627  21.917  17:57:15.75  -31:56:48.2
  386.06   304.41  19.471  0.004  21.696  0.035   130916  19.590  21.712   108415  19.721  21.488  17:57:15.92  -31:56:47.6
  293.53   305.30  99.999  9.999  99.999  9.999        0  99.999  99.999   108418  19.342  21.263  17:57:17.82  -31:56:47.4
  375.36   306.41  99.999  9.999  99.999  9.999        0  99.999  99.999   108422  19.148  21.162  17:57:16.14  -31:56:47.1
  400.29   307.10  99.999  9.999  99.999  9.999        0  99.999  99.999   108427  19.873  21.722  17:57:15.63  -31:56:46.9
  270.15   308.89  99.999  9.999  99.999  9.999        0  99.999  99.999   108431  19.761  21.758  17:57:18.29  -31:56:46.5
  253.72   309.53  99.999  9.999  99.999  9.999        0  99.999  99.999   108435  19.162  21.401  17:57:18.63  -31:56:46.3
  276.99   308.87  99.999  9.999  99.999  9.999        0  99.999  99.999   108436  19.667  21.687  17:57:18.15  -31:56:46.5
  394.28   309.14  99.999  9.999  99.999  9.999        0  99.999  99.999   108437  19.347  21.229  17:57:15.76  -31:56:46.4
  294.84   311.91  99.999  9.999  99.999  9.999        0  99.999  99.999   108441  19.326  21.019  17:57:17.79  -31:56:45.7
  183.83   310.67  99.999  9.999  99.999  9.999        0  99.999  99.999   108443  19.241  22.587  17:57:20.06  -31:56:46.1
  235.90   312.63  99.999  9.999  99.999  9.999        0  99.999  99.999   108444  19.712  21.882  17:57:19.00  -31:56:45.5
  389.71   311.98  99.999  9.999  99.999  9.999        0  99.999  99.999   108445  19.494  21.390  17:57:15.85  -31:56:45.6
  313.89   313.11  99.999  9.999  99.999  9.999        0  99.999  99.999   108446  19.724  21.922  17:57:17.40  -31:56:45.4
  189.11   315.14  99.999  9.999  99.999  9.999        0  99.999  99.999   108451  19.207  21.582  17:57:19.95  -31:56:44.9
  194.43   315.17  99.999  9.999  99.999  9.999        0  99.999  99.999   108452  19.275  21.589  17:57:19.84  -31:56:44.9
  272.49   317.64  99.999  9.999  99.999  9.999        0  99.999  99.999   108456  19.440  21.188  17:57:18.25  -31:56:44.2
  291.75   318.81  19.162  0.003  21.348  0.034   129120  19.276  21.364   108458  19.250  21.330  17:57:17.85  -31:56:43.9
  308.51   324.10  99.999  9.999  99.999  9.999        0  99.999  99.999   108459  18.993  21.966  17:57:17.51  -31:56:42.5
  222.23   320.28  99.999  9.999  99.999  9.999        0  99.999  99.999   108460  18.960  21.141  17:57:19.28  -31:56:43.5
  240.50   319.92  99.999  9.999  99.999  9.999        0  99.999  99.999   108461  19.653  22.104  17:57:18.90  -31:56:43.6
  248.11   320.22  99.999  9.999  99.999  9.999        0  99.999  99.999   108462  19.390  21.777  17:57:18.75  -31:56:43.5
  301.05   319.06  19.801  0.006  21.993  0.048   130965  19.917  22.008   108463  19.995  21.722  17:57:17.66  -31:56:43.8
  307.96   318.42  19.189  0.003  20.710  0.014   130966  19.308  20.772   108464  19.023  22.143  17:57:17.52  -31:56:44.0
  378.41   319.83  19.134  0.003  21.163  0.024   129124  19.254  21.193   108465  19.188  21.191  17:57:16.08  -31:56:43.6
  182.12   323.05  99.999  9.999  99.999  9.999        0  99.999  99.999   108472  19.568  22.007  17:57:20.10  -31:56:42.8
  336.54   323.70  19.246  0.004  21.245  0.022   129131  19.363  21.275   108473  19.277  21.266  17:57:16.94  -31:56:42.6
  352.06   327.42  19.168  0.003  21.408  0.028   129144  19.285  21.422   108482  19.141  21.096  17:57:16.62  -31:56:41.6
  269.12   328.78  99.999  9.999  99.999  9.999        0  99.999  99.999   108485  19.088  20.937  17:57:18.32  -31:56:41.3
  187.49   327.57  99.999  9.999  99.999  9.999        0  99.999  99.999   108488  19.123  21.746  17:57:19.99  -31:56:41.7
  336.93   328.66  19.035  0.003  21.260  0.027   129147  19.151  21.274   108489  19.200  21.194  17:57:16.93  -31:56:41.3
  178.24   329.67  19.146  0.003  21.558  0.030   129152  19.255  21.554   108490  19.257  21.420  17:57:20.18  -31:56:41.1
  365.32   333.62  99.999  9.999  99.999  9.999        0  99.999  99.999   108491  20.019  21.610  17:57:16.35  -31:56:40.0
  381.72   329.41  19.736  0.006  21.886  0.044   131012  19.855  21.906   108492  19.630  21.641  17:57:16.01  -31:56:41.1
  388.80   329.21  99.999  9.999  99.999  9.999        0  99.999  99.999   108493  19.647  21.560  17:57:15.87  -31:56:41.1
  303.29   331.95  18.981  0.003  20.911  0.018   129153  19.097  20.945   108495  19.075  21.069  17:57:17.62  -31:56:40.5
  282.70   328.87  99.999  9.999  99.999  9.999        0  99.999  99.999   108500  20.173  22.009  17:57:18.04  -31:56:41.3
  359.89   332.45  18.981  0.003  20.959  0.021   129164  19.100  20.991   108501  19.171  20.888  17:57:16.46  -31:56:40.3
  370.78   333.22  99.999  9.999  99.999  9.999        0  99.999  99.999   108502  19.776  21.406  17:57:16.24  -31:56:40.1
  263.59   335.97  18.957  0.004  21.066  0.020   129165  19.070  21.086   108504  19.099  20.986  17:57:18.43  -31:56:39.4
  337.02   334.05  99.999  9.999  99.999  9.999        0  99.999  99.999   108507  19.846  21.962  17:57:16.93  -31:56:39.9
  351.24   335.62  99.999  9.999  99.999  9.999        0  99.999  99.999   108511  19.343  21.228  17:57:16.64  -31:56:39.5
  268.99   338.28  99.999  9.999  99.999  9.999        0  99.999  99.999   108512  19.508  21.388  17:57:18.32  -31:56:38.8
  187.01   340.05  19.120  0.003  20.988  0.017   129186  19.232  21.022   108516  19.127  21.073  17:57:20.00  -31:56:38.4
  192.51   338.42  99.999  9.999  99.999  9.999        0  99.999  99.999   108517  19.097  21.387  17:57:19.88  -31:56:38.8
  179.69   341.24  19.017  0.003  21.586  0.031   129185  19.125  21.572   108521  19.194  21.304  17:57:20.15  -31:56:38.1
  210.36   341.17  18.810  0.004  20.992  0.022   129187  18.922  21.005   108522  18.809  20.787  17:57:19.52  -31:56:38.1
  296.69   341.81  19.214  0.004  21.465  0.028   129190  19.328  21.476   108523  19.194  21.280  17:57:17.75  -31:56:37.9
  377.19   341.68  19.137  0.003  21.592  0.030   129191  19.253  21.591   108524  19.110  21.227  17:57:16.11  -31:56:37.9
  173.24   343.42  99.999  9.999  99.999  9.999        0  99.999  99.999   108526  19.142  21.419  17:57:20.28  -31:56:37.5
  334.31   342.45  19.320  0.003  21.471  0.027   129194  19.437  21.490   108527  19.372  21.493  17:57:16.98  -31:56:37.7
  290.75   342.61  99.999  9.999  99.999  9.999        0  99.999  99.999   108530  19.747  21.584  17:57:17.87  -31:56:37.7
  305.10   343.27  99.999  9.999  99.999  9.999        0  99.999  99.999   108531  19.737  21.937  17:57:17.58  -31:56:37.5
  315.50   344.02  99.999  9.999  99.999  9.999        0  99.999  99.999   108532  18.963  21.508  17:57:17.37  -31:56:37.3
  341.05   345.35  19.177  0.003  21.220  0.018   129201  19.295  21.247   108533  19.437  21.154  17:57:16.85  -31:56:37.0
  299.81   347.47  99.999  9.999  99.999  9.999        0  99.999  99.999   108538  19.025  21.403  17:57:17.69  -31:56:36.4
  266.60   347.67  99.999  9.999  99.999  9.999        0  99.999  99.999   108540  18.872  21.337  17:57:18.37  -31:56:36.4
  276.30   350.68  19.087  0.003  21.462  0.026   129220  19.200  21.464   108547  18.932  21.165  17:57:18.17  -31:56:35.6
  285.89   352.71  99.999  9.999  99.999  9.999        0  99.999  99.999   108549  19.331  21.588  17:57:17.97  -31:56:35.1
  173.52   355.52  99.999  9.999  99.999  9.999        0  99.999  99.999   108554  19.070  20.985  17:57:20.27  -31:56:34.4
  270.06   355.62  19.216  0.005  21.308  0.025   129230  19.330  21.329   108555  18.900  21.253  17:57:18.30  -31:56:34.3
  305.42   354.25  19.456  0.004  21.863  0.040   131087  19.570  21.864   108556  19.477  21.364  17:57:17.57  -31:56:34.7
  370.88   354.36  99.999  9.999  99.999  9.999        0  99.999  99.999   108557  19.252  21.380  17:57:16.24  -31:56:34.6
  345.29   362.33  19.146  0.003  21.796  0.034   129241  19.261  21.781   108571  19.216  21.483  17:57:16.76  -31:56:32.5
  199.83   362.83  99.999  9.999  99.999  9.999        0  99.999  99.999   108576  19.162  21.103  17:57:19.73  -31:56:32.5
  192.37   366.38  99.999  9.999  99.999  9.999        0  99.999  99.999   108577  19.265  21.358  17:57:19.89  -31:56:31.6
  188.58   363.22  99.999  9.999  99.999  9.999        0  99.999  99.999   108578  19.211  21.554  17:57:19.96  -31:56:32.4
  265.36   366.27  99.999  9.999  99.999  9.999        0  99.999  99.999   108582  19.070  21.245  17:57:18.39  -31:56:31.6
  345.28   367.62  99.999  9.999  99.999  9.999        0  99.999  99.999   108583  19.659  22.154  17:57:16.76  -31:56:31.2
  352.16   368.58  99.999  9.999  99.999  9.999        0  99.999  99.999   108584  19.344  21.412  17:57:16.62  -31:56:30.9
  291.37   369.03  19.255  0.004  21.390  0.028   129263  19.370  21.408   108586  19.285  21.255  17:57:17.86  -31:56:30.8
  336.76   369.32  99.999  9.999  99.999  9.999        0  99.999  99.999   108588  19.344  21.436  17:57:16.93  -31:56:30.7
  318.25   370.14  99.999  9.999  99.999  9.999        0  99.999  99.999   108592  19.832  21.963  17:57:17.31  -31:56:30.5
  275.90   372.08  19.101  0.004  21.480  0.026   129273  19.213  21.482   108595  19.090  21.242  17:57:18.18  -31:56:30.0
  321.84   372.45  99.999  9.999  99.999  9.999        0  99.999  99.999   108598  19.310  20.952  17:57:17.24  -31:56:29.9
  170.78   378.30  99.999  9.999  99.999  9.999        0  99.999  99.999   108603  19.454  20.921  17:57:20.33  -31:56:28.5
  188.11   381.43  99.999  9.999  99.999  9.999        0  99.999  99.999   108609  19.272  19.935  17:57:19.97  -31:56:27.7
  326.14   380.21  99.999  9.999  99.999  9.999        0  99.999  99.999   108611  19.583  22.443  17:57:17.15  -31:56:27.9
  292.72   386.14  19.331  0.004  21.112  0.025   129310  19.447  21.154   108617  19.268  21.173  17:57:17.84  -31:56:26.4
  232.91   382.84  99.999  9.999  99.999  9.999        0  99.999  99.999   108622  19.526  22.099  17:57:19.06  -31:56:27.3
  322.43   384.25  99.999  9.999  99.999  9.999        0  99.999  99.999   108624  19.879  21.913  17:57:17.23  -31:56:26.9
  190.26   390.75  19.332  0.006  21.121  0.033   129318  19.444  21.161   108634  19.170  21.115  17:57:19.93  -31:56:25.2
  232.81   390.54  99.999  9.999  99.999  9.999        0  99.999  99.999   108635  19.129  21.407  17:57:19.06  -31:56:25.3
  304.08   394.25  19.368  0.004  21.466  0.023   129328  19.483  21.487   108642  19.450  21.415  17:57:17.60  -31:56:24.3
  248.70   396.22  99.999  9.999  99.999  9.999        0  99.999  99.999   108648  19.193  21.701  17:57:18.74  -31:56:23.8
  199.03   397.09  19.072  0.004  21.158  0.029   129338  19.182  21.178   108649  19.169  21.357  17:57:19.75  -31:56:23.6
  267.86   392.64  99.999  9.999  99.999  9.999        0  99.999  99.999   108650  19.868  21.994  17:57:18.34  -31:56:24.7
  290.64   397.47  19.217  0.004  21.315  0.021   129339  19.331  21.336   108654  19.136  21.310  17:57:17.88  -31:56:23.4
  236.72   397.69  99.999  9.999  99.999  9.999        0  99.999  99.999   108655  19.247  21.573  17:57:18.98  -31:56:23.4
  301.79   398.20  99.999  9.999  99.999  9.999        0  99.999  99.999   108656  19.646  21.649  17:57:17.65  -31:56:23.2
  245.20   399.90  99.999  9.999  99.999  9.999        0  99.999  99.999   108658  19.485  21.601  17:57:18.81  -31:56:22.8
  191.12   400.71  19.256  0.005  21.469  0.033   129348  19.365  21.480   108661  19.360  21.324  17:57:19.91  -31:56:22.6
  186.84   407.02  99.999  9.999  99.999  9.999        0  99.999  99.999   108670  20.147  22.286  17:57:20.00  -31:56:21.0
  241.69   405.15  99.999  9.999  99.999  9.999        0  99.999  99.999   108671  19.487  21.520  17:57:18.88  -31:56:21.5
  172.72   407.33  99.999  9.999  99.999  9.999        0  99.999  99.999   108676  19.532  21.580  17:57:20.29  -31:56:20.9
  202.75   408.21  99.999  9.999  99.999  9.999        0  99.999  99.999   108679  19.854  21.316  17:57:19.68  -31:56:20.7
  276.24   408.35  19.270  0.004  21.537  0.028   129371  19.383  21.546   108680  19.242  21.264  17:57:18.17  -31:56:20.6
  209.88   409.45  99.999  9.999  99.999  9.999        0  99.999  99.999   108683  19.274  21.750  17:57:19.53  -31:56:20.4
  251.63   411.25  99.999  9.999  99.999  9.999        0  99.999  99.999   108688  18.754  21.467  17:57:18.68  -31:56:19.9
  262.05   411.95  99.999  9.999  99.999  9.999        0  99.999  99.999   108689  19.189  21.370  17:57:18.46  -31:56:19.7
  191.61   412.62  99.999  9.999  99.999  9.999        0  99.999  99.999   108692  19.460  21.821  17:57:19.90  -31:56:19.5
  235.10   416.76  19.219  0.007  21.342  0.024   129394  19.330  21.360   108699  19.403  21.422  17:57:19.01  -31:56:18.4
  267.00   135.18  99.999  9.999  99.999  9.999        0  99.999  99.999   109425  19.902  22.051  17:57:18.35  -31:57:31.6
  333.31   360.40  99.999  9.999  99.999  9.999        0  99.999  99.999   109429  20.060  22.002  17:57:17.00  -31:56:33.1
  244.36   228.92  99.999  9.999  99.999  9.999        0  99.999  99.999   109434  20.582  22.248  17:57:18.82  -31:57:07.3
  276.07   134.34  99.999  9.999  99.999  9.999        0  99.999  99.999   109440  20.210  23.037  17:57:18.17  -31:57:31.9
  369.94   144.47  99.999  9.999  99.999  9.999        0  99.999  99.999   109441  20.116  21.675  17:57:16.25  -31:57:29.2
  374.35   189.37  99.999  9.999  99.999  9.999        0  99.999  99.999   109443  19.780  21.855  17:57:16.16  -31:57:17.5
  349.53   202.92  99.999  9.999  99.999  9.999        0  99.999  99.999   109445  20.109  22.581  17:57:16.67  -31:57:14.0
  215.96   209.50  19.496  0.005  21.011  0.023   132291  19.614  21.073   109446  19.570  21.435  17:57:19.40  -31:57:12.3
  171.21   242.19  99.999  9.999  99.999  9.999        0  99.999  99.999   109448  20.214  22.567  17:57:20.32  -31:57:03.9
  294.85   319.94  99.999  9.999  99.999  9.999        0  99.999  99.999   109451  19.979  22.300  17:57:17.79  -31:56:43.6
  303.06   329.29  99.999  9.999  99.999  9.999        0  99.999  99.999   109452  20.097  22.293  17:57:17.62  -31:56:41.2
  177.42   126.53  99.999  9.999  99.999  9.999        0  99.999  99.999   109465  20.258  22.671  17:57:20.19  -31:57:33.9
  310.08   127.60  99.999  9.999  99.999  9.999        0  99.999  99.999   109466  19.919  22.389  17:57:17.47  -31:57:33.6
  196.14   128.44  99.999  9.999  99.999  9.999        0  99.999  99.999   109467  20.377  22.259  17:57:19.80  -31:57:33.4
  302.31   129.13  99.999  9.999  99.999  9.999        0  99.999  99.999   109468  19.968  21.942  17:57:17.63  -31:57:33.2
  374.36   127.78  99.999  9.999  99.999  9.999        0  99.999  99.999   109469  20.367  22.286  17:57:16.16  -31:57:33.5
  382.77   127.10  99.999  9.999  99.999  9.999        0  99.999  99.999   109470  20.495  23.074  17:57:15.99  -31:57:33.7
  172.17   135.99  99.999  9.999  99.999  9.999        0  99.999  99.999   109475  20.109  22.358  17:57:20.29  -31:57:31.5
  288.21   131.38  99.999  9.999  99.999  9.999        0  99.999  99.999   109476  20.365  22.815  17:57:17.92  -31:57:32.6
  317.70   132.97  99.999  9.999  99.999  9.999        0  99.999  99.999   109478  20.306  22.554  17:57:17.32  -31:57:32.2
  204.11   136.97  99.999  9.999  99.999  9.999        0  99.999  99.999   109480  20.615  22.438  17:57:19.64  -31:57:31.2
  214.50   134.96  99.999  9.999  99.999  9.999        0  99.999  99.999   109481  19.820  22.123  17:57:19.43  -31:57:31.7
  334.66   133.76  99.999  9.999  99.999  9.999        0  99.999  99.999   109482  20.114  22.061  17:57:16.97  -31:57:32.0
  304.98   135.75  99.999  9.999  99.999  9.999        0  99.999  99.999   109484  19.939  22.027  17:57:17.58  -31:57:31.5
  219.72   140.58  99.999  9.999  99.999  9.999        0  99.999  99.999   109487  19.814  21.978  17:57:19.32  -31:57:30.3
  315.03   139.04  99.999  9.999  99.999  9.999        0  99.999  99.999   109490  20.154  22.425  17:57:17.37  -31:57:30.6
  268.32   143.53  99.999  9.999  99.999  9.999        0  99.999  99.999   109492  20.069  22.168  17:57:18.33  -31:57:29.5
  273.58   140.05  99.999  9.999  99.999  9.999        0  99.999  99.999   109493  19.828  22.459  17:57:18.22  -31:57:30.4
  249.37   142.98  99.999  9.999  99.999  9.999        0  99.999  99.999   109494  19.784  22.382  17:57:18.72  -31:57:29.6
  330.22   143.94  99.999  9.999  99.999  9.999        0  99.999  99.999   109499  20.019  22.547  17:57:17.06  -31:57:29.3
  339.23   143.47  99.999  9.999  99.999  9.999        0  99.999  99.999   109500  20.211  22.499  17:57:16.88  -31:57:29.5
  317.84   145.34  99.999  9.999  99.999  9.999        0  99.999  99.999   109501  20.256  22.059  17:57:17.31  -31:57:29.0
  228.50   148.84  99.999  9.999  99.999  9.999        0  99.999  99.999   109509  19.949  21.825  17:57:19.14  -31:57:28.1
  379.53   148.30  99.999  9.999  99.999  9.999        0  99.999  99.999   109512  20.447  22.718  17:57:16.05  -31:57:28.2
  336.05   150.63  99.999  9.999  99.999  9.999        0  99.999  99.999   109514  20.377  22.145  17:57:16.94  -31:57:27.6
  349.76   149.56  99.999  9.999  99.999  9.999        0  99.999  99.999   109515  20.425  22.317  17:57:16.66  -31:57:27.9
  190.49   152.45  99.999  9.999  99.999  9.999        0  99.999  99.999   109517  19.875  22.078  17:57:19.92  -31:57:27.2
  343.82   151.21  99.999  9.999  99.999  9.999        0  99.999  99.999   109518  19.752  22.219  17:57:16.78  -31:57:27.4
  211.30   156.26  99.999  9.999  99.999  9.999        0  99.999  99.999   109523  19.793  21.801  17:57:19.49  -31:57:26.2
  383.58   155.56  99.999  9.999  99.999  9.999        0  99.999  99.999   109526  19.997  22.102  17:57:15.97  -31:57:26.3
  400.06   155.70  99.999  9.999  99.999  9.999        0  99.999  99.999   109527  20.202  22.319  17:57:15.63  -31:57:26.2
  186.17   156.42  99.999  9.999  99.999  9.999        0  99.999  99.999   109528  19.821  21.978  17:57:20.01  -31:57:26.2
  343.29   158.34  99.999  9.999  99.999  9.999        0  99.999  99.999   109529  19.627  22.204  17:57:16.79  -31:57:25.6
  320.59   162.35  99.999  9.999  99.999  9.999        0  99.999  99.999   109539  19.962  22.561  17:57:17.26  -31:57:24.6
  213.63   163.56  99.999  9.999  99.999  9.999        0  99.999  99.999   109541  19.479  21.684  17:57:19.45  -31:57:24.3
  381.86   164.07  99.999  9.999  99.999  9.999        0  99.999  99.999   109542  19.958  21.662  17:57:16.01  -31:57:24.1
  274.12   165.81  99.999  9.999  99.999  9.999        0  99.999  99.999   109543  19.799  22.677  17:57:18.21  -31:57:23.7
  203.18   167.06  99.999  9.999  99.999  9.999        0  99.999  99.999   109548  20.009  21.727  17:57:19.66  -31:57:23.4
  296.21   165.82  99.999  9.999  99.999  9.999        0  99.999  99.999   109549  19.726  21.798  17:57:17.76  -31:57:23.7
  247.34   168.82  99.999  9.999  99.999  9.999        0  99.999  99.999   109551  20.450  21.814  17:57:18.76  -31:57:22.9
  386.39   167.18  99.999  9.999  99.999  9.999        0  99.999  99.999   109552  20.136  22.178  17:57:15.91  -31:57:23.3
  208.39   167.20  99.999  9.999  99.999  9.999        0  99.999  99.999   109556  20.294  22.629  17:57:19.55  -31:57:23.3
  261.42   168.74  99.999  9.999  99.999  9.999        0  99.999  99.999   109557  19.363  21.757  17:57:18.47  -31:57:22.9
  338.99   170.67  99.999  9.999  99.999  9.999        0  99.999  99.999   109560  18.778  20.659  17:57:16.88  -31:57:22.4
  266.28   169.63  99.999  9.999  99.999  9.999        0  99.999  99.999   109562  19.779  22.685  17:57:18.37  -31:57:22.7
  287.35   169.78  99.999  9.999  99.999  9.999        0  99.999  99.999   109563  19.688  21.912  17:57:17.94  -31:57:22.6
  202.60   171.44  99.999  9.999  99.999  9.999        0  99.999  99.999   109566  20.032  22.577  17:57:19.67  -31:57:22.2
  256.26   172.11  99.999  9.999  99.999  9.999        0  99.999  99.999   109567  20.128  22.534  17:57:18.57  -31:57:22.0
  276.01   172.27  99.999  9.999  99.999  9.999        0  99.999  99.999   109568  19.534  21.998  17:57:18.17  -31:57:22.0
  253.50   175.53  99.999  9.999  99.999  9.999        0  99.999  99.999   109576  20.036  22.072  17:57:18.63  -31:57:21.2
  378.45   175.29  99.999  9.999  99.999  9.999        0  99.999  99.999   109577  20.160  22.257  17:57:16.08  -31:57:21.2
  205.13   178.95  99.999  9.999  99.999  9.999        0  99.999  99.999   109581  20.136  22.420  17:57:19.62  -31:57:20.3
  275.20   180.26  99.999  9.999  99.999  9.999        0  99.999  99.999   109582  20.264  22.790  17:57:18.19  -31:57:19.9
  404.34   177.51  99.999  9.999  99.999  9.999        0  99.999  99.999   109583  20.026  22.186  17:57:15.55  -31:57:20.6
  318.10   177.74  99.999  9.999  99.999  9.999        0  99.999  99.999   109585  20.651  22.454  17:57:17.31  -31:57:20.6
  212.63   180.97  99.999  9.999  99.999  9.999        0  99.999  99.999   109589  19.639  22.106  17:57:19.47  -31:57:19.8
  299.57   187.21  99.999  9.999  99.999  9.999        0  99.999  99.999   109590  19.918  22.074  17:57:17.69  -31:57:18.1
  393.36   182.62  99.999  9.999  99.999  9.999        0  99.999  99.999   109591  19.687  22.494  17:57:15.77  -31:57:19.2
  187.74   181.36  99.999  9.999  99.999  9.999        0  99.999  99.999   109593  20.668  22.844  17:57:19.98  -31:57:19.7
  206.28   187.68  99.999  9.999  99.999  9.999        0  99.999  99.999   109598  19.926  22.114  17:57:19.60  -31:57:18.0
  216.86   188.24  99.999  9.999  99.999  9.999        0  99.999  99.999   109599  20.053  22.256  17:57:19.38  -31:57:17.9
  229.54   191.90  99.999  9.999  99.999  9.999        0  99.999  99.999   109604  20.466  22.271  17:57:19.12  -31:57:16.9
  204.38   190.36  99.999  9.999  99.999  9.999        0  99.999  99.999   109607  19.974  21.869  17:57:19.64  -31:57:17.3
  253.82   191.46  99.999  9.999  99.999  9.999        0  99.999  99.999   109609  19.739  21.799  17:57:18.63  -31:57:17.0
  182.92   193.74  99.999  9.999  99.999  9.999        0  99.999  99.999   109611  20.006  22.251  17:57:20.08  -31:57:16.5
  239.65   196.10  99.999  9.999  99.999  9.999        0  99.999  99.999   109613  20.010  21.949  17:57:18.92  -31:57:15.8
  315.80   195.13  99.999  9.999  99.999  9.999        0  99.999  99.999   109614  19.878  22.026  17:57:17.36  -31:57:16.0
  324.01   194.97  99.999  9.999  99.999  9.999        0  99.999  99.999   109615  20.075  22.280  17:57:17.19  -31:57:16.1
  406.87   194.46  99.999  9.999  99.999  9.999        0  99.999  99.999   109616  20.221  22.579  17:57:15.49  -31:57:16.2
  411.84   196.43  99.999  9.999  99.999  9.999        0  99.999  99.999   109618  19.943  22.167  17:57:15.39  -31:57:15.6
  208.55   197.69  99.999  9.999  99.999  9.999        0  99.999  99.999   109619  20.653  22.866  17:57:19.55  -31:57:15.4
  307.59   202.05  99.999  9.999  99.999  9.999        0  99.999  99.999   109623  19.861  22.064  17:57:17.53  -31:57:14.2
  311.60   200.67  99.999  9.999  99.999  9.999        0  99.999  99.999   109624  20.231  22.356  17:57:17.44  -31:57:14.6
  276.60   204.07  99.999  9.999  99.999  9.999        0  99.999  99.999   109628  20.098  22.342  17:57:18.16  -31:57:13.7
  342.55   204.07  99.999  9.999  99.999  9.999        0  99.999  99.999   109629  20.011  22.641  17:57:16.81  -31:57:13.7
  244.55   208.08  99.999  9.999  99.999  9.999        0  99.999  99.999   109632  19.946  22.080  17:57:18.82  -31:57:12.7
  399.78   207.23  99.999  9.999  99.999  9.999        0  99.999  99.999   109639  19.912  21.875  17:57:15.64  -31:57:12.8
  266.69   208.19  99.999  9.999  99.999  9.999        0  99.999  99.999   109642  20.234  22.362  17:57:18.36  -31:57:12.7
  375.56   208.41  99.999  9.999  99.999  9.999        0  99.999  99.999   109643  20.039  22.104  17:57:16.14  -31:57:12.5
  170.35   208.88  99.999  9.999  99.999  9.999        0  99.999  99.999   109646  20.212  22.173  17:57:20.33  -31:57:12.5
  175.87   210.93  99.999  9.999  99.999  9.999        0  99.999  99.999   109647  20.481  22.673  17:57:20.22  -31:57:12.0
  310.73   212.08  99.999  9.999  99.999  9.999        0  99.999  99.999   109648  20.202  22.797  17:57:17.46  -31:57:11.6
  205.82   214.20  99.999  9.999  99.999  9.999        0  99.999  99.999   109652  19.919  22.199  17:57:19.61  -31:57:11.1
  219.99   213.88  99.999  9.999  99.999  9.999        0  99.999  99.999   109653  20.433  22.676  17:57:19.32  -31:57:11.2
  227.90   217.02  99.999  9.999  99.999  9.999        0  99.999  99.999   109654  20.193  22.317  17:57:19.16  -31:57:10.4
  256.47   215.88  99.999  9.999  99.999  9.999        0  99.999  99.999   109658  19.820  22.247  17:57:18.57  -31:57:10.7
  242.41   216.73  99.999  9.999  99.999  9.999        0  99.999  99.999   109659  20.258  22.329  17:57:18.86  -31:57:10.5
  205.28   221.96  99.999  9.999  99.999  9.999        0  99.999  99.999   109663  20.059  22.188  17:57:19.62  -31:57:09.1
  275.19   219.24  99.999  9.999  99.999  9.999        0  99.999  99.999   109664  20.088  22.679  17:57:18.19  -31:57:09.8
  313.34   218.33  99.999  9.999  99.999  9.999        0  99.999  99.999   109665  20.427  22.928  17:57:17.41  -31:57:10.0
  212.94   220.77  99.999  9.999  99.999  9.999        0  99.999  99.999   109666  20.057  22.022  17:57:19.46  -31:57:09.4
  183.89   220.13  99.999  9.999  99.999  9.999        0  99.999  99.999   109669  20.016  22.446  17:57:20.06  -31:57:09.6
  387.89   221.54  99.999  9.999  99.999  9.999        0  99.999  99.999   109671  20.368  22.822  17:57:15.88  -31:57:09.1
  403.73   221.42  99.999  9.999  99.999  9.999        0  99.999  99.999   109672  20.569  22.616  17:57:15.56  -31:57:09.2
  194.72   225.83  99.999  9.999  99.999  9.999        0  99.999  99.999   109676  19.824  22.141  17:57:19.84  -31:57:08.1
  325.23   225.41  99.999  9.999  99.999  9.999        0  99.999  99.999   109677  20.138  22.787  17:57:17.17  -31:57:08.2
  179.05   226.22  99.999  9.999  99.999  9.999        0  99.999  99.999   109678  20.392  22.806  17:57:20.16  -31:57:08.0
  188.28   227.54  99.999  9.999  99.999  9.999        0  99.999  99.999   109679  20.216  21.971  17:57:19.97  -31:57:07.7
  223.80   226.11  99.999  9.999  99.999  9.999        0  99.999  99.999   109681  19.904  21.899  17:57:19.24  -31:57:08.0
  267.46   232.45  99.999  9.999  99.999  9.999        0  99.999  99.999   109682  19.923  21.936  17:57:18.35  -31:57:06.4
  311.35   227.41  99.999  9.999  99.999  9.999        0  99.999  99.999   109683  20.049  22.223  17:57:17.45  -31:57:07.6
  387.63   231.27  99.999  9.999  99.999  9.999        0  99.999  99.999   109688  20.066  22.163  17:57:15.89  -31:57:06.6
  301.16   232.50  99.999  9.999  99.999  9.999        0  99.999  99.999   109690  20.107  22.455  17:57:17.66  -31:57:06.3
  397.66   235.73  99.999  9.999  99.999  9.999        0  99.999  99.999   109691  20.212  22.464  17:57:15.68  -31:57:05.4
  201.82   233.92  99.999  9.999  99.999  9.999        0  99.999  99.999   109693  19.439  22.407  17:57:19.69  -31:57:06.0
  345.26   235.17  99.999  9.999  99.999  9.999        0  99.999  99.999   109694  20.216  22.121  17:57:16.76  -31:57:05.6
  255.98   236.21  99.999  9.999  99.999  9.999        0  99.999  99.999   109698  20.104  22.007  17:57:18.58  -31:57:05.4
  383.19   233.92  99.999  9.999  99.999  9.999        0  99.999  99.999   109699  20.769  22.934  17:57:15.98  -31:57:05.9
  177.63   236.62  99.999  9.999  99.999  9.999        0  99.999  99.999   109702  20.483  22.353  17:57:20.19  -31:57:05.3
  191.91   235.51  99.999  9.999  99.999  9.999        0  99.999  99.999   109703  20.318  22.681  17:57:19.89  -31:57:05.6
  361.46   241.54  99.999  9.999  99.999  9.999        0  99.999  99.999   109704  20.215  22.139  17:57:16.42  -31:57:03.9
  228.50   237.83  99.999  9.999  99.999  9.999        0  99.999  99.999   109709  20.143  22.339  17:57:19.14  -31:57:05.0
  260.24   238.84  99.999  9.999  99.999  9.999        0  99.999  99.999   109711  20.292  22.773  17:57:18.50  -31:57:04.7
  368.19   240.19  99.999  9.999  99.999  9.999        0  99.999  99.999   109712  20.185  22.423  17:57:16.29  -31:57:04.3
  187.04   243.03  99.999  9.999  99.999  9.999        0  99.999  99.999   109718  20.192  22.688  17:57:19.99  -31:57:03.6
  354.15   242.66  99.999  9.999  99.999  9.999        0  99.999  99.999   109720  19.752  21.780  17:57:16.57  -31:57:03.7
  408.53   247.05  99.999  9.999  99.999  9.999        0  99.999  99.999   109722  19.608  21.856  17:57:15.46  -31:57:02.5
  206.84   247.45  99.999  9.999  99.999  9.999        0  99.999  99.999   109726  20.254  22.237  17:57:19.59  -31:57:02.5
  312.66   247.23  99.999  9.999  99.999  9.999        0  99.999  99.999   109728  19.952  22.491  17:57:17.42  -31:57:02.5
  346.85   248.86  99.999  9.999  99.999  9.999        0  99.999  99.999   109729  19.727  21.973  17:57:16.72  -31:57:02.0
  397.29   249.83  99.999  9.999  99.999  9.999        0  99.999  99.999   109730  20.101  22.146  17:57:15.69  -31:57:01.8
  333.08   256.62  99.999  9.999  99.999  9.999        0  99.999  99.999   109742  20.179  22.337  17:57:17.01  -31:57:00.0
  373.84   257.33  99.999  9.999  99.999  9.999        0  99.999  99.999   109743  20.012  21.968  17:57:16.17  -31:56:59.8
  223.85   259.61  99.999  9.999  99.999  9.999        0  99.999  99.999   109745  20.713  22.144  17:57:19.24  -31:56:59.3
  196.31   263.28  99.999  9.999  99.999  9.999        0  99.999  99.999   109748  20.152  22.549  17:57:19.80  -31:56:58.4
  337.60   264.30  99.999  9.999  99.999  9.999        0  99.999  99.999   109751  20.396  22.439  17:57:16.91  -31:56:58.0
  185.36   266.12  99.999  9.999  99.999  9.999        0  99.999  99.999   109753  20.146  21.958  17:57:20.03  -31:56:57.6
  211.17   267.27  99.999  9.999  99.999  9.999        0  99.999  99.999   109754  20.004  22.302  17:57:19.50  -31:56:57.3
  329.34   265.42  99.999  9.999  99.999  9.999        0  99.999  99.999   109755  20.147  22.586  17:57:17.08  -31:56:57.8
  394.30   266.41  99.999  9.999  99.999  9.999        0  99.999  99.999   109756  19.754  21.713  17:57:15.75  -31:56:57.5
  203.96   268.06  99.999  9.999  99.999  9.999        0  99.999  99.999   109759  19.969  22.156  17:57:19.65  -31:56:57.1
  292.04   270.03  99.999  9.999  99.999  9.999        0  99.999  99.999   109760  20.017  22.226  17:57:17.85  -31:56:56.6
  320.82   267.92  99.999  9.999  99.999  9.999        0  99.999  99.999   109761  20.389  22.521  17:57:17.26  -31:56:57.1
  254.48   273.61  99.999  9.999  99.999  9.999        0  99.999  99.999   109773  20.414  21.558  17:57:18.61  -31:56:55.7
  392.02   271.14  99.999  9.999  99.999  9.999        0  99.999  99.999   109774  20.564  22.428  17:57:15.80  -31:56:56.2
  319.79   274.09  99.999  9.999  99.999  9.999        0  99.999  99.999   109777  19.995  21.929  17:57:17.28  -31:56:55.5
  369.32   273.16  99.999  9.999  99.999  9.999        0  99.999  99.999   109778  20.597  22.953  17:57:16.27  -31:56:55.7
  174.78   275.02  99.999  9.999  99.999  9.999        0  99.999  99.999   109781  19.961  22.305  17:57:20.24  -31:56:55.3
  194.07   274.95  99.999  9.999  99.999  9.999        0  99.999  99.999   109782  20.339  22.358  17:57:19.85  -31:56:55.3
  281.75   274.31  99.999  9.999  99.999  9.999        0  99.999  99.999   109783  20.338  22.461  17:57:18.06  -31:56:55.5
  294.06   275.12  99.999  9.999  99.999  9.999        0  99.999  99.999   109784  19.857  22.037  17:57:17.80  -31:56:55.2
  310.23   276.87  99.999  9.999  99.999  9.999        0  99.999  99.999   109785  20.186  22.293  17:57:17.47  -31:56:54.8
  328.16   277.32  99.999  9.999  99.999  9.999        0  99.999  99.999   109786  19.944  22.343  17:57:17.11  -31:56:54.7
  260.48   278.33  99.999  9.999  99.999  9.999        0  99.999  99.999   109787  19.823  21.634  17:57:18.49  -31:56:54.4
  356.91   272.74  99.999  9.999  99.999  9.999        0  99.999  99.999   109788  20.344  22.904  17:57:16.52  -31:56:55.8
  339.10   279.96  99.999  9.999  99.999  9.999        0  99.999  99.999   109793  20.880  22.837  17:57:16.88  -31:56:54.0
  229.57   279.52  99.999  9.999  99.999  9.999        0  99.999  99.999   109796  20.199  22.334  17:57:19.12  -31:56:54.1
  296.87   280.81  99.999  9.999  99.999  9.999        0  99.999  99.999   109797  19.749  22.218  17:57:17.75  -31:56:53.8
  305.71   282.56  99.999  9.999  99.999  9.999        0  99.999  99.999   109798  19.683  21.793  17:57:17.57  -31:56:53.3
  198.33   284.51  99.999  9.999  99.999  9.999        0  99.999  99.999   109802  20.572  21.994  17:57:19.76  -31:56:52.9
  404.76   286.94  99.999  9.999  99.999  9.999        0  99.999  99.999   109803  19.950  21.991  17:57:15.54  -31:56:52.1
  256.80   283.54  99.999  9.999  99.999  9.999        0  99.999  99.999   109805  20.056  22.228  17:57:18.57  -31:56:53.1
  183.02   286.10  99.999  9.999  99.999  9.999        0  99.999  99.999   109808  20.016  22.281  17:57:20.08  -31:56:52.4
  174.58   286.47  99.999  9.999  99.999  9.999        0  99.999  99.999   109809  20.521  23.089  17:57:20.25  -31:56:52.4
  210.50   287.01  99.999  9.999  99.999  9.999        0  99.999  99.999   109810  19.938  22.655  17:57:19.51  -31:56:52.2
  238.93   288.81  99.999  9.999  99.999  9.999        0  99.999  99.999   109811  20.134  21.921  17:57:18.93  -31:56:51.7
  335.91   287.19  99.999  9.999  99.999  9.999        0  99.999  99.999   109812  19.984  22.066  17:57:16.95  -31:56:52.1
  355.46   286.82  99.999  9.999  99.999  9.999        0  99.999  99.999   109813  19.927  22.152  17:57:16.55  -31:56:52.2
  315.98   288.26  99.999  9.999  99.999  9.999        0  99.999  99.999   109814  19.932  22.048  17:57:17.36  -31:56:51.8
  216.69   293.71  99.999  9.999  99.999  9.999        0  99.999  99.999   109818  19.802  21.992  17:57:19.39  -31:56:50.5
  271.98   292.34  99.999  9.999  99.999  9.999        0  99.999  99.999   109820  18.776  21.477  17:57:18.26  -31:56:50.8
  257.89   292.88  19.809  0.006  21.863  0.036   130869  19.924  21.887   109822  19.872  21.828  17:57:18.54  -31:56:50.6
  211.31   292.99  99.999  9.999  99.999  9.999        0  99.999  99.999   109824  19.806  22.062  17:57:19.50  -31:56:50.6
  262.38   294.30  99.999  9.999  99.999  9.999        0  99.999  99.999   109826  20.110  22.465  17:57:18.45  -31:56:50.3
  383.47   295.90  99.999  9.999  99.999  9.999        0  99.999  99.999   109827  20.306  21.920  17:57:15.98  -31:56:49.8
  395.54   294.87  99.999  9.999  99.999  9.999        0  99.999  99.999   109830  19.829  21.662  17:57:15.73  -31:56:50.1
  401.95   295.41  99.999  9.999  99.999  9.999        0  99.999  99.999   109831  20.200  21.929  17:57:15.60  -31:56:49.9
  275.15   298.35  99.999  9.999  99.999  9.999        0  99.999  99.999   109833  19.955  22.477  17:57:18.19  -31:56:49.2
  309.76   296.35  99.999  9.999  99.999  9.999        0  99.999  99.999   109834  19.885  22.198  17:57:17.48  -31:56:49.7
  256.69   296.20  99.999  9.999  99.999  9.999        0  99.999  99.999   109836  20.154  22.507  17:57:18.57  -31:56:49.8
  214.67   298.59  99.999  9.999  99.999  9.999        0  99.999  99.999   109840  20.155  22.154  17:57:19.43  -31:56:49.2
  323.35   300.40  99.999  9.999  99.999  9.999        0  99.999  99.999   109843  20.191  22.636  17:57:17.21  -31:56:48.7
  336.61   300.06  99.999  9.999  99.999  9.999        0  99.999  99.999   109844  20.062  22.381  17:57:16.93  -31:56:48.7
  304.77   302.02  99.999  9.999  99.999  9.999        0  99.999  99.999   109852  20.330  22.695  17:57:17.59  -31:56:48.2
  255.77   304.09  99.999  9.999  99.999  9.999        0  99.999  99.999   109853  20.510  22.182  17:57:18.59  -31:56:47.7
  310.67   303.04  99.999  9.999  99.999  9.999        0  99.999  99.999   109854  20.015  22.015  17:57:17.47  -31:56:48.0
  266.04   305.25  99.999  9.999  99.999  9.999        0  99.999  99.999   109855  20.300  22.044  17:57:18.38  -31:56:47.4
  378.25   303.48  99.999  9.999  99.999  9.999        0  99.999  99.999   109856  20.421  22.981  17:57:16.08  -31:56:47.8
  338.71   306.64  99.999  9.999  99.999  9.999        0  99.999  99.999   109857  20.008  22.163  17:57:16.89  -31:56:47.0
  309.71   310.93  99.999  9.999  99.999  9.999        0  99.999  99.999   109860  20.095  22.701  17:57:17.49  -31:56:45.9
  333.08   307.68  99.999  9.999  99.999  9.999        0  99.999  99.999   109864  20.462  22.861  17:57:17.01  -31:56:46.8
  304.25   310.69  99.999  9.999  99.999  9.999        0  99.999  99.999   109867  19.798  21.647  17:57:17.60  -31:56:46.0
  369.59   308.98  99.999  9.999  99.999  9.999        0  99.999  99.999   109868  20.462  22.787  17:57:16.26  -31:56:46.4
  219.78   310.99  99.999  9.999  99.999  9.999        0  99.999  99.999   109871  19.831  22.298  17:57:19.33  -31:56:46.0
  319.26   311.35  99.999  9.999  99.999  9.999        0  99.999  99.999   109872  20.077  22.571  17:57:17.29  -31:56:45.8
  207.16   312.03  99.999  9.999  99.999  9.999        0  99.999  99.999   109874  19.949  22.091  17:57:19.58  -31:56:45.7
  339.38   311.85  99.999  9.999  99.999  9.999        0  99.999  99.999   109875  20.345  22.773  17:57:16.88  -31:56:45.7
  334.65   312.13  99.999  9.999  99.999  9.999        0  99.999  99.999   109877  20.421  22.681  17:57:16.98  -31:56:45.6
  255.68   316.13  99.999  9.999  99.999  9.999        0  99.999  99.999   109881  19.976  22.112  17:57:18.59  -31:56:44.6
  215.26   316.86  99.999  9.999  99.999  9.999        0  99.999  99.999   109882  20.022  22.271  17:57:19.42  -31:56:44.4
  190.50   324.53  99.999  9.999  99.999  9.999        0  99.999  99.999   109895  19.589  22.543  17:57:19.92  -31:56:42.5
  173.91   328.66  99.999  9.999  99.999  9.999        0  99.999  99.999   109901  19.766  22.573  17:57:20.26  -31:56:41.4
  263.31   332.92  99.999  9.999  99.999  9.999        0  99.999  99.999   109902  19.539  22.157  17:57:18.44  -31:56:40.2
  182.52   331.00  99.999  9.999  99.999  9.999        0  99.999  99.999   109905  20.013  22.408  17:57:20.09  -31:56:40.8
  289.76   332.24  99.999  9.999  99.999  9.999        0  99.999  99.999   109906  20.102  22.017  17:57:17.89  -31:56:40.4
  208.97   334.10  99.999  9.999  99.999  9.999        0  99.999  99.999   109910  20.009  22.084  17:57:19.55  -31:56:40.0
  173.04   332.94  99.999  9.999  99.999  9.999        0  99.999  99.999   109913  20.422  22.432  17:57:20.28  -31:56:40.3
  355.13   336.56  99.999  9.999  99.999  9.999        0  99.999  99.999   109915  20.034  21.922  17:57:16.56  -31:56:39.2
  372.92   336.67  99.999  9.999  99.999  9.999        0  99.999  99.999   109917  20.088  22.184  17:57:16.19  -31:56:39.2
  279.39   338.41  99.999  9.999  99.999  9.999        0  99.999  99.999   109919  19.803  21.782  17:57:18.11  -31:56:38.8
  309.25   339.70  99.999  9.999  99.999  9.999        0  99.999  99.999   109925  20.357  22.388  17:57:17.50  -31:56:38.4
  199.04   346.84  99.999  9.999  99.999  9.999        0  99.999  99.999   109932  19.978  22.114  17:57:19.75  -31:56:36.6
  362.23   350.54  99.999  9.999  99.999  9.999        0  99.999  99.999   109934  19.947  21.896  17:57:16.41  -31:56:35.6
  369.38   349.52  99.999  9.999  99.999  9.999        0  99.999  99.999   109936  20.235  22.494  17:57:16.27  -31:56:35.9
  170.48   353.79  99.999  9.999  99.999  9.999        0  99.999  99.999   109939  20.472  22.193  17:57:20.33  -31:56:34.9
  328.69   353.80  99.999  9.999  99.999  9.999        0  99.999  99.999   109944  20.806  22.400  17:57:17.10  -31:56:34.8
  350.23   355.21  99.999  9.999  99.999  9.999        0  99.999  99.999   109947  19.365  21.896  17:57:16.66  -31:56:34.4
  211.21   356.26  99.999  9.999  99.999  9.999        0  99.999  99.999   109952  19.738  22.116  17:57:19.50  -31:56:34.2
  191.53   359.69  99.999  9.999  99.999  9.999        0  99.999  99.999   109954  20.054  21.846  17:57:19.90  -31:56:33.3
  346.44   358.74  99.999  9.999  99.999  9.999        0  99.999  99.999   109956  20.411  22.553  17:57:16.74  -31:56:33.5
  361.08   364.35  99.999  9.999  99.999  9.999        0  99.999  99.999   109957  19.960  22.240  17:57:16.44  -31:56:32.0
  269.19   363.77  99.999  9.999  99.999  9.999        0  99.999  99.999   109961  19.545  21.960  17:57:18.32  -31:56:32.2
  352.03   363.90  99.999  9.999  99.999  9.999        0  99.999  99.999   109962  20.013  22.102  17:57:16.62  -31:56:32.1
  339.96   364.84  99.999  9.999  99.999  9.999        0  99.999  99.999   109965  20.368  22.910  17:57:16.87  -31:56:31.9
  308.26   368.02  99.999  9.999  99.999  9.999        0  99.999  99.999   109970  20.101  22.269  17:57:17.52  -31:56:31.1
  330.01   370.69  99.999  9.999  99.999  9.999        0  99.999  99.999   109972  19.892  22.120  17:57:17.07  -31:56:30.4
  184.39   371.39  99.999  9.999  99.999  9.999        0  99.999  99.999   109976  20.105  20.860  17:57:20.05  -31:56:30.3
  192.12   374.20  99.999  9.999  99.999  9.999        0  99.999  99.999   109977  20.018  21.468  17:57:19.89  -31:56:29.5
  313.05   372.13  99.999  9.999  99.999  9.999        0  99.999  99.999   109978  20.373  22.366  17:57:17.42  -31:56:30.0
  278.99   374.91  99.999  9.999  99.999  9.999        0  99.999  99.999   109982  19.803  22.002  17:57:18.12  -31:56:29.3
  188.82   378.61  99.999  9.999  99.999  9.999        0  99.999  99.999   109984  20.096  20.613  17:57:19.96  -31:56:28.4
  338.74   377.32  99.999  9.999  99.999  9.999        0  99.999  99.999   109985  19.943  22.411  17:57:16.89  -31:56:28.7
  294.91   378.73  99.999  9.999  99.999  9.999        0  99.999  99.999   109988  20.152  22.473  17:57:17.79  -31:56:28.3
  318.52   379.99  99.999  9.999  99.999  9.999        0  99.999  99.999   109989  20.412  22.803  17:57:17.31  -31:56:28.0
  243.47   377.63  99.999  9.999  99.999  9.999        0  99.999  99.999   109995  19.631  21.570  17:57:18.84  -31:56:28.6
  260.17   381.20  99.999  9.999  99.999  9.999        0  99.999  99.999   109996  19.772  22.389  17:57:18.50  -31:56:27.7
  250.16   390.31  99.999  9.999  99.999  9.999        0  99.999  99.999   110003  19.667  22.588  17:57:18.71  -31:56:25.3
  210.04   388.00  99.999  9.999  99.999  9.999        0  99.999  99.999   110006  19.961  22.358  17:57:19.53  -31:56:25.9
  307.45   388.14  99.999  9.999  99.999  9.999        0  99.999  99.999   110007  20.144  22.083  17:57:17.53  -31:56:25.9
  278.11   387.95  99.999  9.999  99.999  9.999        0  99.999  99.999   110012  20.107  22.017  17:57:18.13  -31:56:25.9
  184.75   389.02  99.999  9.999  99.999  9.999        0  99.999  99.999   110013  20.081  21.632  17:57:20.04  -31:56:25.7
  282.27   394.23  99.999  9.999  99.999  9.999        0  99.999  99.999   110018  19.830  22.087  17:57:18.05  -31:56:24.3
  221.94   398.22  99.999  9.999  99.999  9.999        0  99.999  99.999   110020  19.802  21.987  17:57:19.28  -31:56:23.3
  307.95   396.21  99.999  9.999  99.999  9.999        0  99.999  99.999   110021  20.142  22.419  17:57:17.52  -31:56:23.8
  228.62   400.93  99.999  9.999  99.999  9.999        0  99.999  99.999   110027  20.084  22.092  17:57:19.15  -31:56:22.6
  235.06   401.67  99.999  9.999  99.999  9.999        0  99.999  99.999   110030  19.737  22.169  17:57:19.02  -31:56:22.4
  273.53   401.41  99.999  9.999  99.999  9.999        0  99.999  99.999   110033  20.342  22.630  17:57:18.23  -31:56:22.4
  170.34   404.32  99.999  9.999  99.999  9.999        0  99.999  99.999   110037  20.187  22.179  17:57:20.34  -31:56:21.7
  219.07   405.91  99.999  9.999  99.999  9.999        0  99.999  99.999   110039  19.686  21.885  17:57:19.34  -31:56:21.3
  258.14   405.66  99.999  9.999  99.999  9.999        0  99.999  99.999   110040  20.530  22.006  17:57:18.54  -31:56:21.3
  215.00   415.36  99.999  9.999  99.999  9.999        0  99.999  99.999   110052  19.735  21.708  17:57:19.43  -31:56:18.8
  222.77   415.04  99.999  9.999  99.999  9.999        0  99.999  99.999   110056  19.806  21.816  17:57:19.27  -31:56:18.9
  252.28   414.47  99.999  9.999  99.999  9.999        0  99.999  99.999   110061  19.255  22.057  17:57:18.66  -31:56:19.0
  280.73   380.45  99.999  9.999  99.999  9.999        0  99.999  99.999   110575  20.268  21.978  17:57:18.08  -31:56:27.9
  251.11   234.83  99.999  9.999  99.999  9.999        0  99.999  99.999   110576  20.417  22.407  17:57:18.68  -31:57:05.7
  349.18   212.06  99.999  9.999  99.999  9.999        0  99.999  99.999   110577  19.676  21.508  17:57:16.68  -31:57:11.6
  220.95   235.52  99.999  9.999  99.999  9.999        0  99.999  99.999   110579  20.081  22.597  17:57:19.30  -31:57:05.6
  304.61   266.60  99.999  9.999  99.999  9.999        0  99.999  99.999   110580  19.783  21.147  17:57:17.59  -31:56:57.5
  334.18   176.97  99.999  9.999  99.999  9.999        0  99.999  99.999   110583  20.086  21.638  17:57:16.98  -31:57:20.7
  206.86   127.43  99.999  9.999  99.999  9.999        0  99.999  99.999   110585  20.784  22.979  17:57:19.58  -31:57:33.7
  378.24   141.27  99.999  9.999  99.999  9.999        0  99.999  99.999   110588  20.503  22.969  17:57:16.08  -31:57:30.0
  290.26   141.15  99.999  9.999  99.999  9.999        0  99.999  99.999   110589  20.454  22.489  17:57:17.88  -31:57:30.1
  217.08   145.44  99.999  9.999  99.999  9.999        0  99.999  99.999   110591  20.721  22.445  17:57:19.38  -31:57:29.0
  256.81   147.23  99.999  9.999  99.999  9.999        0  99.999  99.999   110592  20.289  22.809  17:57:18.56  -31:57:28.5
  333.15   151.36  99.999  9.999  99.999  9.999        0  99.999  99.999   110593  20.999  23.367  17:57:17.00  -31:57:27.4
  350.86   161.04  99.999  9.999  99.999  9.999        0  99.999  99.999   110597  21.121  22.220  17:57:16.64  -31:57:24.9
  331.74   165.75  99.999  9.999  99.999  9.999        0  99.999  99.999   110600  20.677  22.053  17:57:17.03  -31:57:23.7
  329.08   174.87  99.999  9.999  99.999  9.999        0  99.999  99.999   110601  20.835  22.319  17:57:17.09  -31:57:21.3
  209.20   181.88  99.999  9.999  99.999  9.999        0  99.999  99.999   110604  20.237  22.869  17:57:19.54  -31:57:19.5
  246.07   204.56  99.999  9.999  99.999  9.999        0  99.999  99.999   110614  20.300  22.563  17:57:18.78  -31:57:13.6
  174.93   220.80  99.999  9.999  99.999  9.999        0  99.999  99.999   110618  20.638  22.597  17:57:20.24  -31:57:09.4
  189.89   224.59  99.999  9.999  99.999  9.999        0  99.999  99.999   110620  20.580  22.593  17:57:19.93  -31:57:08.4
  348.17   233.32  99.999  9.999  99.999  9.999        0  99.999  99.999   110624  20.403  22.740  17:57:16.70  -31:57:06.1
  227.35   246.46  99.999  9.999  99.999  9.999        0  99.999  99.999   110628  20.823  22.964  17:57:19.17  -31:57:02.7
  241.50   244.61  99.999  9.999  99.999  9.999        0  99.999  99.999   110629  20.240  22.379  17:57:18.88  -31:57:03.2
  200.52   247.98  99.999  9.999  99.999  9.999        0  99.999  99.999   110630  20.701  22.509  17:57:19.72  -31:57:02.3
  325.93   272.48  99.999  9.999  99.999  9.999        0  99.999  99.999   110637  20.619  23.172  17:57:17.15  -31:56:55.9
  306.02   275.33  99.999  9.999  99.999  9.999        0  99.999  99.999   110639  20.695  22.889  17:57:17.56  -31:56:55.2
  408.25   278.73  99.999  9.999  99.999  9.999        0  99.999  99.999   110640  20.760  22.289  17:57:15.47  -31:56:54.3
  247.36   279.38  99.999  9.999  99.999  9.999        0  99.999  99.999   110641  20.883  22.619  17:57:18.76  -31:56:54.2
  190.33   285.28  99.999  9.999  99.999  9.999        0  99.999  99.999   110643  20.700  21.779  17:57:19.93  -31:56:52.7
  253.55   289.34  99.999  9.999  99.999  9.999        0  99.999  99.999   110646  20.527  23.170  17:57:18.63  -31:56:51.6
  390.58   288.78  99.999  9.999  99.999  9.999        0  99.999  99.999   110648  20.817  22.961  17:57:15.83  -31:56:51.6
  339.94   289.79  99.999  9.999  99.999  9.999        0  99.999  99.999   110650  20.485  22.869  17:57:16.87  -31:56:51.4
  324.02   296.05  99.999  9.999  99.999  9.999        0  99.999  99.999   110652  20.846  23.228  17:57:17.19  -31:56:49.8
  207.11   297.29  99.999  9.999  99.999  9.999        0  99.999  99.999   110654  20.445  22.839  17:57:19.58  -31:56:49.5
  381.00   302.07  99.999  9.999  99.999  9.999        0  99.999  99.999   110655  21.151  22.669  17:57:16.03  -31:56:48.2
  181.42   305.03  99.999  9.999  99.999  9.999        0  99.999  99.999   110656  20.385  22.441  17:57:20.11  -31:56:47.5
  189.85   307.86  99.999  9.999  99.999  9.999        0  99.999  99.999   110657  20.685  22.359  17:57:19.94  -31:56:46.8
  364.47   313.04  99.999  9.999  99.999  9.999        0  99.999  99.999   110660  20.641  22.880  17:57:16.37  -31:56:45.4
  188.99   319.38  99.999  9.999  99.999  9.999        0  99.999  99.999   110663  20.761  23.040  17:57:19.96  -31:56:43.8
  197.13   326.47  99.999  9.999  99.999  9.999        0  99.999  99.999   110664  20.401  22.652  17:57:19.79  -31:56:41.9
  175.26   348.34  99.999  9.999  99.999  9.999        0  99.999  99.999   110668  20.681  22.660  17:57:20.24  -31:56:36.3
  358.66   348.50  99.999  9.999  99.999  9.999        0  99.999  99.999   110669  20.051  22.468  17:57:16.49  -31:56:36.1
  190.42   347.18  99.999  9.999  99.999  9.999        0  99.999  99.999   110670  19.880  22.158  17:57:19.93  -31:56:36.6
  207.43   347.81  99.999  9.999  99.999  9.999        0  99.999  99.999   110671  20.219  22.047  17:57:19.58  -31:56:36.4
  176.30   361.08  99.999  9.999  99.999  9.999        0  99.999  99.999   110672  20.607  22.665  17:57:20.22  -31:56:33.0
  258.81   374.76  19.059  0.005  20.879  0.018   129281  19.173  20.919   110680  18.715  21.105  17:57:18.53  -31:56:29.4
  252.92   376.46  99.999  9.999  99.999  9.999        0  99.999  99.999   110683  18.925  21.460  17:57:18.65  -31:56:28.9
  173.67   388.26  99.999  9.999  99.999  9.999        0  99.999  99.999   110686  21.279  21.506  17:57:20.27  -31:56:25.9
  200.87   385.09  99.999  9.999  99.999  9.999        0  99.999  99.999   110687  20.418  22.460  17:57:19.71  -31:56:26.7
  295.80   389.49  99.999  9.999  99.999  9.999        0  99.999  99.999   110689  20.086  22.065  17:57:17.77  -31:56:25.5
  250.13   386.89  99.999  9.999  99.999  9.999        0  99.999  99.999   110690  19.929  21.796  17:57:18.71  -31:56:26.2
  185.16   395.55  99.999  9.999  99.999  9.999        0  99.999  99.999   110691  21.277  22.625  17:57:20.04  -31:56:24.0
  251.17   253.99  99.999  9.999  99.999  9.999        0  99.999  99.999   110774  21.195  22.305  17:57:18.68  -31:57:00.8
  257.83   260.19  99.999  9.999  99.999  9.999        0  99.999  99.999   110775  21.568  22.242  17:57:18.55  -31:56:59.1
  237.49   263.95  99.999  9.999  99.999  9.999        0  99.999  99.999   110776  20.918  21.941  17:57:18.96  -31:56:58.2
  262.79   266.62  99.999  9.999  99.999  9.999        0  99.999  99.999   110777  21.296  22.594  17:57:18.44  -31:56:57.5
  310.48   271.14  99.999  9.999  99.999  9.999        0  99.999  99.999   110778  20.838  22.955  17:57:17.47  -31:56:56.3
  256.37   274.75  99.999  9.999  99.999  9.999        0  99.999  99.999   110779  21.508  22.600  17:57:18.58  -31:56:55.4
  193.92   283.79  99.999  9.999  99.999  9.999        0  99.999  99.999   110780  21.195  22.804  17:57:19.85  -31:56:53.0
  327.71   316.63  99.999  9.999  99.999  9.999        0  99.999  99.999   110781  21.064  22.731  17:57:17.12  -31:56:44.4
  391.72   317.64  99.999  9.999  99.999  9.999        0  99.999  99.999   110782  21.418  22.417  17:57:15.81  -31:56:44.1
  179.62   393.30  99.999  9.999  99.999  9.999        0  99.999  99.999   110788  21.364  22.419  17:57:20.15  -31:56:24.6
  192.31   390.94  99.999  9.999  99.999  9.999        0  99.999  99.999   110789  21.459  22.475  17:57:19.89  -31:56:25.2
  219.27   159.92  99.999  9.999  99.999  9.999        0  99.999  99.999   110815  21.712  22.444  17:57:19.33  -31:57:25.2
  246.96   185.64  99.999  9.999  99.999  9.999        0  99.999  99.999   110816  21.924  22.101  17:57:18.77  -31:57:18.5
  243.82   250.66  99.999  9.999  99.999  9.999        0  99.999  99.999   110819  21.384  22.453  17:57:18.83  -31:57:01.6
  384.32   257.13  99.999  9.999  99.999  9.999        0  99.999  99.999   110821  21.587  22.859  17:57:15.96  -31:56:59.9
  350.01   275.68  99.999  9.999  99.999  9.999        0  99.999  99.999   110822  21.977  22.996  17:57:16.66  -31:56:55.1

